Thermodynamics of the Hubbard model on stacked honeycomb and square lattices

We present a numerical study of the Hubbard model on simply stacked honeycomb and square lattices, motivated by a recent experimental realization of such models with ultracold atoms in optical lattices. We perform simulations with different interlayer coupling and interaction strengths and obtain N\'eel transition temperatures and entropies. We provide data for the equation of state to enable comparisons of experiments and theory. We find an enhancement of the short-range correlations in the anisotropic lattices compared to the isotropic cubic lattice, in parameter regimes suitable for the interaction driven adiabatic cooling.

==> anc/EOS_stacked_honeycomb/anisotropy1.0/double_occupations <==
# beta*t, U/t, (mu-U/2)/t, extrapolated double occupation & error
0.01 8.0 0.0 0.24500927317 1.25800929268e-05
0.02 8.0 0.0 0.240018471833 4.46304269758e-06
0.04 8.0 0.0 0.230092575789 7.16523209762e-06
0.08 8.0 0.0 0.210738636918 1.83680364511e-05
0.12 8.0 0.0 0.19246588719 3.91120576372e-05
0.16 8.0 0.0 0.175543386514 1.66826784573e-05
0.24 8.0 0.0 0.146575169389 5.75749033564e-05
0.01 6.0 0.0 0.246254215006 2.24612812669e-06
0.02 6.0 0.0 0.242514497867 3.86155997387e-06
0.04 6.0 0.0 0.235048060082 9.66726749141e-06
0.08 6.0 0.0 0.22045363934 2.4804301316e-05
0.12 6.0 0.0 0.206501095155 3.35053777992e-05
0.16 6.0 0.0 0.193434067544 2.211830635e-05
0.24 6.0 0.0 0.170497693302 3.13924356536e-05
0.01 4.0 0.0 0.247501832731 3.08037956029e-06
0.02 4.0 0.0 0.245012033733 1.24165594889e-05
0.04 4.0 0.0 0.240045116596 5.25051619149e-06
0.08 4.0 0.0 0.230244590636 9.81991683824e-06
0.12 4.0 0.0 0.220847384065 1.04098673678e-05
0.16 4.0 0.0 0.211933078277 1.31662028267e-05
0.24 4.0 0.0 0.196018628148 2.04843111804e-05
0.01 3.0 0.0 0.248124643345 4.62815690275e-06
0.02 3.0 0.0 0.24625591148 2.23283691023e-06
0.04 3.0 0.0 0.242528247261 3.92665430685e-06
0.08 3.0 0.0 0.235180643045 6.37248149618e-06
0.12 3.0 0.0 0.2280713124 1.77216681655e-05
0.16 3.0 0.0 0.221344112521 1.21470835634e-05
0.24 3.0 0.0 0.209242675989 1.21544815511e-05
0.01 2.0 0.0 0.248748053424 9.66343808695e-07
0.02 2.0 0.0 0.247502683228 4.02524417151e-06
0.04 2.0 0.0 0.245024169987 1.33685452352e-05
0.08 2.0 0.0 0.240113412607 4.19788273553e-06
0.12 2.0 0.0 0.235379928305 8.74694867078e-06
0.16 2.0 0.0 0.230841698866 6.20505895935e-06
0.24 2.0 0.0 0.222696838839 2.2521478285e-05
0.01 1.0 0.0 0.249374986899 8.3435234377e-07
0.02 1.0 0.0 0.248748581498 8.86487521556e-07
0.04 1.0 0.0 0.247506888909 4.85388348767e-06
0.08 1.0 0.0 0.245060580054 1.30838952828e-05
0.12 1.0 0.0 0.242678459418 6.91489472818e-06
0.16 1.0 0.0 0.240418424776 1.42668538035e-05
0.24 1.0 0.0 0.236321661548 1.16341299181e-05
0.32 8.0 0.0 0.124343365424 3.4953446183e-05
0.48 8.0 0.0 0.0954247747929 6.82479542861e-05
0.64 8.0 0.0 0.0797433388423 4.35423543804e-05
0.75 8.0 0.0 0.0734389655298 4.24614107576e-05
0.87 8.0 0.0 0.0690032867848 4.68716537359e-05
1.0 8.0 0.0 0.06582326434 3.95221968796e-05
1.14 8.0 0.0 0.0637830308476 8.41282538976e-05
1.29 8.0 0.0 0.0624233496391 8.55819972979e-05
1.45 8.0 0.0 0.0613818053782 0.000128413803545
1.62 8.0 0.0 0.0608188150076 0.000186568802203
1.8 8.0 0.0 0.0602931826289 0.00010915011149
2.0 8.0 0.0 0.0601400450508 6.27633675644e-05
2.3 8.0 0.0 0.0600327754749 0.000436015856177
2.7 8.0 0.0 0.059085806556 9.56646342903e-05
3.1 8.0 0.0 0.0589326779984 0.000356858956477
3.6 8.0 0.0 0.0583966027524 0.000574127034091
0.32 6.0 0.0 0.15210552263 5.70744821941e-05
0.48 6.0 0.0 0.127406543711 3.31843745656e-05
0.64 6.0 0.0 0.113729673541 5.36110709423e-05
0.75 6.0 0.0 0.108311674502 4.23693712327e-05
0.87 6.0 0.0 0.10469259826 0.000114351161275
1.0 6.0 0.0 0.102392127812 7.40123813812e-05
1.14 6.0 0.0 0.100903316937 5.40716877081e-05
1.29 6.0 0.0 0.100435386933 9.11905257166e-05
1.45 6.0 0.0 0.100251993738 8.35545170961e-05
1.62 6.0 0.0 0.100358300386 0.00017706621286
1.8 6.0 0.0 0.100671069898 0.000102438817551
2.0 6.0 0.0 0.100920289861 5.09294724039e-05
2.3 6.0 0.0 0.101597947863 0.000212814668788
2.7 6.0 0.0 0.101634574515 0.000336225620441
3.1 6.0 0.0 0.101518176488 0.000526325371723
3.6 6.0 0.0 0.100826643096 0.00117049916901
0.32 4.0 0.0 0.182905341414 2.37080948525e-05
0.48 4.0 0.0 0.164936681958 2.70388373553e-05
0.64 4.0 0.0 0.154916295241 2.84912761887e-05
0.75 4.0 0.0 0.151146153649 2.98723130556e-05
0.87 4.0 0.0 0.148783376327 6.43171906645e-05
1.0 4.0 0.0 0.147668061002 3.47322571601e-05
1.14 4.0 0.0 0.147217312876 7.61281137696e-05
1.29 4.0 0.0 0.147372448 4.85550671986e-05
1.45 4.0 0.0 0.148009858484 0.000134750038727
1.62 4.0 0.0 0.148748115286 8.54524668461e-05
1.8 4.0 0.0 0.149548260116 9.43257585825e-05
2.0 4.0 0.0 0.150457145198 9.07113292866e-05
2.3 4.0 0.0 0.151635152611 6.60080900544e-05
2.7 4.0 0.0 0.153003495115 9.06393592561e-05
3.1 4.0 0.0 0.154102221864 0.000126415715063
3.6 4.0 0.0 0.154999835995 0.000261660592138
0.32 3.0 0.0 0.199216057293 2.14195758485e-05
0.48 3.0 0.0 0.18521693444 2.35315132846e-05
0.64 3.0 0.0 0.177590842062 2.36823987539e-05
0.75 3.0 0.0 0.174837052158 3.5297351075e-05
0.87 3.0 0.0 0.173063095379 3.48676434498e-05
1.0 3.0 0.0 0.172323355551 2.47761027257e-05
1.14 3.0 0.0 0.172225240933 6.97191835691e-05
1.29 3.0 0.0 0.172569501052 3.71759913956e-05
1.45 3.0 0.0 0.173141230978 6.15742550865e-05
1.62 3.0 0.0 0.173946615037 5.88598511845e-05
1.8 3.0 0.0 0.174732180702 4.0522528203e-05
2.0 3.0 0.0 0.175589371875 5.18761764453e-05
2.3 3.0 0.0 0.176667644852 3.42072630766e-05
2.7 3.0 0.0 0.177930598275 6.99427913224e-05
3.1 3.0 0.0 0.178926337417 8.44973363851e-05
3.6 3.0 0.0 0.179824036908 6.8232219174e-05
0.32 2.0 0.0 0.215890731567 2.56000195968e-05
0.48 2.0 0.0 0.206362168309 2.52242430758e-05
0.64 2.0 0.0 0.201174805107 3.96299473844e-05
0.75 2.0 0.0 0.199281978674 1.95886960233e-05
0.87 2.0 0.0 0.198299076392 3.1675165744e-05
1.0 2.0 0.0 0.197802110834 1.75939825695e-05
1.14 2.0 0.0 0.197903067733 1.69967369708e-05
1.29 2.0 0.0 0.198231295408 1.8862883673e-05
1.45 2.0 0.0 0.198699035123 1.66978187195e-05
1.62 2.0 0.0 0.199272582905 2.21572946107e-05
1.8 2.0 0.0 0.199901858108 1.81844872936e-05
2.0 2.0 0.0 0.200532582701 2.43351134241e-05
2.3 2.0 0.0 0.201379538785 4.79857268391e-05
2.7 2.0 0.0 0.202320594166 3.03904835729e-05
3.1 2.0 0.0 0.203036499764 6.84846481099e-05
3.6 2.0 0.0 0.203745330812 8.5449675251e-05
0.32 1.0 0.0 0.232886681751 1.4941003368e-05
0.48 1.0 0.0 0.228022687285 1.08581556165e-05
0.64 1.0 0.0 0.225460788011 3.49403713961e-05
0.75 1.0 0.0 0.224469949193 1.85037156731e-05
0.87 1.0 0.0 0.22398181274 1.94182784924e-05
1.0 1.0 0.0 0.223782589761 1.36071241632e-05
1.14 1.0 0.0 0.223856056926 1.06058343929e-05
1.29 1.0 0.0 0.224050579345 1.68072985485e-05
1.45 1.0 0.0 0.224331568896 1.72289005982e-05
1.62 1.0 0.0 0.224654699197 9.94839949994e-06
1.8 1.0 0.0 0.224975511786 1.58054739532e-05
2.0 1.0 0.0 0.225330469091 2.48017614907e-05
2.3 1.0 0.0 0.225773541051 1.02250152636e-05
2.7 1.0 0.0 0.226280115216 1.68614819804e-05
3.1 1.0 0.0 0.22663901283 3.34291044136e-05
3.6 1.0 0.0 0.227016532088 4.3583307377e-05


==> anc/EOS_stacked_honeycomb/anisotropy1.0/energies <==
# beta*t, U/t, (mu-U/2)/t, extrapolated energy/t per site & error
0.01 8.0 0.0 1.93508321896 0.000100860036271
0.02 8.0 0.0 1.87022126408 3.68694131703e-06
0.04 8.0 0.0 1.74130313205 4.75351155522e-05
0.08 8.0 0.0 1.49040940324 0.000140973965049
0.12 8.0 0.0 1.25431129837 0.000306117558566
0.16 8.0 0.0 1.03721608966 2.01843232143e-05
0.24 8.0 0.0 0.670212439863 0.000367805771295
0.01 6.0 0.0 1.45253155206 4.64407935885e-07
0.02 6.0 0.0 1.40513435357 5.86998945529e-06
0.04 6.0 0.0 1.31067882016 5.6881354759e-05
0.08 6.0 0.0 1.12578868329 0.000150821803524
0.12 6.0 0.0 0.949055399986 0.000176829837946
0.16 6.0 0.0 0.783501555803 0.000128999616495
0.24 6.0 0.0 0.492957546008 0.000148523504635
0.01 4.0 0.0 0.965011350432 1.2339921711e-05
0.02 4.0 0.0 0.930080387267 5.0019819209e-05
0.04 4.0 0.0 0.860434928158 1.91508484129e-05
0.08 4.0 0.0 0.72301088755 4.20111004693e-05
0.12 4.0 0.0 0.590114633005 5.31517614266e-05
0.16 4.0 0.0 0.463232626258 4.03503502797e-06
0.24 4.0 0.0 0.232589640229 5.81026952508e-05
0.01 3.0 0.0 0.719377282712 1.38690726951e-05
0.02 3.0 0.0 0.688794196268 2.75555113693e-06
0.04 3.0 0.0 0.627792871145 6.19994895767e-06
0.08 3.0 0.0 0.507216658347 1.84978392304e-05
0.12 3.0 0.0 0.389764436605 5.58839631125e-05
0.16 3.0 0.0 0.276869803262 4.66932070686e-05
0.24 3.0 0.0 0.0683831224161 2.50748835896e-05
0.01 2.0 0.0 0.472498928641 1.17026671076e-07
0.02 2.0 0.0 0.445027664502 8.05580300739e-06
0.04 2.0 0.0 0.390226020118 2.75370420255e-05
0.08 2.0 0.0 0.281641862406 3.75808233344e-06
0.12 2.0 0.0 0.175458850221 2.14391333616e-05
0.16 2.0 0.0 0.0726173165969 4.01745374499e-06
0.24 2.0 0.0 -0.119650230873 4.03381091466e-05
0.01 1.0 0.0 0.22437735503 6.76831760221e-07
0.02 1.0 0.0 0.198768453433 1.25985744281e-07
0.04 1.0 0.0 0.147665206447 4.85453735549e-06
0.08 1.0 0.0 0.0463171322223 1.4409946102e-05
0.12 1.0 0.0 -0.0531297739406 4.13308093453e-06
0.16 1.0 0.0 -0.149813992425 1.26800337095e-05
0.24 1.0 0.0 -0.332193959563 2.01745646164e-06
0.32 8.0 0.0 0.392377636053 0.000282994095627
0.48 8.0 0.0 0.0412049952354 0.000431892392359
0.64 8.0 0.0 -0.144056977445 0.000678959473
0.75 8.0 0.0 -0.221403332387 0.000269975830021
0.87 8.0 0.0 -0.278100891511 0.000253692159367
1.0 8.0 0.0 -0.321839080325 0.000367356648159
1.14 8.0 0.0 -0.35513726922 0.000426679643081
1.29 8.0 0.0 -0.382992115435 0.00109379769724
1.45 8.0 0.0 -0.406078391304 0.000752455822372
1.62 8.0 0.0 -0.424780686119 0.000936202037336
1.8 8.0 0.0 -0.443416804109 0.00179964342531
2.0 8.0 0.0 -0.460138580058 0.00334545401572
2.3 8.0 0.0 -0.480534799375 0.00423349873929
2.7 8.0 0.0 -0.507970062117 0.00840959315764
3.1 8.0 0.0 -0.536869002433 0.0156686539011
3.6 8.0 0.0 -0.577362603082 0.0208150660891
0.32 6.0 0.0 0.258996427655 0.000334300134488
0.48 6.0 0.0 -0.0623888422565 0.00013568899317
0.64 6.0 0.0 -0.251374516572 0.000174929748759
0.75 6.0 0.0 -0.336145444013 0.000128465405511
0.87 6.0 0.0 -0.402318086948 0.000555885242448
1.0 6.0 0.0 -0.454156628556 0.000261118089263
1.14 6.0 0.0 -0.49541349766 0.000445097332084
1.29 6.0 0.0 -0.529496085349 0.000483484892914
1.45 6.0 0.0 -0.557416381049 0.000582628602908
1.62 6.0 0.0 -0.579195452927 0.000409876792323
1.8 6.0 0.0 -0.599598844543 0.000718913725422
2.0 6.0 0.0 -0.617734978577 0.000322755831247
2.3 6.0 0.0 -0.63704119155 0.00194607311038
2.7 6.0 0.0 -0.658688094096 0.00207678619733
3.1 6.0 0.0 -0.675872702641 0.00268463678332
3.6 6.0 0.0 -0.693745284335 0.00513623798818
0.32 4.0 0.0 0.0362769599103 8.67239366395e-05
0.48 4.0 0.0 -0.257953790731 8.09252077145e-05
0.64 4.0 0.0 -0.451681910539 0.000111200559019
0.75 4.0 0.0 -0.544626746356 0.000304368486297
0.87 4.0 0.0 -0.62158840428 0.000163304341314
1.0 4.0 0.0 -0.684819255334 0.000260029224023
1.14 4.0 0.0 -0.735711334722 0.000159829768906
1.29 4.0 0.0 -0.777349007487 0.000448128195331
1.45 4.0 0.0 -0.811393587254 0.000210648797661
1.62 4.0 0.0 -0.839499280597 0.000157374325769
1.8 4.0 0.0 -0.86262102773 0.000225676484509
2.0 4.0 0.0 -0.882809812219 0.000176536886835
2.3 4.0 0.0 -0.905626229031 0.000263869643007
2.7 4.0 0.0 -0.926502444148 0.000315971751972
3.1 4.0 0.0 -0.941296587503 0.000518071548535
3.6 4.0 0.0 -0.954124413501 0.000555665109936
0.32 3.0 0.0 -0.113426540579 4.70230731167e-05
0.48 3.0 0.0 -0.397344747968 0.00016698921952
0.64 3.0 0.0 -0.593040018102 9.70634324268e-05
0.75 3.0 0.0 -0.690653468212 0.000111806455089
0.87 3.0 0.0 -0.772675604235 0.000125742824134
1.0 3.0 0.0 -0.840375475219 4.16928813379e-05
1.14 3.0 0.0 -0.896020008422 9.44664528644e-05
1.29 3.0 0.0 -0.941241563743 6.38137837018e-05
1.45 3.0 0.0 -0.978025907347 0.000164435209171
1.62 3.0 0.0 -1.00813845443 0.000110203633725
1.8 3.0 0.0 -1.03319404062 8.46968067603e-05
2.0 3.0 0.0 -1.05461576393 0.000112860517464
2.3 3.0 0.0 -1.07804539011 0.000136803685304
2.7 3.0 0.0 -1.10021026781 0.000407254247935
3.1 3.0 0.0 -1.11515492733 0.000107384048541
3.6 3.0 0.0 -1.12850983063 0.000236583604815
0.32 2.0 0.0 -0.290898682093 5.64468287174e-05
0.48 2.0 0.0 -0.566757216139 3.23490176102e-05
0.64 2.0 0.0 -0.764697499274 4.30830259711e-05
0.75 2.0 0.0 -0.865854125707 3.13856608568e-05
0.87 2.0 0.0 -0.951803827714 3.31785542794e-05
1.0 2.0 0.0 -1.02360445507 8.27835593187e-05
1.14 2.0 0.0 -1.0825708383 5.89685906892e-05
1.29 2.0 0.0 -1.13071253295 0.00011166952998
1.45 2.0 0.0 -1.16981219156 6.76261576373e-05
1.62 2.0 0.0 -1.20171718878 5.33630054138e-05
1.8 2.0 0.0 -1.22762107182 5.66890808504e-05
2.0 2.0 0.0 -1.24978544677 5.84085056063e-05
2.3 2.0 0.0 -1.27437579359 5.30363513289e-05
2.7 2.0 0.0 -1.29702106634 9.4732220823e-05
3.1 2.0 0.0 -1.3122671632 9.38637188681e-05
3.6 2.0 0.0 -1.32558601612 0.000226984303329
0.32 1.0 0.0 -0.496887954583 4.28889943541e-06
0.48 1.0 0.0 -0.767843698583 8.6221466718e-06
0.64 1.0 0.0 -0.967120460125 2.47164819888e-05
0.75 1.0 0.0 -1.07058974611 2.07748446701e-05
0.87 1.0 0.0 -1.15935173888 1.66033918253e-05
1.0 1.0 0.0 -1.23369601699 2.90643897405e-05
1.14 1.0 0.0 -1.29489326061 6.37963149392e-05
1.29 1.0 0.0 -1.34480339334 2.47426966391e-05
1.45 1.0 0.0 -1.38517457126 3.69694335725e-05
1.62 1.0 0.0 -1.41807844929 4.910211696e-05
1.8 1.0 0.0 -1.44475101554 5.88302010002e-05
2.0 1.0 0.0 -1.46753601359 1.74112100049e-05
2.3 1.0 0.0 -1.49253337754 2.71905761702e-05
2.7 1.0 0.0 -1.5154351896 3.31808009184e-05
3.1 1.0 0.0 -1.53098780516 5.89199487345e-05
3.6 1.0 0.0 -1.54446669657 8.50055596568e-05


==> anc/EOS_stacked_honeycomb/anisotropy1.0/entropies <==
# beta*t, U/t, (mu-U/2)/t, entropy per site & error
0.01 	1.0 	0.0 	1.38616623612 	0.0
0.02 	1.0 	0.0 	1.38578213442 	1.16827081753e-08
0.04 	1.0 	0.0 	1.38424940274 	2.46645662537e-07
0.08 	1.0 	0.0 	1.3781735945 	1.62340482723e-06
0.12 	1.0 	0.0 	1.36823667698 	1.33921415985e-06
0.16 	1.0 	0.0 	1.35471159558 	3.19255193593e-06
0.24 	1.0 	0.0 	1.31834339303 	2.31891393708e-06
0.32 	1.0 	0.0 	1.27235295238 	3.42194535096e-06
0.48 	1.0 	0.0 	1.16496791241 	7.21421879515e-06
0.64 	1.0 	0.0 	1.0542361763 	2.19344771713e-05
0.75 	1.0 	0.0 	0.9825471614 	2.46180741652e-05
0.87 	1.0 	0.0 	0.910872412527 	2.62214237161e-05
1.0 	1.0 	0.0 	0.841574777252 	4.4379630707e-05
1.14 	1.0 	0.0 	0.776290164463 	9.60362971361e-05
1.29 	1.0 	0.0 	0.715823549053 	6.32738123158e-05
1.45 	1.0 	0.0 	0.660664363482 	9.08872281569e-05
1.62 	1.0 	0.0 	0.610282894781 	0.000125891229709
1.8 	1.0 	0.0 	0.56477961932 	0.000164251161963
2.0 	1.0 	0.0 	0.521589021746 	0.000103587108729
2.3 	1.0 	0.0 	0.468066187731 	0.000140910868244
2.7 	1.0 	0.0 	0.411132772885 	0.000187112126933
3.1 	1.0 	0.0 	0.366223333665 	0.000307849351242
3.6 	1.0 	0.0 	0.321345060314 	0.000489957269326
0.01 	2.0 	0.0 	1.38615686112 	0.0
0.02 	2.0 	0.0 	1.38574483129 	2.02149631243e-07
0.04 	2.0 	0.0 	1.38410122159 	1.51187018816e-06
0.08 	2.0 	0.0 	1.37759243877 	1.40730176248e-06
0.12 	2.0 	0.0 	1.36698370859 	4.17293129733e-06
0.16 	2.0 	0.0 	1.35259891608 	2.77168754204e-06
0.24 	2.0 	0.0 	1.31427509478 	1.33441893109e-05
0.32 	2.0 	0.0 	1.26646963472 	2.5772672416e-05
0.48 	2.0 	0.0 	1.15723801716 	3.11555833547e-05
0.64 	2.0 	0.0 	1.04731232297 	5.13509864557e-05
0.75 	2.0 	0.0 	0.977236974785 	5.42778628427e-05
0.87 	2.0 	0.0 	0.907839462622 	6.78212907278e-05
1.0 	2.0 	0.0 	0.840914844557 	0.000135890077223
1.14 	2.0 	0.0 	0.778010908082 	0.000139180895192
1.29 	2.0 	0.0 	0.719685438656 	0.000239089439033
1.45 	2.0 	0.0 	0.666261861198 	0.000220099746741
1.62 	2.0 	0.0 	0.617409227032 	0.00023282849217
1.8 	2.0 	0.0 	0.573216677802 	0.000272262269095
2.0 	2.0 	0.0 	0.531200887618 	0.000313863361554
2.3 	2.0 	0.0 	0.478542982249 	0.000360147669533
2.7 	2.0 	0.0 	0.422246298188 	0.000550632492599
3.1 	2.0 	0.0 	0.378223951923 	0.000651244196111
3.6 	2.0 	0.0 	0.333871478351 	0.0012964452941
0.01 	3.0 	0.0 	1.38614123612 	0.0
0.02 	3.0 	0.0 	1.38568253561 	2.6979418822e-07
0.04 	3.0 	0.0 	1.38385307526 	5.222140704e-07
0.08 	3.0 	0.0 	1.376626879 	2.19425372727e-06
0.12 	3.0 	0.0 	1.36489445946 	8.94426754604e-06
0.16 	3.0 	0.0 	1.34910641932 	1.18408514603e-05
0.24 	3.0 	0.0 	1.30757490693 	1.31552283392e-05
0.32 	3.0 	0.0 	1.25684568148 	2.49575771854e-05
0.48 	3.0 	0.0 	1.14457500583 	0.000109628009699
0.64 	3.0 	0.0 	1.03599819913 	0.000120352050497
0.75 	3.0 	0.0 	0.968393076913 	0.000163708811041
0.87 	3.0 	0.0 	0.902176535338 	0.000220757004011
1.0 	3.0 	0.0 	0.839079955894 	0.000188715381142
1.14 	3.0 	0.0 	0.779720419852 	0.000295371527312
1.29 	3.0 	0.0 	0.724934254881 	0.000325125299717
1.45 	3.0 	0.0 	0.674673095286 	0.000548312839401
1.62 	3.0 	0.0 	0.628560179197 	0.00056958229523
1.8 	3.0 	0.0 	0.585808842421 	0.000625957762712
2.0 	3.0 	0.0 	0.545202544588 	0.000789041913714
2.3 	3.0 	0.0 	0.495032313768 	0.00101512706523
2.7 	3.0 	0.0 	0.439913306466 	0.00204973790131
3.1 	3.0 	0.0 	0.396757252855 	0.00149893883223
3.6 	3.0 	0.0 	0.352264897222 	0.00230849727736
0.01 	4.0 	0.0 	1.38611936112 	0.0
0.02 	4.0 	0.0 	1.3855954568 	1.46510263594e-06
0.04 	4.0 	0.0 	1.38350685213 	2.01698440814e-06
0.08 	4.0 	0.0 	1.37527310462 	5.66669874143e-06
0.12 	4.0 	0.0 	1.36200104922 	1.07075968217e-05
0.16 	4.0 	0.0 	1.34426043703 	6.13745141988e-06
0.24 	4.0 	0.0 	1.2983490343 	2.13942645248e-05
0.32 	4.0 	0.0 	1.24360524551 	4.1442713156e-05
0.48 	4.0 	0.0 	1.12745758155 	7.04119784408e-05
0.64 	4.0 	0.0 	1.02010235575 	0.000133132659509
0.75 	4.0 	0.0 	0.955754174202 	0.000337965676601
0.87 	4.0 	0.0 	0.893631960933 	0.000320793704238
1.0 	4.0 	0.0 	0.834707915389 	0.00052779472175
1.14 	4.0 	0.0 	0.780425212647 	0.000563575183177
1.29 	4.0 	0.0 	0.72997757352 	0.00111829857757
1.45 	4.0 	0.0 	0.683456936017 	0.00103881498237
1.62 	4.0 	0.0 	0.640416700315 	0.00117717451408
1.8 	4.0 	0.0 	0.600964898281 	0.00153446079053
2.0 	4.0 	0.0 	0.562687656909 	0.00173398750938
2.3 	4.0 	0.0 	0.513821068471 	0.00234344753359
2.7 	4.0 	0.0 	0.461913720903 	0.00311656865649
3.1 	4.0 	0.0 	0.419179212037 	0.0044311995868
3.6 	4.0 	0.0 	0.376468256665 	0.00575531788487
0.01 	6.0 	0.0 	1.38605686112 	0.0
0.02 	6.0 	0.0 	1.38534599727 	1.42549758816e-07
0.04 	6.0 	0.0 	1.38251382471 	2.8855040842e-06
0.08 	6.0 	0.0 	1.37144294665 	1.69613210218e-05
0.12 	6.0 	0.0 	1.35380184548 	3.29061344283e-05
0.16 	6.0 	0.0 	1.33066547507 	3.85115272818e-05
0.24 	6.0 	0.0 	1.27292556576 	6.37460115293e-05
0.32 	6.0 	0.0 	1.20776788111 	0.000155319115304
0.48 	6.0 	0.0 	1.08139898793 	0.000167158048009
0.64 	6.0 	0.0 	0.976968647185 	0.000287067265088
0.75 	6.0 	0.0 	0.918327204813 	0.000357998013788
0.87 	6.0 	0.0 	0.864952550189 	0.000905372893947
1.0 	6.0 	0.0 	0.816665892739 	0.000926562624723
1.14 	6.0 	0.0 	0.772662381948 	0.00148812216014
1.29 	6.0 	0.0 	0.731365303178 	0.00203268656707
1.45 	6.0 	0.0 	0.693220524537 	0.00279833881876
1.62 	6.0 	0.0 	0.65986446854 	0.00325616169115
1.8 	6.0 	0.0 	0.62502415987 	0.00461799404502
2.0 	6.0 	0.0 	0.590640381946 	0.00485262584385
2.3 	6.0 	0.0 	0.549283397833 	0.0101954769983
2.7 	6.0 	0.0 	0.495318507601 	0.0138831483217
3.1 	6.0 	0.0 	0.44560027799 	0.0193208687847
3.6 	6.0 	0.0 	0.385894174639 	0.0344228021122
0.01 	8.0 	0.0 	1.38596936112 	0.0
0.02 	8.0 	0.0 	1.38499665562 	1.5389096075e-06
0.04 	8.0 	0.0 	1.38113193545 	3.61255663529e-06
0.08 	8.0 	0.0 	1.36611839895 	1.66275545841e-05
0.12 	8.0 	0.0 	1.34256491933 	5.16614529693e-05
0.16 	8.0 	0.0 	1.31224058759 	2.49508140216e-05
0.24 	8.0 	0.0 	1.23943569497 	0.00012328031571
0.32 	8.0 	0.0 	1.16216639825 	0.000154673716175
0.48 	8.0 	0.0 	1.02462116386 	0.000348451853225
0.64 	8.0 	0.0 	0.922555409751 	0.000755907822418
0.75 	8.0 	0.0 	0.869097740126 	0.000692292980999
0.87 	8.0 	0.0 	0.823395490564 	0.000919137759494
1.0 	8.0 	0.0 	0.782666766456 	0.00137238436864
1.14 	8.0 	0.0 	0.747162329712 	0.00192102738172
1.29 	8.0 	0.0 	0.713406832775 	0.00346753601319
1.45 	8.0 	0.0 	0.681859682958 	0.00389247447389
1.62 	8.0 	0.0 	0.653201764305 	0.00519077090727
1.8 	8.0 	0.0 	0.62136848297 	0.00795577910984
2.0 	8.0 	0.0 	0.589652893641 	0.012874458785
2.3 	8.0 	0.0 	0.545869387767 	0.0186327215956
2.7 	8.0 	0.0 	0.477252259074 	0.0360662043057
3.1 	8.0 	0.0 	0.393369145824 	0.0686815773522
3.6 	8.0 	0.0 	0.257513272296 	0.107937626341


==> anc/EOS_stacked_honeycomb/anisotropy1.0/spincorrs <==
# beta*t, U/t, (mu-U/2)/t, extrapolated equal-time in-plane nearest-neighbor spin correlation -0.5*C_{nn} & error
0.01 8.0 0.0 -2.13775346424e-06 1.05035294885e-06
0.02 8.0 0.0 -1.40920498447e-05 1.62794089715e-06
0.04 8.0 0.0 -5.61280546965e-05 2.86362008253e-06
0.08 8.0 0.0 -0.000230035625806 1.02446932891e-05
0.12 8.0 0.0 -0.000512423643086 1.10630282311e-05
0.16 8.0 0.0 -0.000904109695821 1.80708702203e-05
0.24 8.0 0.0 -0.00194124683865 2.46863811385e-05
0.32 8.0 0.0 -0.00338265558317 3.44481631115e-05
0.48 8.0 0.0 -0.00654445542374 5.4795033945e-05
0.64 8.0 0.0 -0.0101436600237 0.000103714155881
0.75 8.0 0.0 -0.0126723043992 0.000176750300899
0.87 8.0 0.0 -0.0154057768067 0.000109705082811
1.0 8.0 0.0 -0.0183646722605 0.000122328732489
1.14 8.0 0.0 -0.0209076609005 0.000206828998837
1.29 8.0 0.0 -0.0243327642679 0.000524502541938
1.45 8.0 0.0 -0.0276355157871 0.000203624292149
1.62 8.0 0.0 -0.0303717085933 0.0002393216875
1.8 8.0 0.0 -0.0335419632395 0.000310410682766
2.0 8.0 0.0 -0.0371789497092 0.000980439600203
2.3 8.0 0.0 -0.0403903805604 0.000941072593541
2.7 8.0 0.0 -0.0466588305715 0.000772811548123
3.1 8.0 0.0 -0.0516829904787 0.000990804183258
3.6 8.0 0.0 -0.0588796683666 0.015248179757
0.01 6.0 0.0 -1.63044273849e-06 6.68322637944e-07
0.02 6.0 0.0 -1.03235916501e-05 1.7444758569e-06
0.04 6.0 0.0 -4.81113588659e-05 2.49206281617e-06
0.08 6.0 0.0 -0.000203977186616 5.3225080789e-06
0.12 6.0 0.0 -0.000478613330493 7.90645782426e-06
0.16 6.0 0.0 -0.000838906278051 1.11052045178e-05
0.24 6.0 0.0 -0.00190648706038 1.55498207305e-05
0.32 6.0 0.0 -0.00326752409591 1.44278513753e-05
0.48 6.0 0.0 -0.00654380736982 4.03015137275e-05
0.64 6.0 0.0 -0.0100102615631 7.29276433826e-05
0.75 6.0 0.0 -0.0124239238397 7.25050311832e-05
0.87 6.0 0.0 -0.0149595857205 5.77596624584e-05
1.0 6.0 0.0 -0.0174933752534 6.62960292726e-05
1.14 6.0 0.0 -0.0198174657397 6.59332698756e-05
1.29 6.0 0.0 -0.0224969880532 9.85860162885e-05
1.45 6.0 0.0 -0.0246676299483 0.000163154450414
1.62 6.0 0.0 -0.0270898837909 9.71089114993e-05
1.8 6.0 0.0 -0.0292691484232 0.000142319838093
2.0 6.0 0.0 -0.0311908588072 0.000244028521609
2.3 6.0 0.0 -0.033705681796 0.000255064768594
2.7 6.0 0.0 -0.0370318903138 0.000630537971628
3.1 6.0 0.0 -0.0393410708248 0.00112871409397
3.6 6.0 0.0 -0.0477509569288 0.00864794474961
0.01 4.0 0.0 -4.48516391882e-06 4.5661153743e-07
0.02 4.0 0.0 -1.09980472376e-05 9.76268703434e-07
0.04 4.0 0.0 -5.04717043092e-05 1.84672807796e-06
0.08 4.0 0.0 -0.000202983072319 3.15497237026e-06
0.12 4.0 0.0 -0.000468878418561 4.84296095799e-06
0.16 4.0 0.0 -0.000832180799952 8.49229876195e-06
0.24 4.0 0.0 -0.00180735218981 7.1834723439e-06
0.32 4.0 0.0 -0.00311083680595 8.70468133632e-06
0.48 4.0 0.0 -0.00618345050566 1.21168941441e-05
0.64 4.0 0.0 -0.00939429773729 1.71547550314e-05
0.75 4.0 0.0 -0.0114473290122 3.64395698784e-05
0.87 4.0 0.0 -0.0136130088228 2.31632449703e-05
1.0 4.0 0.0 -0.0157889187291 5.53540992487e-05
1.14 4.0 0.0 -0.0176450548204 3.37359169949e-05
1.29 4.0 0.0 -0.0194789015284 4.75198171366e-05
1.45 4.0 0.0 -0.0211176996851 3.69955988882e-05
1.62 4.0 0.0 -0.0225708374255 3.49203755731e-05
1.8 4.0 0.0 -0.023835538384 0.000100805818161
2.0 4.0 0.0 -0.0250490567872 9.56791388369e-05
2.3 4.0 0.0 -0.026372336761 0.000137336580903
2.7 4.0 0.0 -0.0277542359292 0.00018269767872
3.1 4.0 0.0 -0.0286129013199 0.000281496917527
3.6 4.0 0.0 -0.0318764603137 0.00142012179034
0.01 3.0 0.0 -3.06925184151e-06 3.1165481267e-07
0.02 3.0 0.0 -1.08250227491e-05 6.6141595311e-07
0.04 3.0 0.0 -4.85271304221e-05 1.55582636348e-06
0.08 3.0 0.0 -0.00019246401001 2.34876089683e-06
0.12 3.0 0.0 -0.000453867507464 4.3647096879e-06
0.16 3.0 0.0 -0.000815766973433 5.501074668e-06
0.24 3.0 0.0 -0.00175650230006 6.56739627848e-06
0.32 3.0 0.0 -0.00301238413147 5.3176082553e-06
0.48 3.0 0.0 -0.00593675566614 7.49932292585e-06
0.64 3.0 0.0 -0.00896933034133 1.8876838489e-05
0.75 3.0 0.0 -0.0109339265556 1.18833020183e-05
0.87 3.0 0.0 -0.0128383943741 1.70825327426e-05
1.0 3.0 0.0 -0.0146516769832 2.59352109832e-05
1.14 3.0 0.0 -0.0163623982363 4.06754150164e-05
1.29 3.0 0.0 -0.0178829125588 1.68104781063e-05
1.45 3.0 0.0 -0.0192482885666 1.91739171755e-05
1.62 3.0 0.0 -0.0203954455488 1.87303956311e-05
1.8 3.0 0.0 -0.0213804474164 4.83220090006e-05
2.0 3.0 0.0 -0.0222705434314 4.55667712081e-05
2.3 3.0 0.0 -0.0233154020939 0.00010217532818
2.7 3.0 0.0 -0.0242542759927 0.000137610437026
3.1 3.0 0.0 -0.024825673101 0.0001750752586
3.6 3.0 0.0 -0.0270374021772 0.000358589772718
0.01 2.0 0.0 -3.07987631159e-06 1.77474039479e-07
0.02 2.0 0.0 -1.36946405334e-05 4.46007750728e-07
0.04 2.0 0.0 -4.80018001845e-05 1.04152692749e-06
0.08 2.0 0.0 -0.000197596745025 1.91307941164e-06
0.12 2.0 0.0 -0.000450637469954 2.53248303789e-06
0.16 2.0 0.0 -0.000785890062653 4.19708200073e-06
0.24 2.0 0.0 -0.00171463146401 4.58579242354e-06
0.32 2.0 0.0 -0.00290360194005 4.61324457778e-06
0.48 2.0 0.0 -0.00567225686154 1.07100971974e-05
0.64 2.0 0.0 -0.00850037321435 1.16273756095e-05
0.75 2.0 0.0 -0.0102438807134 6.21548782742e-06
0.87 2.0 0.0 -0.0119702770027 7.92145466174e-06
1.0 2.0 0.0 -0.0135516611512 1.60760488239e-05
1.14 2.0 0.0 -0.0150468945802 8.60039820889e-06
1.29 2.0 0.0 -0.016306159652 1.89490617498e-05
1.45 2.0 0.0 -0.017402076066 1.14338002032e-05
1.62 2.0 0.0 -0.0183743820139 4.02923688878e-05
1.8 2.0 0.0 -0.0191549006304 1.97719572479e-05
2.0 2.0 0.0 -0.0198545563881 4.81393604267e-05
2.3 2.0 0.0 -0.0206343400732 6.29630604488e-05
2.7 2.0 0.0 -0.0213251129496 0.000105099316121
3.1 2.0 0.0 -0.0217858150583 0.000144121698745
3.6 2.0 0.0 -0.0233691427878 0.000128776724467
0.01 1.0 0.0 -3.48783398563e-06 1.51830979776e-07
0.02 1.0 0.0 -1.22697685342e-05 1.91586028172e-07
0.04 1.0 0.0 -5.05224435576e-05 4.6309433452e-07
0.08 1.0 0.0 -0.000195212184311 9.42426042857e-07
0.12 1.0 0.0 -0.000437197072085 1.86268156789e-06
0.16 1.0 0.0 -0.000772178876605 1.47951888784e-06
0.24 1.0 0.0 -0.00166105518838 2.39955299708e-06
0.32 1.0 0.0 -0.00279505674836 4.90586809919e-06
0.48 1.0 0.0 -0.00536909070175 2.76545122737e-06
0.64 1.0 0.0 -0.00792527003186 5.81289215838e-06
0.75 1.0 0.0 -0.00951837052863 7.23213801052e-06
0.87 1.0 0.0 -0.0110279905802 3.10751751811e-06
1.0 1.0 0.0 -0.012435926304 5.48876025422e-06
1.14 1.0 0.0 -0.0136761545011 7.46779047124e-06
1.29 1.0 0.0 -0.0147585053383 2.58318276158e-06
1.45 1.0 0.0 -0.0156871940911 4.82645644437e-06
1.62 1.0 0.0 -0.0164751964783 1.93064354139e-05
1.8 1.0 0.0 -0.0171173826083 2.82341003983e-05
2.0 1.0 0.0 -0.0176842979504 3.8818355344e-05
2.3 1.0 0.0 -0.0183004085875 5.73057106723e-05
2.7 1.0 0.0 -0.0188599461563 9.38036942482e-05
3.1 1.0 0.0 -0.0192170560169 0.000112381756885
3.6 1.0 0.0 -0.020506232264 2.94841723351e-05


==> anc/EOS_stacked_honeycomb/anisotropy2.0/double_occupations <==
# beta*t, U/t, (mu-U/2)/t, extrapolated double occupation & error
0.01 8.0 0.0 0.24501506768 2.92062248411e-06
0.02 8.0 0.0 0.240018733175 3.99321646634e-06
0.04 8.0 0.0 0.2300599709 7.61623569517e-06
0.08 8.0 0.0 0.2106225092 1.18923650205e-05
0.12 8.0 0.0 0.192055047861 1.18439270898e-05
0.16 8.0 0.0 0.174681847675 1.27644393108e-05
0.24 8.0 0.0 0.144263494398 2.5242308967e-05
0.32 8.0 0.0 0.120062397256 1.78903371348e-05
0.48 8.0 0.0 0.0871338091288 2.14166011328e-05
0.64 8.0 0.0 0.068399926226 3.31516335242e-05
0.75 8.0 0.0 0.060348814366 3.10199406972e-05
0.87 8.0 0.0 0.0545086898782 2.21039599163e-05
1.0 8.0 0.0 0.0502204205658 5.62316680884e-05
1.14 8.0 0.0 0.047151936292 7.89601786257e-05
1.29 8.0 0.0 0.0451188637121 2.26850690862e-05
1.45 8.0 0.0 0.0438865647941 4.58340381956e-05
1.62 8.0 0.0 0.0431383267607 4.24940747656e-05
1.8 8.0 0.0 0.0427214876966 7.58754643903e-05
2.0 8.0 0.0 0.0427071873937 0.000148972610575
2.3 8.0 0.0 0.0431676126642 8.23066181096e-05
2.7 8.0 0.0 0.0438655662798 0.000242270841048
3.1 8.0 0.0 0.0447180794013 0.000335935835451
3.6 8.0 0.0 0.0462206757142 0.000449959056169
4.0 8.0 0.0 0.0473763645958 0.000424954255805
0.01 6.0 0.0 0.246245265797 2.86470880509e-06
0.02 6.0 0.0 0.242497962458 4.56243371807e-06
0.04 6.0 0.0 0.2350489872 4.53229917434e-06
0.08 6.0 0.0 0.220370655444 7.54259785334e-06
0.12 6.0 0.0 0.206205331079 1.14460616737e-05
0.16 6.0 0.0 0.192774710697 1.07980482189e-05
0.24 6.0 0.0 0.168575176766 1.5674599521e-05
0.32 6.0 0.0 0.148488335898 1.67785817868e-05
0.48 6.0 0.0 0.119602560882 1.72621380474e-05
0.64 6.0 0.0 0.102261549479 2.51923031045e-05
0.75 6.0 0.0 0.0946392634312 3.77502711006e-05
0.87 6.0 0.0 0.0891311501275 5.72947472954e-05
1.0 6.0 0.0 0.085109307588 2.55225251789e-05
1.14 6.0 0.0 0.0823664682801 1.86876567487e-05
1.29 6.0 0.0 0.0807211564131 4.14162806876e-05
1.45 6.0 0.0 0.0797071818185 3.54768584423e-05
1.62 6.0 0.0 0.0792791304164 3.53593823612e-05
1.8 6.0 0.0 0.0791372730509 3.08447679991e-05
2.0 6.0 0.0 0.0795085692327 0.00013456075489
2.3 6.0 0.0 0.0800325238215 0.000178870947649
2.7 6.0 0.0 0.0806168094746 0.000233888747751
3.1 6.0 0.0 0.0811079254253 0.000353935069716
3.6 6.0 0.0 0.0814206785941 0.000803787812109
4.0 6.0 0.0 0.0812619699757 0.00113775767174
0.01 4.0 0.0 0.247498562432 2.41554592086e-06
0.02 4.0 0.0 0.245015770512 2.93966304907e-06
0.04 4.0 0.0 0.240030704553 3.66084674423e-06
0.08 4.0 0.0 0.230182751127 5.49958330503e-06
0.12 4.0 0.0 0.220642329315 8.6276807082e-06
0.16 4.0 0.0 0.211447262137 9.49965989492e-06
0.24 4.0 0.0 0.194642366525 1.15754118639e-05
0.32 4.0 0.0 0.180225091583 1.50316553527e-05
0.48 4.0 0.0 0.158703804914 1.77341472955e-05
0.64 4.0 0.0 0.145532453314 1.47243758277e-05
0.75 4.0 0.0 0.139878018259 1.47666545666e-05
0.87 4.0 0.0 0.135955809409 1.51133620512e-05
1.0 4.0 0.0 0.133529188261 2.25325580744e-05
1.14 4.0 0.0 0.13222711233 2.00594944024e-05
1.29 4.0 0.0 0.132053959017 5.51192017984e-05
1.45 4.0 0.0 0.132263478665 3.42862885327e-05
1.62 4.0 0.0 0.133055240363 2.05742740033e-05
1.8 4.0 0.0 0.134003535597 4.71915895393e-05
2.0 4.0 0.0 0.135217895307 4.16520193511e-05
2.3 4.0 0.0 0.136907604206 0.000148464197689
2.7 4.0 0.0 0.13885054123 0.000209060223939
3.1 4.0 0.0 0.140206202948 0.000217378361535
3.6 4.0 0.0 0.141466834964 0.000160444914954
4.0 4.0 0.0 0.142159633679 0.000194429903679
0.01 3.0 0.0 0.248126494669 1.93699462329e-06
0.02 3.0 0.0 0.246248125913 2.79388337477e-06
0.04 3.0 0.0 0.242511551962 4.93111611291e-06
0.08 3.0 0.0 0.235134432472 6.39907290877e-06
0.12 3.0 0.0 0.227910502237 6.89697421508e-06
0.16 3.0 0.0 0.220984845391 7.29607828875e-06
0.24 3.0 0.0 0.20819582651 1.15591491502e-05
0.32 3.0 0.0 0.197111925647 9.33110803455e-06
0.48 3.0 0.0 0.180381552131 2.04402569026e-05
0.64 3.0 0.0 0.170028449751 1.7732716384e-05
0.75 3.0 0.0 0.165710375251 1.75689810161e-05
0.87 3.0 0.0 0.16284230796 1.54083535455e-05
1.0 3.0 0.0 0.161225723915 2.96847536732e-05
1.14 3.0 0.0 0.160631640407 3.19782278388e-05
1.29 3.0 0.0 0.160785934141 1.53285795936e-05
1.45 3.0 0.0 0.16148328093 4.14718881072e-05
1.62 3.0 0.0 0.162491233808 5.58340764656e-05
1.8 3.0 0.0 0.163609789591 4.90329288315e-05
2.0 3.0 0.0 0.164791821925 3.04693835821e-05
2.3 3.0 0.0 0.16633014089 3.98800595345e-05
2.7 3.0 0.0 0.168038173993 8.72566604895e-05
3.1 3.0 0.0 0.169243581022 0.000114501972395
3.6 3.0 0.0 0.170282254243 0.000132915571049
4.0 3.0 0.0 0.170824954907 0.00016311619007
0.01 2.0 0.0 0.248751301407 1.30831856192e-06
0.02 2.0 0.0 0.247499801552 2.45341612818e-06
0.04 2.0 0.0 0.245021563684 2.76026520119e-06
0.08 2.0 0.0 0.240092342155 3.40058280005e-06
0.12 2.0 0.0 0.235278403862 5.58889525293e-06
0.16 2.0 0.0 0.230614919467 6.70070903789e-06
0.24 2.0 0.0 0.221982359347 9.95464320619e-06
0.32 2.0 0.0 0.21445077335 6.92428466947e-06
0.48 2.0 0.0 0.20300913245 1.35588636215e-05
0.64 2.0 0.0 0.195939494328 9.26579848731e-06
0.75 2.0 0.0 0.193015459271 1.11260487307e-05
0.87 2.0 0.0 0.191217232651 1.45564734857e-05
1.0 2.0 0.0 0.190285033549 2.78255813371e-05
1.14 2.0 0.0 0.19009875875 2.48858807436e-05
1.29 2.0 0.0 0.190410302416 2.61418942926e-05
1.45 2.0 0.0 0.191112902152 3.60602364399e-05
1.62 2.0 0.0 0.1919444497 2.31212495841e-05
1.8 2.0 0.0 0.192842068421 2.78260077651e-05
2.0 2.0 0.0 0.193780917803 5.53048380225e-05
2.3 2.0 0.0 0.194984304189 4.10818011843e-05
2.7 2.0 0.0 0.19608457391 6.95361958747e-05
3.1 2.0 0.0 0.196919579939 8.2422922212e-05
3.6 2.0 0.0 0.19757135032 0.000100351779839
4.0 2.0 0.0 0.197941020005 0.000121161122043
0.01 1.0 0.0 0.249375160327 9.04816536344e-07
0.02 1.0 0.0 0.248750257891 1.0789170794e-06
0.04 1.0 0.0 0.247502282352 2.36908904875e-06
0.08 1.0 0.0 0.245051278587 3.17438676096e-06
0.12 1.0 0.0 0.242626162989 4.56835992336e-06
0.16 1.0 0.0 0.24031232769 5.24038166648e-06
0.24 1.0 0.0 0.23596559756 6.1613916211e-06
0.32 1.0 0.0 0.232151742585 4.65288692653e-06
0.48 1.0 0.0 0.226312626745 7.92671146453e-06
0.64 1.0 0.0 0.222717247208 6.2676812734e-06
0.75 1.0 0.0 0.221268467455 5.18931418986e-06
0.87 1.0 0.0 0.220389815989 5.98146201125e-06
1.0 1.0 0.0 0.219991481769 2.11615516383e-05
1.14 1.0 0.0 0.219968032344 1.07699594672e-05
1.29 1.0 0.0 0.22020594951 7.43042369694e-06
1.45 1.0 0.0 0.220584381658 1.01732785779e-05
1.62 1.0 0.0 0.221107248769 1.02797649928e-05
1.8 1.0 0.0 0.221582675333 1.38248204676e-05
2.0 1.0 0.0 0.222089820775 3.38899724322e-05
2.3 1.0 0.0 0.222705503065 2.87337623788e-05
2.7 1.0 0.0 0.223291186274 4.8518616478e-05
3.1 1.0 0.0 0.22367217707 4.35670747378e-05
3.6 1.0 0.0 0.223993855979 6.20904977031e-05
4.0 1.0 0.0 0.224170004704 7.27206573949e-05


==> anc/EOS_stacked_honeycomb/anisotropy2.0/energies <==
# beta*t, U/t, (mu-U/2)/t, extrapolated energy/t per site & error
0.01 8.0 0.0 1.94262865601 2.79668511998e-06
0.02 8.0 0.0 1.88519727598 1.39445176939e-06
0.04 8.0 0.0 1.77084557704 4.12323690149e-06
0.08 8.0 0.0 1.54782255507 1.27756783374e-05
0.12 8.0 0.0 1.33572558798 1.36207105427e-05
0.16 8.0 0.0 1.1384988304 9.73882240073e-05
0.24 8.0 0.0 0.797515332441 0.000141848889065
0.32 8.0 0.0 0.53154213093 5.1905238758e-05
0.48 8.0 0.0 0.181968355846 6.37328714963e-05
0.64 8.0 0.0 -0.00873767845676 0.000103571802937
0.75 8.0 0.0 -0.0890493906742 0.000146287338826
0.87 8.0 0.0 -0.147711339002 0.000463889974445
1.0 8.0 0.0 -0.192062775212 0.000735962958905
1.14 8.0 0.0 -0.226574463198 0.000608776731149
1.29 8.0 0.0 -0.253357982432 0.00052755171548
1.45 8.0 0.0 -0.275297511064 0.000462621666601
1.62 8.0 0.0 -0.2939233024 0.00106056410292
1.8 8.0 0.0 -0.309271747203 0.00232367594174
2.0 8.0 0.0 -0.324139911144 0.0024467837029
2.3 8.0 0.0 -0.34326607183 0.00242074081524
2.7 8.0 0.0 -0.363157887026 0.00329457763836
3.1 8.0 0.0 -0.379917532002 0.00536092882991
3.6 8.0 0.0 -0.398965124861 0.00599156955565
4.0 8.0 0.0 -0.409875193195 0.00785248733899
0.01 6.0 0.0 1.45997751996 2.55562884687e-06
0.02 6.0 0.0 1.42001972807 2.33558382271e-06
0.04 6.0 0.0 1.34052999249 3.13398106833e-06
0.08 6.0 0.0 1.18404761543 2.10429028603e-06
0.12 6.0 0.0 1.03325396645 2.42868557121e-05
0.16 6.0 0.0 0.890489999187 1.74737451257e-06
0.24 6.0 0.0 0.63438812409 8.03084677288e-05
0.32 6.0 0.0 0.422321649208 5.86183660598e-05
0.48 6.0 0.0 0.118367019668 5.74752578673e-05
0.64 6.0 0.0 -0.067689860244 0.000120448512161
0.75 6.0 0.0 -0.152228640862 0.000162982632351
0.87 6.0 0.0 -0.219606631653 0.000123105940035
1.0 6.0 0.0 -0.272754532437 0.000412969609516
1.14 6.0 0.0 -0.315343536033 0.000316867585095
1.29 6.0 0.0 -0.349788610033 0.000363464795562
1.45 6.0 0.0 -0.37848017015 0.0005478869415
1.62 6.0 0.0 -0.402808653515 0.000945945743921
1.8 6.0 0.0 -0.424278155936 0.000938352868587
2.0 6.0 0.0 -0.443601284981 0.00126214861106
2.3 6.0 0.0 -0.46794843129 0.00156777445748
2.7 6.0 0.0 -0.491653161378 0.00271589759661
3.1 6.0 0.0 -0.511089738522 0.00318203828723
3.6 6.0 0.0 -0.529964355119 0.00429840367811
4.0 6.0 0.0 -0.542945688596 0.0054725111348
0.01 4.0 0.0 0.972498720599 1.11662716073e-06
0.02 4.0 0.0 0.945083114806 1.86516843933e-06
0.04 4.0 0.0 0.89026346462 1.49875822577e-07
0.08 4.0 0.0 0.781836523862 4.39315001802e-06
0.12 4.0 0.0 0.676220023338 5.83378965594e-06
0.16 4.0 0.0 0.574293734193 1.13030750509e-05
0.24 4.0 0.0 0.385565201837 1.33192297768e-05
0.32 4.0 0.0 0.220061839648 2.11917612046e-05
0.48 4.0 0.0 -0.0397882508463 8.71717763588e-05
0.64 4.0 0.0 -0.219986366351 4.17130001914e-05
0.75 4.0 0.0 -0.310491226633 7.6593613625e-05
0.87 4.0 0.0 -0.38711318697 3.15005925983e-05
1.0 4.0 0.0 -0.45143688374 0.00013160653922
1.14 4.0 0.0 -0.505274853467 8.66751774458e-05
1.29 4.0 0.0 -0.550440172927 7.71810052608e-05
1.45 4.0 0.0 -0.588342183644 0.000310717224323
1.62 4.0 0.0 -0.620713434521 0.000443901559059
1.8 4.0 0.0 -0.647932320386 0.00028702227916
2.0 4.0 0.0 -0.672208666734 0.000654440775068
2.3 4.0 0.0 -0.700344104641 0.00063933162972
2.7 4.0 0.0 -0.727118359442 0.000687445440619
3.1 4.0 0.0 -0.74575461024 0.00070065987503
3.6 4.0 0.0 -0.761691079685 0.00106156074299
4.0 4.0 0.0 -0.771050168898 0.00111123621334
0.01 3.0 0.0 0.726883453233 2.63027422134e-07
0.02 3.0 0.0 0.703760034806 4.05812690246e-07
0.04 3.0 0.0 0.65764468675 6.84891003435e-07
0.08 3.0 0.0 0.566253070235 4.28440108656e-06
0.12 3.0 0.0 0.476559332332 2.69418472583e-06
0.16 3.0 0.0 0.389525395151 5.45795357579e-06
0.24 3.0 0.0 0.225714542407 2.89271891725e-06
0.32 3.0 0.0 0.0782674706164 2.51544963027e-06
0.48 3.0 0.0 -0.163716642632 3.00934261446e-05
0.64 3.0 0.0 -0.342213072933 1.15349494559e-05
0.75 3.0 0.0 -0.435922261926 1.24711314251e-05
0.87 3.0 0.0 -0.517902026135 3.22944919255e-05
1.0 3.0 0.0 -0.588244933548 2.08499366059e-05
1.14 3.0 0.0 -0.648129218466 0.000215140206193
1.29 3.0 0.0 -0.698640025059 0.000372867184338
1.45 3.0 0.0 -0.74173249279 8.35532002872e-05
1.62 3.0 0.0 -0.777624069356 0.000378270541193
1.8 3.0 0.0 -0.808071443805 0.000157431712874
2.0 3.0 0.0 -0.834400137692 0.000307725016905
2.3 3.0 0.0 -0.863980606668 0.000495998294501
2.7 3.0 0.0 -0.891253920299 0.00044350482907
3.1 3.0 0.0 -0.909383784161 0.00056226925358
3.6 3.0 0.0 -0.924628329209 0.000659416989293
4.0 3.0 0.0 -0.932987350134 0.000743848795604
0.01 2.0 0.0 0.480006267129 1.49875822577e-07
0.02 2.0 0.0 0.460012320083 5.9393843775e-07
0.04 2.0 0.0 0.420129458187 6.29403742524e-07
0.08 2.0 0.0 0.340848308148 1.49875822577e-07
0.12 2.0 0.0 0.262776124987 7.59221481899e-07
0.16 2.0 0.0 0.186410211148 8.06764194617e-07
0.24 2.0 0.0 0.0407955760506 2.57646314039e-07
0.32 2.0 0.0 -0.0931866408408 1.49813913173e-06
0.48 2.0 0.0 -0.321635440137 1.78114787836e-05
0.64 2.0 0.0 -0.499110005054 1.55990773198e-05
0.75 2.0 0.0 -0.595908434588 4.26297364069e-05
0.87 2.0 0.0 -0.682479563354 2.57225980829e-05
1.0 2.0 0.0 -0.758229733878 0.000102005238961
1.14 2.0 0.0 -0.823583030128 3.7306537001e-05
1.29 2.0 0.0 -0.878888695 2.9052295259e-05
1.45 2.0 0.0 -0.925356353868 0.000166351195246
1.62 2.0 0.0 -0.96425549935 6.40271826606e-05
1.8 2.0 0.0 -0.996338739217 0.000104717886988
2.0 2.0 0.0 -1.02406093619 0.000133301692055
2.3 2.0 0.0 -1.0545190657 0.00016350028126
2.7 2.0 0.0 -1.0814404436 0.000254565505813
3.1 2.0 0.0 -1.09908290235 0.000286892956755
3.6 2.0 0.0 -1.1135551592 0.000322611211102
4.0 2.0 0.0 -1.12131353598 0.000325897108299
0.01 1.0 0.0 0.231878557232 1.49875822577e-07
0.02 1.0 0.0 0.213761355652 1.49875822577e-07
0.04 1.0 0.0 0.177574085479 3.1335628862e-07
0.08 1.0 0.0 0.105607120582 2.14251494936e-07
0.12 1.0 0.0 0.0344830599923 1.49875822577e-07
0.16 1.0 0.0 -0.0353457915855 5.90822559112e-07
0.24 1.0 0.0 -0.169806064016 3.66973504384e-06
0.32 1.0 0.0 -0.295503825642 2.10069683426e-06
0.48 1.0 0.0 -0.51556127077 2.34158661305e-06
0.64 1.0 0.0 -0.692575579398 5.73386123337e-06
0.75 1.0 0.0 -0.791552148057 5.67685685238e-07
0.87 1.0 0.0 -0.881402290817 2.17593583929e-05
1.0 1.0 0.0 -0.96086640582 2.76447127797e-05
1.14 1.0 0.0 -1.02964819835 1.82423373962e-06
1.29 1.0 0.0 -1.08803227058 1.22097857391e-05
1.45 1.0 0.0 -1.13689088525 4.49633190647e-05
1.62 1.0 0.0 -1.17740937799 3.03152391306e-05
1.8 1.0 0.0 -1.21050960057 5.12784316391e-05
2.0 1.0 0.0 -1.23881352053 1.21235668304e-05
2.3 1.0 0.0 -1.26936904412 7.19334364483e-05
2.7 1.0 0.0 -1.29606723297 8.982016906e-05
3.1 1.0 0.0 -1.31325530123 9.40306047004e-05
3.6 1.0 0.0 -1.3270718958 0.000105692530261
4.0 1.0 0.0 -1.33453689365 0.000106744649829


==> anc/EOS_stacked_honeycomb/anisotropy2.0/entropies <==
# beta*t, U/t, (mu-U/2)/t, entropy per site & error
0.01 	1.0 	0.0 	1.38620373612 	0.0
0.02 	1.0 	0.0 	1.38593199119 	6.55865748324e-09
0.04 	1.0 	0.0 	1.38484653867 	2.23416132469e-08
0.08 	1.0 	0.0 	1.38053083134 	4.50393833911e-08
0.12 	1.0 	0.0 	1.3734219888 	6.32479493554e-08
0.16 	1.0 	0.0 	1.36365099572 	1.67806096906e-07
0.24 	1.0 	0.0 	1.3368112493 	1.17364956802e-06
0.32 	1.0 	0.0 	1.3016799045 	1.24926543307e-06
0.48 	1.0 	0.0 	1.21422244139 	2.14822590524e-06
0.64 	1.0 	0.0 	1.11564250588 	5.61345521506e-06
0.75 	1.0 	0.0 	1.04701147939 	2.8193409039e-06
0.87 	1.0 	0.0 	0.974406618823 	2.28363545624e-05
1.0 	1.0 	0.0 	0.900289704797 	3.53104201343e-05
1.14 	1.0 	0.0 	0.826875269712 	1.21656219696e-05
1.29 	1.0 	0.0 	0.756113696976 	2.69500565156e-05
1.45 	1.0 	0.0 	0.689339055979 	8.16139712439e-05
1.62 	1.0 	0.0 	0.627290019395 	7.26242036619e-05
1.8 	1.0 	0.0 	0.570818441653 	0.000123923207181
2.0 	1.0 	0.0 	0.517168218458 	6.29872089601e-05
2.3 	1.0 	0.0 	0.451765189677 	0.000216944639697
2.7 	1.0 	0.0 	0.385445695929 	0.000329938536838
3.1 	1.0 	0.0 	0.335849685801 	0.000419021723826
3.6 	1.0 	0.0 	0.289845432834 	0.000564526091805
4.0 	1.0 	0.0 	0.261584760347 	0.000658380840645
0.01 	2.0 	0.0 	1.38619436112 	0.0
0.02 	2.0 	0.0 	1.38589448109 	1.8546189746e-08
0.04 	2.0 	0.0 	1.38469824654 	4.84967559859e-08
0.08 	2.0 	0.0 	1.37994446931 	6.33257477802e-08
0.12 	2.0 	0.0 	1.37214210972 	1.80951578816e-07
0.16 	2.0 	0.0 	1.36145767956 	2.80603214867e-07
0.24 	2.0 	0.0 	1.33240515924 	3.3386042033e-07
0.32 	2.0 	0.0 	1.2949728195 	8.75229331354e-07
0.48 	2.0 	0.0 	1.20428437809 	1.07400344843e-05
0.64 	2.0 	0.0 	1.10552824236 	1.49954511527e-05
0.75 	2.0 	0.0 	1.03842396702 	4.05782873189e-05
0.87 	2.0 	0.0 	0.968480534745 	3.53315011669e-05
1.0 	2.0 	0.0 	0.897834303317 	0.000123972570772
1.14 	2.0 	0.0 	0.828081776587 	7.55401085682e-05
1.29 	2.0 	0.0 	0.761051560115 	7.51022015566e-05
1.45 	2.0 	0.0 	0.697540781432 	0.00029603349971
1.62 	2.0 	0.0 	0.637966187523 	0.000180551530193
1.8 	2.0 	0.0 	0.583224762615 	0.000281415103872
2.0 	2.0 	0.0 	0.530671558525 	0.000386178840394
2.3 	2.0 	0.0 	0.465463462169 	0.000545175734319
2.7 	2.0 	0.0 	0.398575417718 	0.000947958081198
3.1 	2.0 	0.0 	0.34765678271 	0.00126938024353
3.6 	2.0 	0.0 	0.299460720005 	0.0017159346118
4.0 	2.0 	0.0 	0.270092056499 	0.00200443852194
0.01 	3.0 	0.0 	1.38617873612 	0.0
0.02 	3.0 	0.0 	1.38583192137 	1.5903642808e-08
0.04 	3.0 	0.0 	1.3844488401 	5.01789814703e-08
0.08 	3.0 	0.0 	1.37897003753 	4.85924252754e-07
0.12 	3.0 	0.0 	1.37000792654 	6.38122012679e-07
0.16 	3.0 	0.0 	1.35783330668 	1.38979404331e-06
0.24 	3.0 	0.0 	1.32517126883 	1.68614125222e-06
0.32 	3.0 	0.0 	1.28399942359 	2.07444023607e-06
0.48 	3.0 	0.0 	1.18809934089 	1.87032280451e-05
0.64 	3.0 	0.0 	1.08889796126 	1.55943524852e-05
0.75 	3.0 	0.0 	1.02395977673 	1.92427009272e-05
0.87 	3.0 	0.0 	0.957743641447 	4.152633007e-05
1.0 	3.0 	0.0 	0.89215392633 	3.82550088913e-05
1.14 	3.0 	0.0 	0.828245501742 	0.000279936233474
1.29 	3.0 	0.0 	0.767024291017 	0.000565603157054
1.45 	3.0 	0.0 	0.708122034401 	0.000245901957725
1.62 	3.0 	0.0 	0.653149772398 	0.000781742840177
1.8 	3.0 	0.0 	0.601191018694 	0.000508293974791
2.0 	3.0 	0.0 	0.551276360764 	0.000895136681398
2.3 	3.0 	0.0 	0.487924814083 	0.00155881941055
2.7 	3.0 	0.0 	0.420125679153 	0.00183335885575
3.1 	3.0 	0.0 	0.367789379269 	0.00261232292507
3.6 	3.0 	0.0 	0.317002874508 	0.00360404466175
4.0 	3.0 	0.0 	0.285352272478 	0.00453693809138
0.01 	4.0 	0.0 	1.38615686112 	0.0
0.02 	4.0 	0.0 	1.38574563024 	6.66751994513e-08
0.04 	4.0 	0.0 	1.38410139035 	6.34531834434e-08
0.08 	4.0 	0.0 	1.37760315211 	5.12315484325e-07
0.12 	4.0 	0.0 	1.36705233647 	1.10281393643e-06
0.16 	4.0 	0.0 	1.35279720859 	2.6045778579e-06
0.24 	4.0 	0.0 	1.31519613734 	5.13640657697e-06
0.32 	4.0 	0.0 	1.26901167608 	1.01439323759e-05
0.48 	4.0 	0.0 	1.16623515647 	5.45415190679e-05
0.64 	4.0 	0.0 	1.06623886688 	5.04537734096e-05
0.75 	4.0 	0.0 	1.00355151025 	8.88142370192e-05
0.87 	4.0 	0.0 	0.941685864057 	6.7087117675e-05
1.0 	4.0 	0.0 	0.881723210298 	0.000184984027113
1.14 	4.0 	0.0 	0.824275751658 	0.000173154677337
1.29 	4.0 	0.0 	0.769539084458 	0.000191845425849
1.45 	4.0 	0.0 	0.717732099173 	0.000583305232688
1.62 	4.0 	0.0 	0.668145738738 	0.000934129846963
1.8 	4.0 	0.0 	0.621694036701 	0.000813252020238
2.0 	4.0 	0.0 	0.575658115437 	0.00172313022563
2.3 	4.0 	0.0 	0.515377411019 	0.00213376161208
2.7 	4.0 	0.0 	0.448781972415 	0.00286248968061
3.1 	4.0 	0.0 	0.394959694431 	0.00354152781622
3.6 	4.0 	0.0 	0.341840958178 	0.00579186202629
4.0 	4.0 	0.0 	0.306376866172 	0.00699346635046
0.01 	6.0 	0.0 	1.38609436112 	0.0
0.02 	6.0 	0.0 	1.38549511253 	9.99545035314e-08
0.04 	6.0 	0.0 	1.38311158727 	2.42188498863e-07
0.08 	6.0 	0.0 	1.37373767496 	3.92810060509e-07
0.12 	6.0 	0.0 	1.35868117407 	3.75723828692e-06
0.16 	6.0 	0.0 	1.33872394927 	1.71897190576e-06
0.24 	6.0 	0.0 	1.2877811414 	2.39550042994e-05
0.32 	6.0 	0.0 	1.22868284457 	2.94165230021e-05
0.48 	6.0 	0.0 	1.10895522949 	4.72186173483e-05
0.64 	6.0 	0.0 	1.00604786153 	0.000112481273184
0.75 	6.0 	0.0 	0.947555246748 	0.000175737193618
0.87 	6.0 	0.0 	0.893196634481 	0.000182005233257
1.0 	6.0 	0.0 	0.843686083637 	0.000532360006464
1.14 	6.0 	0.0 	0.7982632578 	0.000545792925827
1.29 	6.0 	0.0 	0.756530461757 	0.00072786458839
1.45 	6.0 	0.0 	0.71731587845 	0.00115622358659
1.62 	6.0 	0.0 	0.680044464801 	0.00205771258168
1.8 	6.0 	0.0 	0.643393690612 	0.00244495452835
2.0 	6.0 	0.0 	0.606740110026 	0.00355401534483
2.3 	6.0 	0.0 	0.554533686514 	0.00521148778896
2.7 	6.0 	0.0 	0.495509818732 	0.00994694163441
3.1 	6.0 	0.0 	0.439279131028 	0.0138507651014
3.6 	6.0 	0.0 	0.376235949099 	0.0217650509592
4.0 	6.0 	0.0 	0.326969648103 	0.0302608171645
0.01 	8.0 	0.0 	1.38600686112 	0.0
0.02 	8.0 	0.0 	1.38514553238 	7.99975530952e-08
0.04 	8.0 	0.0 	1.38171712714 	2.77617376775e-07
0.08 	8.0 	0.0 	1.36836657897 	1.52406498658e-06
0.12 	8.0 	0.0 	1.34719987604 	2.60632698645e-06
0.16 	8.0 	0.0 	1.31964261922 	1.87868876637e-05
0.24 	8.0 	0.0 	1.25193359847 	4.8004697945e-05
0.32 	8.0 	0.0 	1.17791377263 	3.86897713106e-05
0.48 	8.0 	0.0 	1.04076447089 	6.0832100062e-05
0.64 	8.0 	0.0 	0.93561202426 	0.000112812907787
0.75 	8.0 	0.0 	0.880101440681 	0.000171653864169
0.87 	8.0 	0.0 	0.83282137671 	0.000506747194268
1.0 	8.0 	0.0 	0.791525121067 	0.000929911618246
1.14 	8.0 	0.0 	0.75473136081 	0.000999137017984
1.29 	8.0 	0.0 	0.722292881831 	0.0010952872229
1.45 	8.0 	0.0 	0.692309855406 	0.00119291529863
1.62 	8.0 	0.0 	0.663781875027 	0.00237249125384
1.8 	8.0 	0.0 	0.637583745585 	0.00516240305331
2.0 	8.0 	0.0 	0.609367522519 	0.00643022952896
2.3 	8.0 	0.0 	0.568338996529 	0.00784520601064
2.7 	8.0 	0.0 	0.518768513422 	0.0123016267727
3.1 	8.0 	0.0 	0.470240287616 	0.0217961959408
3.6 	8.0 	0.0 	0.406600110122 	0.0295661978685
4.0 	8.0 	0.0 	0.365270087666 	0.042090709163


==> anc/EOS_stacked_honeycomb/anisotropy2.0/spincorrs <==
# beta*t, U/t, (mu-U/2)/t, extrapolated equal-time in-plane nearest-neighbor spin correlation -0.5*C_{nn} & error
0.01 8.0 0.0 -3.61666687606e-06 1.4885858108e-06
0.02 8.0 0.0 -1.2512192231e-05 3.2480803029e-06
0.04 8.0 0.0 -4.00981962524e-05 4.09361067081e-06
0.08 8.0 0.0 -0.00020263394438 5.43454819871e-06
0.12 8.0 0.0 -0.000464341867958 8.50009654445e-06
0.16 8.0 0.0 -0.000839783846976 1.05088446943e-05
0.24 8.0 0.0 -0.00197753966113 2.27348765799e-05
0.32 8.0 0.0 -0.00357672904149 9.58094222247e-05
0.48 8.0 0.0 -0.0072874865703 6.58546203426e-05
0.64 8.0 0.0 -0.011496660076 0.000192362545567
0.75 8.0 0.0 -0.0148309799064 0.000186294703582
0.87 8.0 0.0 -0.017507636891 0.000183127875652
1.0 8.0 0.0 -0.0212281122312 0.000269598853968
1.14 8.0 0.0 -0.0252034124208 0.000311075852397
1.29 8.0 0.0 -0.0287994635731 0.00039953734453
1.45 8.0 0.0 -0.033474611474 0.00066167599697
1.62 8.0 0.0 -0.0378732229393 0.000568624769674
1.8 8.0 0.0 -0.0422244570067 0.000793469260403
2.0 8.0 0.0 -0.0464873441711 0.000778974653894
2.3 8.0 0.0 -0.0521775489135 0.000821194963803
2.7 8.0 0.0 -0.0578730657462 0.0017752435133
3.1 8.0 0.0 -0.066490582122 0.00150903315302
3.6 8.0 0.0 -0.074272038052 0.00111424142622
4.0 8.0 0.0 -0.0797303124909 0.00181144949992
0.01 6.0 0.0 -4.87654194626e-06 6.36924782867e-07
0.02 6.0 0.0 -1.00530337797e-05 1.0114133047e-06
0.04 6.0 0.0 -5.46028040713e-05 3.37260014941e-06
0.08 6.0 0.0 -0.000199936740722 8.08079407584e-06
0.12 6.0 0.0 -0.000484150738626 7.38025906821e-06
0.16 6.0 0.0 -0.000845233048976 9.84235380858e-06
0.24 6.0 0.0 -0.00195987896726 1.55646213838e-05
0.32 6.0 0.0 -0.0034598389818 3.57715556423e-05
0.48 6.0 0.0 -0.00725866195832 9.54976031224e-05
0.64 6.0 0.0 -0.0117165518226 8.37343249427e-05
0.75 6.0 0.0 -0.0148478476869 0.000111394772053
0.87 6.0 0.0 -0.0184204676259 0.00020113936635
1.0 6.0 0.0 -0.0221567174307 0.000115578234866
1.14 6.0 0.0 -0.0260163843298 0.000105884088485
1.29 6.0 0.0 -0.0303197237791 0.000190528277742
1.45 6.0 0.0 -0.0345307566977 0.000436176333035
1.62 6.0 0.0 -0.0381800393108 0.000296877232792
1.8 6.0 0.0 -0.0424864392715 0.000247825882984
2.0 6.0 0.0 -0.0466521115766 0.0003393953925
2.3 6.0 0.0 -0.0525773111438 0.000302902898996
2.7 6.0 0.0 -0.0591450149181 0.000421240477122
3.1 6.0 0.0 -0.0652554747789 0.000382851182567
3.6 6.0 0.0 -0.0699225941704 0.00149392416167
4.0 6.0 0.0 -0.0750758530714 0.00182404158051
0.01 4.0 0.0 -2.82015563256e-06 6.31383123918e-07
0.02 4.0 0.0 -1.2281564874e-05 1.49370833392e-06
0.04 4.0 0.0 -5.2068514538e-05 2.91540676744e-06
0.08 4.0 0.0 -0.000196616677545 5.35772459558e-06
0.12 4.0 0.0 -0.000465614040799 7.77674401663e-06
0.16 4.0 0.0 -0.000830338149317 5.01609570904e-06
0.24 4.0 0.0 -0.00184743540659 9.87609865641e-06
0.32 4.0 0.0 -0.0033238777812 9.5751034792e-06
0.48 4.0 0.0 -0.0069798088135 4.124627961e-05
0.64 4.0 0.0 -0.0112600411793 0.000125391529064
0.75 4.0 0.0 -0.0143495697463 6.86517413444e-05
0.87 4.0 0.0 -0.0177206700127 0.000173742548318
1.0 4.0 0.0 -0.0211029258195 4.15472477514e-05
1.14 4.0 0.0 -0.0246580317212 5.15728098661e-05
1.29 4.0 0.0 -0.0280960001413 6.01982203782e-05
1.45 4.0 0.0 -0.031451924246 5.30018297956e-05
1.62 4.0 0.0 -0.0347727616896 6.3223121202e-05
1.8 4.0 0.0 -0.037668249482 6.0130049884e-05
2.0 4.0 0.0 -0.0405317250103 0.000231458035214
2.3 4.0 0.0 -0.0440653167928 0.00038424619846
2.7 4.0 0.0 -0.0477814299505 0.000519689161591
3.1 4.0 0.0 -0.0507512674312 0.000614616125425
3.6 4.0 0.0 -0.0533975804522 0.000809097229834
4.0 4.0 0.0 -0.0550226989602 0.000919104552731
0.01 3.0 0.0 -2.70069178479e-06 3.486901831e-07
0.02 3.0 0.0 -1.41526353632e-05 5.35756412013e-07
0.04 3.0 0.0 -4.8112777264e-05 1.22923797618e-06
0.08 3.0 0.0 -0.00020287302385 3.03937405214e-06
0.12 3.0 0.0 -0.000463157415144 4.7473907318e-06
0.16 3.0 0.0 -0.000817020239307 5.88223160228e-06
0.24 3.0 0.0 -0.00179143878502 8.51137361607e-06
0.32 3.0 0.0 -0.00323775782992 4.34647631422e-05
0.48 3.0 0.0 -0.00676529589345 5.35371350958e-05
0.64 3.0 0.0 -0.010846782881 7.10631904828e-05
0.75 3.0 0.0 -0.01372527849 8.0410597207e-05
0.87 3.0 0.0 -0.0168659534131 0.000126391825368
1.0 3.0 0.0 -0.0200873616817 0.00011586389581
1.14 3.0 0.0 -0.0232918279332 2.04702327451e-05
1.29 3.0 0.0 -0.0262859451173 2.56167540183e-05
1.45 3.0 0.0 -0.0291795193815 3.76133902089e-05
1.62 3.0 0.0 -0.0318588015299 8.35840625763e-05
1.8 3.0 0.0 -0.0343090327986 0.000166328169151
2.0 3.0 0.0 -0.036637430698 0.000190225796802
2.3 3.0 0.0 -0.0394061603458 0.000305278609115
2.7 3.0 0.0 -0.0421930733164 0.000508974601668
3.1 3.0 0.0 -0.04423439304 0.000541494504058
3.6 3.0 0.0 -0.0461065154395 0.000730879423804
4.0 3.0 0.0 -0.0471940455527 0.000891428620265
0.01 2.0 0.0 -3.49662530472e-06 3.5840160603e-07
0.02 2.0 0.0 -1.1955813244e-05 7.15220420015e-07
0.04 2.0 0.0 -4.8606263637e-05 1.58436411739e-06
0.08 2.0 0.0 -0.000198081710391 4.0314673607e-06
0.12 2.0 0.0 -0.000445284107612 3.23698193954e-06
0.16 2.0 0.0 -0.000798334577371 3.3203116728e-06
0.24 2.0 0.0 -0.00177053839719 3.24377153689e-06
0.32 2.0 0.0 -0.00308159784941 4.05302683551e-05
0.48 2.0 0.0 -0.00646142223819 4.31327319651e-05
0.64 2.0 0.0 -0.0102829803976 6.87925580981e-05
0.75 2.0 0.0 -0.0129640316209 6.16988359153e-05
0.87 2.0 0.0 -0.0157995681885 7.96294702629e-05
1.0 2.0 0.0 -0.0186584772565 4.92580360647e-05
1.14 2.0 0.0 -0.0214650649419 9.78417544087e-06
1.29 2.0 0.0 -0.0240914637567 5.36788386e-05
1.45 2.0 0.0 -0.0265493393859 8.60805224308e-05
1.62 2.0 0.0 -0.0288158580003 0.000124306346924
1.8 2.0 0.0 -0.0308275558702 0.000174700124335
2.0 2.0 0.0 -0.0326823256246 0.000230900431908
2.3 2.0 0.0 -0.0348429429183 0.000328116229008
2.7 2.0 0.0 -0.0369711931552 0.000462532393651
3.1 2.0 0.0 -0.0385234834658 0.000581857656934
3.6 2.0 0.0 -0.0399173635897 0.000699494304724
4.0 2.0 0.0 -0.0407210427322 0.000782301583137
0.01 1.0 0.0 -3.236579056e-06 1.75561119233e-07
0.02 1.0 0.0 -1.24443554555e-05 3.29371802532e-07
0.04 1.0 0.0 -4.85349529267e-05 6.09842612569e-07
0.08 1.0 0.0 -0.000194743941039 1.47495493213e-06
0.12 1.0 0.0 -0.00043655364098 1.11738069424e-06
0.16 1.0 0.0 -0.000776952825118 3.16996506683e-06
0.24 1.0 0.0 -0.00170016793901 2.80461437222e-06
0.32 1.0 0.0 -0.00297841251785 3.39515067351e-05
0.48 1.0 0.0 -0.00610851216999 6.70744910948e-05
0.64 1.0 0.0 -0.00961802683232 6.5699600818e-05
0.75 1.0 0.0 -0.0120253338101 7.04012902739e-05
0.87 1.0 0.0 -0.0145552368477 5.53522241871e-05
1.0 1.0 0.0 -0.0170550585145 3.07814513189e-05
1.14 1.0 0.0 -0.0194877332898 4.17324505996e-06
1.29 1.0 0.0 -0.0217555245985 2.8866987713e-05
1.45 1.0 0.0 -0.023820291139 7.63226647427e-05
1.62 1.0 0.0 -0.0256506661968 0.000131486239065
1.8 1.0 0.0 -0.0272962710827 0.000194963487912
2.0 1.0 0.0 -0.0287851718016 0.000244876625772
2.3 1.0 0.0 -0.0305357823725 0.000324595669882
2.7 1.0 0.0 -0.032243052471 0.000421567009812
3.1 1.0 0.0 -0.0334625154152 0.000510892687462
3.6 1.0 0.0 -0.0345339124393 0.000619482780391
4.0 1.0 0.0 -0.0351732845275 0.000686483051007


==> anc/EOS_stacked_honeycomb/anisotropy4.0/double_occupations <==
# beta*t, U/t, (mu-U/2)/t, extrapolated double occupation & error
0.01 8.0 0.0 0.244988626005 5.48311081777e-06
0.02 8.0 0.0 0.240030213211 4.10430834934e-06
0.04 8.0 0.0 0.230071528957 9.91159188523e-06
0.08 8.0 0.0 0.210603617459 2.1600712175e-05
0.12 8.0 0.0 0.191902840098 1.77449069424e-05
0.16 8.0 0.0 0.174486137271 2.12589502015e-05
0.24 8.0 0.0 0.143687527915 3.02693321719e-05
0.32 8.0 0.0 0.118964140766 1.92220815858e-05
0.48 8.0 0.0 0.0849461577851 2.80912085632e-05
0.64 8.0 0.0 0.0653637358377 3.2119665833e-05
0.75 8.0 0.0 0.056901376316 2.29165293866e-05
0.87 8.0 0.0 0.0506659853754 2.20513211284e-05
1.0 8.0 0.0 0.0460665311824 0.000111530328562
1.14 8.0 0.0 0.0429921531833 8.26955586781e-05
1.29 8.0 0.0 0.0409446230548 0.00010748700768
1.45 8.0 0.0 0.0397520929006 3.88683247702e-05
1.62 8.0 0.0 0.0390121547019 0.000311261449984
1.8 8.0 0.0 0.0387196390685 0.000243955010472
2.0 8.0 0.0 0.0390423264358 0.000419740414478
2.3 8.0 0.0 0.0399670987494 0.000552620947402
2.7 8.0 0.0 0.0417234898604 0.000488074995739
3.1 8.0 0.0 0.0431080793569 0.000528698875655
0.01 6.0 0.0 0.246255573689 4.79006142812e-06
0.02 6.0 0.0 0.242506623289 6.4854115182e-06
0.04 6.0 0.0 0.235059060482 9.03009067221e-06
0.08 6.0 0.0 0.220310078361 1.49333946077e-05
0.12 6.0 0.0 0.20609489711 1.56011129871e-05
0.16 6.0 0.0 0.192598076075 2.69384037631e-05
0.24 6.0 0.0 0.168095574883 2.26857049691e-05
0.32 6.0 0.0 0.147518654764 2.72441157332e-05
0.48 6.0 0.0 0.117505933308 5.90906740283e-05
0.64 6.0 0.0 0.0990602860641 3.58532634084e-05
0.75 6.0 0.0 0.090901083428 5.21318009557e-05
0.87 6.0 0.0 0.0846981936543 7.52164383548e-05
1.0 6.0 0.0 0.0802329545166 9.31856770656e-05
1.14 6.0 0.0 0.0769965476245 2.85311816492e-05
1.29 6.0 0.0 0.0749708998483 5.54730794986e-05
1.45 6.0 0.0 0.0737179897229 3.11093754644e-05
1.62 6.0 0.0 0.073168114195 9.89145163961e-05
1.8 6.0 0.0 0.0729116480912 4.46629768924e-05
2.0 6.0 0.0 0.073079683461 0.000109976506888
2.3 6.0 0.0 0.0734753067415 0.000164771073447
2.7 6.0 0.0 0.0741689322561 0.00028397377498
3.1 6.0 0.0 0.0748613410415 0.000499444833047
0.01 4.0 0.0 0.247500537214 3.41774317691e-06
0.02 4.0 0.0 0.244990237808 5.0667090389e-06
0.04 4.0 0.0 0.240047098853 4.8373577615e-06
0.08 4.0 0.0 0.230166709461 7.13706245894e-06
0.12 4.0 0.0 0.220591045379 1.34146950418e-05
0.16 4.0 0.0 0.211349491708 1.31061307974e-05
0.24 4.0 0.0 0.194245987144 2.00735894585e-05
0.32 4.0 0.0 0.179510844568 1.65068896307e-05
0.48 4.0 0.0 0.157027161779 4.97555759772e-05
0.64 4.0 0.0 0.142893288936 2.05310391861e-05
0.75 4.0 0.0 0.136734417321 5.4947145104e-05
0.87 4.0 0.0 0.132203608572 4.22310901814e-05
1.0 4.0 0.0 0.129241621346 2.70770966686e-05
1.14 4.0 0.0 0.12773179369 0.00012491739786
1.29 4.0 0.0 0.127152525894 0.000147219487505
1.45 4.0 0.0 0.127283280614 0.000173730575646
1.62 4.0 0.0 0.128092912394 0.000342202756914
1.8 4.0 0.0 0.129111684756 0.000408120126421
2.0 4.0 0.0 0.130219134789 0.000514442984736
2.3 4.0 0.0 0.13207256091 0.000690067492181
2.7 4.0 0.0 0.134143677009 0.000839841121441
3.1 4.0 0.0 0.135732287869 0.000954377977209
0.01 3.0 0.0 0.248135505182 2.88309156498e-06
0.02 3.0 0.0 0.2462555062 4.3599939058e-06
0.04 3.0 0.0 0.242515218018 6.56589458182e-06
0.08 3.0 0.0 0.235136840086 1.1305198904e-05
0.12 3.0 0.0 0.227907207032 1.16629744563e-05
0.16 3.0 0.0 0.220889955818 1.71890300415e-05
0.24 3.0 0.0 0.207920214713 1.80585524129e-05
0.32 3.0 0.0 0.196589939763 1.24186862059e-05
0.48 3.0 0.0 0.179025623011 2.39209875166e-05
0.64 3.0 0.0 0.167877177356 1.39011432697e-05
0.75 3.0 0.0 0.163070539386 3.92806623942e-05
0.87 3.0 0.0 0.159853194583 4.36503604051e-05
1.0 3.0 0.0 0.1579369984 5.16613810562e-05
1.14 3.0 0.0 0.157191256104 0.000119045764124
1.29 3.0 0.0 0.157346238252 0.000212991432737
1.45 3.0 0.0 0.157982591569 0.000218851662944
1.62 3.0 0.0 0.159086203406 0.000322428685541
1.8 3.0 0.0 0.160333146833 0.000413436119109
2.0 3.0 0.0 0.16166064644 0.000505187499714
2.3 3.0 0.0 0.163563380898 0.000597487273391
2.7 3.0 0.0 0.165644083675 0.000792504812297
3.1 3.0 0.0 0.166978194161 0.000852884618981
0.01 2.0 0.0 0.248751671112 1.81399499406e-06
0.02 2.0 0.0 0.247502874332 3.86534507285e-06
0.04 2.0 0.0 0.244992262588 4.70985031169e-06
0.08 2.0 0.0 0.240093831721 5.15126243864e-06
0.12 2.0 0.0 0.235253129539 1.08016610974e-05
0.16 2.0 0.0 0.230547088664 1.14873122571e-05
0.24 2.0 0.0 0.221766269528 1.65838201856e-05
0.32 2.0 0.0 0.214068256023 9.84608959723e-06
0.48 2.0 0.0 0.202074172959 2.09845965022e-05
0.64 2.0 0.0 0.1944165354 2.22387708714e-05
0.75 2.0 0.0 0.191183388888 1.60326543305e-05
0.87 2.0 0.0 0.189109472289 2.87762685741e-05
1.0 2.0 0.0 0.188057166859 5.02642715905e-05
1.14 2.0 0.0 0.187825213464 0.000108996425387
1.29 2.0 0.0 0.188208976893 0.000159631383266
1.45 2.0 0.0 0.189006970525 0.000190743497462
1.62 2.0 0.0 0.18999238269 0.000272437286273
1.8 2.0 0.0 0.191073601205 0.000313382971376
2.0 2.0 0.0 0.1921480428 0.000399648492657
2.3 2.0 0.0 0.193596629516 0.000475280463969
2.7 2.0 0.0 0.195039890916 0.000573177115856
3.1 2.0 0.0 0.195948538603 0.000616632971338
0.01 1.0 0.0 0.249373229779 1.26673782503e-06
0.02 1.0 0.0 0.248751635523 1.49644749633e-06
0.04 1.0 0.0 0.247503364315 3.80961704837e-06
0.08 1.0 0.0 0.245023111151 5.11119528994e-06
0.12 1.0 0.0 0.242606825814 6.22273316765e-06
0.16 1.0 0.0 0.240275752105 1.00914559528e-05
0.24 1.0 0.0 0.235853966143 1.18327251032e-05
0.32 1.0 0.0 0.231958785633 6.15005321855e-06
0.48 1.0 0.0 0.225858393779 7.80352932886e-06
0.64 1.0 0.0 0.221973556549 8.65947029043e-06
0.75 1.0 0.0 0.220354038339 2.76304606349e-05
0.87 1.0 0.0 0.21935659548 2.84549466695e-05
1.0 1.0 0.0 0.218894053075 4.79538813639e-05
1.14 1.0 0.0 0.218867321089 5.07845047323e-05
1.29 1.0 0.0 0.219157169216 7.3924425172e-05
1.45 1.0 0.0 0.21966466791 0.000116667975981
1.62 1.0 0.0 0.220210856893 0.000134784964615
1.8 1.0 0.0 0.220857500632 0.000183857912179
2.0 1.0 0.0 0.221450504035 0.000215635149728
2.3 1.0 0.0 0.222189279334 0.000255161243041
2.7 1.0 0.0 0.22288355061 0.000288046017225
3.1 1.0 0.0 0.223336986007 0.00029356405019


==> anc/EOS_stacked_honeycomb/anisotropy4.0/energies <==
# beta*t, U/t, (mu-U/2)/t, extrapolated energy/t per site & error
0.01 8.0 0.0 1.94428061797 5.04635269358e-06
0.02 8.0 0.0 1.88901963122 2.44749352442e-06
0.04 8.0 0.0 1.77837167986 5.47298054652e-06
0.08 8.0 0.0 1.5622585703 1.02181253661e-05
0.12 8.0 0.0 1.35567747103 1.7970630401e-05
0.16 8.0 0.0 1.16405457166 6.93160608359e-06
0.24 8.0 0.0 0.829584367723 6.49631082377e-05
0.32 8.0 0.0 0.566164818857 4.68345098281e-05
0.48 8.0 0.0 0.215509228881 0.000211800151929
0.64 8.0 0.0 0.0216188177892 0.000604640350567
0.75 8.0 0.0 -0.0608279981309 0.000757936069276
0.87 8.0 0.0 -0.122539676872 0.00129425776294
1.0 8.0 0.0 -0.168503027154 0.00186355820296
1.14 8.0 0.0 -0.205070868906 0.0024965882149
1.29 8.0 0.0 -0.233396547086 0.00299500112225
1.45 8.0 0.0 -0.256441532043 0.00206010780016
1.62 8.0 0.0 -0.275294593788 0.00422207714181
1.8 8.0 0.0 -0.291235214538 0.00390639280947
2.0 8.0 0.0 -0.311008547452 0.00567260756605
2.3 8.0 0.0 -0.329162825276 0.00697730936806
2.7 8.0 0.0 -0.355780527655 0.00581574973464
3.1 8.0 0.0 -0.369884359331 0.00664850969108
0.01 6.0 0.0 1.46190321741 2.03739725518e-06
0.02 6.0 0.0 1.42380339332 2.3868382178e-06
0.04 6.0 0.0 1.34803770176 2.75546569256e-06
0.08 6.0 0.0 1.19837178231 2.27460810336e-06
0.12 6.0 0.0 1.05411228022 1.83397812889e-05
0.16 6.0 0.0 0.917228732981 1.94860836684e-05
0.24 6.0 0.0 0.669988931259 1.02349852128e-05
0.32 6.0 0.0 0.463233150288 0.000136849886259
0.48 6.0 0.0 0.162861036878 7.71145625988e-06
0.64 6.0 0.0 -0.0237701456346 0.000568685947914
0.75 6.0 0.0 -0.11032655159 0.00062490993837
0.87 6.0 0.0 -0.179607995532 0.00151721574187
1.0 6.0 0.0 -0.234762629735 0.00171428441894
1.14 6.0 0.0 -0.279617039531 0.00223984618766
1.29 6.0 0.0 -0.316835252854 0.00340267528746
1.45 6.0 0.0 -0.3488651909 0.00369151760626
1.62 6.0 0.0 -0.37643033195 0.00433214037889
1.8 6.0 0.0 -0.399016279513 0.00533993642819
2.0 6.0 0.0 -0.420919124134 0.00694389980184
2.3 6.0 0.0 -0.449443194577 0.00734263652106
2.7 6.0 0.0 -0.477206182247 0.0087126124318
3.1 6.0 0.0 -0.502282676585 0.0142282878502
0.01 4.0 0.0 0.974370518767 5.86445527888e-07
0.02 4.0 0.0 0.948714331464 1.76634319443e-06
0.04 4.0 0.0 0.897784418135 1.5647620124e-06
0.08 4.0 0.0 0.796535460066 3.41330921522e-06
0.12 4.0 0.0 0.697764785503 4.22827603416e-06
0.16 4.0 0.0 0.60224362786 5.21204190588e-06
0.24 4.0 0.0 0.423944191856 3.82084996754e-06
0.32 4.0 0.0 0.266499050529 4.59565041625e-05
0.48 4.0 0.0 0.0150916492472 3.17851962217e-05
0.64 4.0 0.0 -0.162558585712 0.000226918352588
0.75 4.0 0.0 -0.252942429259 0.000560140222166
0.87 4.0 0.0 -0.330916413453 0.000751615875007
1.0 4.0 0.0 -0.397204305611 0.00111718448537
1.14 4.0 0.0 -0.453365824537 0.00152063802593
1.29 4.0 0.0 -0.501737327726 0.00243655443849
1.45 4.0 0.0 -0.542309549703 0.00271293903437
1.62 4.0 0.0 -0.578314621371 0.0030730307174
1.8 4.0 0.0 -0.608865020763 0.00378696667556
2.0 4.0 0.0 -0.636551014633 0.00366879214247
2.3 4.0 0.0 -0.668348672509 0.00439438403577
2.7 4.0 0.0 -0.700628439741 0.00409354783966
3.1 4.0 0.0 -0.72238488521 0.0039553668901
0.01 3.0 0.0 0.728774470008 8.21228486929e-07
0.02 3.0 0.0 0.707516522469 8.96079714051e-07
0.04 3.0 0.0 0.66511376772 7.3093827029e-07
0.08 3.0 0.0 0.581057468711 1.50433527836e-06
0.12 3.0 0.0 0.498404929309 2.12887179359e-06
0.16 3.0 0.0 0.417788929324 1.63838104246e-06
0.24 3.0 0.0 0.265377948317 7.8879004027e-06
0.32 3.0 0.0 0.126964166624 2.7891780372e-05
0.48 3.0 0.0 -0.104431097823 1.94200048579e-05
0.64 3.0 0.0 -0.279124598219 0.000208855084537
0.75 3.0 0.0 -0.372618323668 0.000318204119519
0.87 3.0 0.0 -0.455654807559 0.000530506579062
1.0 3.0 0.0 -0.528056453071 0.00064107092484
1.14 3.0 0.0 -0.590802453739 0.00105005229774
1.29 3.0 0.0 -0.644854725082 0.00139623623267
1.45 3.0 0.0 -0.69136943849 0.00178340796107
1.62 3.0 0.0 -0.731526967738 0.00177889146323
1.8 3.0 0.0 -0.765251720162 0.00214264476847
2.0 3.0 0.0 -0.795498337156 0.0023983804837
2.3 3.0 0.0 -0.831090275244 0.00347845280618
2.7 3.0 0.0 -0.86289031795 0.0024564606113
3.1 3.0 0.0 -0.884475076325 0.00215790676204
0.01 2.0 0.0 0.481871236197 2.13684806182e-07
0.02 2.0 0.0 0.463752820986 7.6197050383e-07
0.04 2.0 0.0 0.427531762658 3.41019624824e-07
0.08 2.0 0.0 0.355659517068 4.11848219885e-07
0.12 2.0 0.0 0.284643147058 1.37672015202e-06
0.16 2.0 0.0 0.214964141753 9.49490685491e-07
0.24 2.0 0.0 0.0811868345413 2.6709188006e-06
0.32 2.0 0.0 -0.0429685690716 1.19976837341e-05
0.48 2.0 0.0 -0.259054763495 7.31982970505e-05
0.64 2.0 0.0 -0.431621926615 0.000184927949256
0.75 2.0 0.0 -0.527882405795 0.00011745718529
0.87 2.0 0.0 -0.61567461194 0.000241534749592
1.0 2.0 0.0 -0.694139847144 0.000320079494233
1.14 2.0 0.0 -0.762863957799 0.000494341091416
1.29 2.0 0.0 -0.82248235824 0.000616414327084
1.45 2.0 0.0 -0.873380122113 0.000760650556714
1.62 2.0 0.0 -0.916578682667 0.000958008782031
1.8 2.0 0.0 -0.953102949581 0.000923945823739
2.0 2.0 0.0 -0.984956463741 0.00110619076509
2.3 2.0 0.0 -1.02067951346 0.00102716248806
2.7 2.0 0.0 -1.05271936794 0.00107393408855
3.1 2.0 0.0 -1.07372109128 0.00100357610985
0.01 1.0 0.0 0.233740818246 2.13684806182e-07
0.02 1.0 0.0 0.21749763133 2.13684806182e-07
0.04 1.0 0.0 0.18503801728 2.13684806182e-07
0.08 1.0 0.0 0.120397545102 5.91662371866e-07
0.12 1.0 0.0 0.0564188807209 3.99898491751e-07
0.16 1.0 0.0 -0.006618861964 8.30032503465e-07
0.24 1.0 0.0 -0.128831474432 8.89838069183e-07
0.32 1.0 0.0 -0.244315058516 2.4302335925e-05
0.48 1.0 0.0 -0.450895805029 4.11318616652e-05
0.64 1.0 0.0 -0.622398507631 5.28460661026e-05
0.75 1.0 0.0 -0.720782185866 5.46448409875e-05
0.87 1.0 0.0 -0.812106462391 8.99922380208e-05
1.0 1.0 0.0 -0.894529447793 0.000126522976915
1.14 1.0 0.0 -0.967439363457 0.000169587558176
1.29 1.0 0.0 -1.03051484269 0.000203672189412
1.45 1.0 0.0 -1.08449766827 0.000350183134714
1.62 1.0 0.0 -1.12968069032 0.000267615178992
1.8 1.0 0.0 -1.16746884814 0.000270884790985
2.0 1.0 0.0 -1.20009846624 0.000247233735702
2.3 1.0 0.0 -1.23592742734 0.000250214486324
2.7 1.0 0.0 -1.26750724438 0.000291858093609
3.1 1.0 0.0 -1.28787321754 0.000289849078922


==> anc/EOS_stacked_honeycomb/anisotropy4.0/entropies <==
# beta*t, U/t, (mu-U/2)/t, entropy per site & error
0.01 	1.0 	0.0 	1.38621311112 	0.0
0.02 	1.0 	0.0 	1.38596947075 	9.05922551785e-09
0.04 	1.0 	0.0 	1.38499578949 	1.89134305615e-08
0.08 	1.0 	0.0 	1.38111908363 	7.95469086652e-08
0.12 	1.0 	0.0 	1.37472388841 	1.09353645018e-07
0.16 	1.0 	0.0 	1.36590231868 	2.31451918403e-07
0.24 	1.0 	0.0 	1.3414993946 	3.45498166404e-07
0.32 	1.0 	0.0 	1.30921351718 	8.90994000946e-06
0.48 	1.0 	0.0 	1.22703184039 	2.65380894921e-05
0.64 	1.0 	0.0 	1.13144856907 	4.83943146191e-05
0.75 	1.0 	0.0 	1.06320914107 	6.14610036602e-05
0.87 	1.0 	0.0 	0.989393132246 	0.000107383573735
1.0 	1.0 	0.0 	0.912497441559 	0.000169780699507
1.14 	1.0 	0.0 	0.834658807342 	0.000257482974601
1.29 	1.0 	0.0 	0.758194758946 	0.000354521602046
1.45 	1.0 	0.0 	0.684403868373 	0.000644814262833
1.62 	1.0 	0.0 	0.615202102344 	0.000624663339709
1.8 	1.0 	0.0 	0.550721738772 	0.00072743379491
2.0 	1.0 	0.0 	0.488865836254 	0.000787719872349
2.3 	1.0 	0.0 	0.412160417219 	0.000946472280462
2.7 	1.0 	0.0 	0.333706193562 	0.00127612328849
3.1 	1.0 	0.0 	0.275018666194 	0.00151664402625
0.01 	2.0 	0.0 	1.38620373612 	0.0
0.02 	2.0 	0.0 	1.38593196427 	2.36952564577e-08
0.04 	2.0 	0.0 	1.38484550835 	3.73531953316e-08
0.08 	2.0 	0.0 	1.38053586645 	7.9225207387e-08
0.12 	2.0 	0.0 	1.37343788485 	2.66251917838e-07
0.16 	2.0 	0.0 	1.36368815344 	3.25648801864e-07
0.24 	2.0 	0.0 	1.33698956813 	9.94990476584e-07
0.32 	2.0 	0.0 	1.30229393326 	4.77584919764e-06
0.48 	2.0 	0.0 	1.21643602337 	4.239219332e-05
0.64 	2.0 	0.0 	1.12034573926 	0.000147842142084
0.75 	2.0 	0.0 	1.05359748303 	0.000134130088722
0.87 	2.0 	0.0 	0.98264937673 	0.00027709768526
1.0 	2.0 	0.0 	0.909454552383 	0.000423593969191
1.14 	2.0 	0.0 	0.836088865048 	0.000724062112335
1.29 	2.0 	0.0 	0.763815106362 	0.00103959920653
1.45 	2.0 	0.0 	0.694238734537 	0.00145755050619
1.62 	2.0 	0.0 	0.628068236211 	0.00205449371621
1.8 	2.0 	0.0 	0.565738649592 	0.00233644901889
2.0 	2.0 	0.0 	0.505347130555 	0.00309033200352
2.3 	2.0 	0.0 	0.428848715827 	0.00356987638668
2.7 	2.0 	0.0 	0.349230017593 	0.00453881623508
3.1 	2.0 	0.0 	0.288692957612 	0.00518823286264
0.01 	3.0 	0.0 	1.38618811112 	0.0
0.02 	3.0 	0.0 	1.38586927333 	3.63299541493e-08
0.04 	3.0 	0.0 	1.38459752452 	6.81061723137e-08
0.08 	3.0 	0.0 	1.37955815109 	2.1789946921e-07
0.12 	3.0 	0.0 	1.37129863098 	4.54068942323e-07
0.16 	3.0 	0.0 	1.36002068578 	5.69937600957e-07
0.24 	3.0 	0.0 	1.32962435144 	2.60430534652e-06
0.32 	3.0 	0.0 	1.29096563023 	1.11671905456e-05
0.48 	3.0 	0.0 	1.19918937887 	1.4741966019e-05
0.64 	3.0 	0.0 	1.10204482894 	0.000156590350487
0.75 	3.0 	0.0 	1.03724224089 	0.000290486239979
0.87 	3.0 	0.0 	0.970159373454 	0.000564542660551
1.0 	3.0 	0.0 	0.902636467415 	0.000819692489403
1.14 	3.0 	0.0 	0.835659608736 	0.00149299529842
1.29 	3.0 	0.0 	0.770134459791 	0.00228130181654
1.45 	3.0 	0.0 	0.706542339749 	0.00332323443866
1.62 	3.0 	0.0 	0.645025299185 	0.00392304096007
1.8 	3.0 	0.0 	0.587470023647 	0.00524981633711
2.0 	3.0 	0.0 	0.530108289169 	0.00664355604673
2.3 	3.0 	0.0 	0.453858098228 	0.0107422555699
2.7 	3.0 	0.0 	0.374826453339 	0.0106067542195
3.1 	3.0 	0.0 	0.31257116353 	0.0115798671112
0.01 	4.0 	0.0 	1.38616623612 	0.0
0.02 	4.0 	0.0 	1.38578149955 	5.56872142355e-08
0.04 	4.0 	0.0 	1.38425419679 	1.23952559166e-07
0.08 	4.0 	0.0 	1.37818474727 	4.51811357558e-07
0.12 	4.0 	0.0 	1.36831722614 	8.74164756856e-07
0.16 	4.0 	0.0 	1.35495675931 	1.43657244965e-06
0.24 	4.0 	0.0 	1.31942302145 	1.87411133244e-06
0.32 	4.0 	0.0 	1.27547843273 	1.77257016181e-05
0.48 	4.0 	0.0 	1.17597147893 	2.42910713663e-05
0.64 	4.0 	0.0 	1.07734396314 	0.000171614101472
0.75 	4.0 	0.0 	1.01472865941 	0.000489946259547
0.87 	4.0 	0.0 	0.951757917884 	0.000802861894027
1.0 	4.0 	0.0 	0.88995491886 	0.00138687311367
1.14 	4.0 	0.0 	0.830016235415 	0.00218544893211
1.29 	4.0 	0.0 	0.771383672537 	0.00389290737104
1.45 	4.0 	0.0 	0.715918809626 	0.00510013204655
1.62 	4.0 	0.0 	0.660752073538 	0.00663417075259
1.8 	4.0 	0.0 	0.608609331896 	0.00909352320367
2.0 	4.0 	0.0 	0.556104096494 	0.0103648406821
2.3 	4.0 	0.0 	0.487966400259 	0.0143423438419
2.7 	4.0 	0.0 	0.407635077731 	0.0170121518854
3.1 	4.0 	0.0 	0.344892163263 	0.0198351950888
0.01 	6.0 	0.0 	1.38610373612 	0.0
0.02 	6.0 	0.0 	1.3855323593 	9.33275047454e-08
0.04 	6.0 	0.0 	1.38326038891 	2.15966194568e-07
0.08 	6.0 	0.0 	1.37429358992 	3.93690593432e-07
0.12 	6.0 	0.0 	1.35988894366 	2.86887716214e-06
0.16 	6.0 	0.0 	1.34075227769 	4.63448170897e-06
0.24 	6.0 	0.0 	1.29155716316 	4.91516334535e-06
0.32 	6.0 	0.0 	1.23392620172 	5.22256922688e-05
0.48 	6.0 	0.0 	1.11554131322 	2.28104045751e-05
0.64 	6.0 	0.0 	1.01226597341 	0.000428645437539
0.75 	6.0 	0.0 	0.952366244529 	0.000597064457114
0.87 	6.0 	0.0 	0.896467633069 	0.00157609627507
1.0 	6.0 	0.0 	0.845080593015 	0.00218337472558
1.14 	6.0 	0.0 	0.79723133315 	0.00329432882334
1.29 	6.0 	0.0 	0.752124779494 	0.00555509947178
1.45 	6.0 	0.0 	0.708335889275 	0.00709040781842
1.62 	6.0 	0.0 	0.666113487016 	0.00943319861935
1.8 	6.0 	0.0 	0.62756285233 	0.0128918608539
2.0 	6.0 	0.0 	0.585994698593 	0.0184008767547
2.3 	6.0 	0.0 	0.524815419692 	0.02356769211
2.7 	6.0 	0.0 	0.455648327429 	0.0333300725134
3.1 	6.0 	0.0 	0.383016043627 	0.0583641872658
0.01 	8.0 	0.0 	1.38601623612 	0.0
0.02 	8.0 	0.0 	1.38518728632 	1.38567762592e-07
0.04 	8.0 	0.0 	1.38186914747 	3.89436514551e-07
0.08 	8.0 	0.0 	1.3689297649 	1.33814084686e-06
0.12 	8.0 	0.0 	1.34831247199 	3.32466603805e-06
0.16 	8.0 	0.0 	1.32153729397 	2.83366071522e-06
0.24 	8.0 	0.0 	1.25509686912 	2.02585279277e-05
0.32 	8.0 	0.0 	1.1817719904 	2.42690637131e-05
0.48 	8.0 	0.0 	1.04412093123 	0.000128578781344
0.64 	8.0 	0.0 	0.937171838911 	0.000479185082319
0.75 	8.0 	0.0 	0.880174664912 	0.000734621520679
0.87 	8.0 	0.0 	0.830428056725 	0.00141345749631
1.0 	8.0 	0.0 	0.787632641698 	0.00235623326211
1.14 	8.0 	0.0 	0.74864033358 	0.00364478666645
1.29 	8.0 	0.0 	0.714335463539 	0.00508352506874
1.45 	8.0 	0.0 	0.682847438313 	0.00460238657536
1.62 	8.0 	0.0 	0.653975226541 	0.00898287398787
1.8 	8.0 	0.0 	0.626734604676 	0.00991278172336
2.0 	8.0 	0.0 	0.589198325065 	0.0151718656374
2.3 	8.0 	0.0 	0.550319831435 	0.021815515883
2.7 	8.0 	0.0 	0.483938197169 	0.0240509134256
3.1 	8.0 	0.0 	0.443454214332 	0.0313851717106


==> anc/EOS_stacked_honeycomb/anisotropy4.0/spincorrs <==
# beta*t, U/t, (mu-U/2)/t, extrapolated equal-time in-plane nearest-neighbor spin correlation -0.5*C_{nn} & error
0.01 8.0 0.0 -1.06869906936e-05 1.42723471352e-06
0.02 8.0 0.0 -1.51666460153e-05 3.08851865629e-06
0.04 8.0 0.0 -4.99371923304e-05 4.72846441058e-06
0.08 8.0 0.0 -0.000210657474817 7.93595707851e-06
0.12 8.0 0.0 -0.000464753023303 1.01894827223e-05
0.16 8.0 0.0 -0.000886467197254 1.04105777673e-05
0.24 8.0 0.0 -0.00199801645593 2.53214062579e-05
0.32 8.0 0.0 -0.00362199313697 6.02907376752e-05
0.48 8.0 0.0 -0.00746838889569 7.61403045498e-05
0.64 8.0 0.0 -0.0119956508532 8.50932762949e-05
0.75 8.0 0.0 -0.015216109645 0.000311208888569
0.87 8.0 0.0 -0.0185855887139 0.000259297528263
1.0 8.0 0.0 -0.0225946615167 0.00024443530981
1.14 8.0 0.0 -0.0264773204931 0.000507320688206
1.29 8.0 0.0 -0.0316357624398 0.000388743081452
1.45 8.0 0.0 -0.0336879923387 0.00051427102409
1.62 8.0 0.0 -0.0405894430516 0.00071130707426
1.8 8.0 0.0 -0.0450103155635 0.000846959117804
2.0 8.0 0.0 -0.0501245823973 0.00149167767499
2.3 8.0 0.0 -0.0574029492565 0.00106875489156
2.7 8.0 0.0 -0.0647236746522 0.00121105088962
3.1 8.0 0.0 -0.0701540370404 0.00275124937702
0.01 6.0 0.0 -6.93960009989e-06 8.28553270933e-07
0.02 6.0 0.0 -1.03503864952e-05 1.60478242155e-06
0.04 6.0 0.0 -4.39101463486e-05 4.04900650685e-06
0.08 6.0 0.0 -0.000219313024136 6.62393984414e-06
0.12 6.0 0.0 -0.0004800966591 8.8783880659e-06
0.16 6.0 0.0 -0.000880381992252 9.46314900263e-06
0.24 6.0 0.0 -0.002037500113 1.97698296656e-05
0.32 6.0 0.0 -0.00357491406861 4.40593013585e-05
0.48 6.0 0.0 -0.00764738367857 7.98931093075e-05
0.64 6.0 0.0 -0.0120994711984 0.000118607690373
0.75 6.0 0.0 -0.015937835393 0.000278305602957
0.87 6.0 0.0 -0.0197202222987 9.29267123199e-05
1.0 6.0 0.0 -0.0239148303248 0.000255455420177
1.14 6.0 0.0 -0.0283982603268 0.00026165946314
1.29 6.0 0.0 -0.0329150640448 0.000238155266161
1.45 6.0 0.0 -0.037830852354 0.000200556842942
1.62 6.0 0.0 -0.0423765606583 0.000236076826825
1.8 6.0 0.0 -0.0465600328104 0.000261241121953
2.0 6.0 0.0 -0.0510990891085 0.00069720126746
2.3 6.0 0.0 -0.0586267428438 0.000891197187895
2.7 6.0 0.0 -0.0639438224482 0.00134488527862
3.1 6.0 0.0 -0.0710091246283 0.00183551315668
0.01 4.0 0.0 -2.87975210211e-06 9.59764147653e-07
0.02 4.0 0.0 -1.83687072861e-05 1.80720882061e-06
0.04 4.0 0.0 -5.55765223364e-05 4.27407069225e-06
0.08 4.0 0.0 -0.000193605240682 5.10225336061e-06
0.12 4.0 0.0 -0.000482760462067 5.07904105717e-06
0.16 4.0 0.0 -0.000842749918178 9.58950417617e-06
0.24 4.0 0.0 -0.00191291567876 7.92580274158e-06
0.32 4.0 0.0 -0.00340637531426 2.46444015687e-05
0.48 4.0 0.0 -0.00733981518313 3.80439911973e-05
0.64 4.0 0.0 -0.0119753638623 3.44808868806e-05
0.75 4.0 0.0 -0.0153440623084 3.32796777141e-05
0.87 4.0 0.0 -0.019078731891 3.57024432514e-05
1.0 4.0 0.0 -0.0230616994327 5.07165558884e-05
1.14 4.0 0.0 -0.0271431882201 6.70996306499e-05
1.29 4.0 0.0 -0.0313249040308 0.000178475888358
1.45 4.0 0.0 -0.0353277354846 0.000243778155333
1.62 4.0 0.0 -0.0392129182147 0.00043761979628
1.8 4.0 0.0 -0.042421110072 0.000652942104353
2.0 4.0 0.0 -0.0461859639769 0.000639714011746
2.3 4.0 0.0 -0.0503050870757 0.000988978677509
2.7 4.0 0.0 -0.0545960790901 0.00118493821039
3.1 4.0 0.0 -0.0577922950694 0.0012989809439
0.01 3.0 0.0 -5.20761472021e-06 4.18642305898e-07
0.02 3.0 0.0 -1.55840205303e-05 8.60050032479e-07
0.04 3.0 0.0 -4.80011534796e-05 1.59913638183e-06
0.08 3.0 0.0 -0.0001928739933 3.36202183758e-06
0.12 3.0 0.0 -0.000463019268757 6.4185966881e-06
0.16 3.0 0.0 -0.000831580243719 2.96284993501e-06
0.24 3.0 0.0 -0.00183667569008 6.1248862533e-06
0.32 3.0 0.0 -0.00333437592285 2.26575661157e-05
0.48 3.0 0.0 -0.0071005506512 4.7898493944e-05
0.64 3.0 0.0 -0.0115574648033 5.2701829738e-05
0.75 3.0 0.0 -0.0147576330927 2.09551153067e-05
0.87 3.0 0.0 -0.0183387415914 1.94720273014e-05
1.0 3.0 0.0 -0.022047802212 7.46559563831e-05
1.14 3.0 0.0 -0.0257330051931 0.000168046498518
1.29 3.0 0.0 -0.0292619769422 0.000267715944018
1.45 3.0 0.0 -0.0327158883639 0.000401680081308
1.62 3.0 0.0 -0.0360440105038 0.00048635185364
1.8 3.0 0.0 -0.0389436026602 0.000656259821715
2.0 3.0 0.0 -0.0416937752421 0.000816062733942
2.3 3.0 0.0 -0.0449472175204 0.00101829502767
2.7 3.0 0.0 -0.0481806548151 0.00116950523688
3.1 3.0 0.0 -0.0505070028736 0.00121308193108
0.01 2.0 0.0 -2.15039233486e-06 4.07093398724e-07
0.02 2.0 0.0 -1.24306636445e-05 9.91788497702e-07
0.04 2.0 0.0 -5.47185518698e-05 1.66439389471e-06
0.08 2.0 0.0 -0.000205767316071 4.45936355487e-06
0.12 2.0 0.0 -0.000447875761987 3.58802279374e-06
0.16 2.0 0.0 -0.000796589067728 3.69806091675e-06
0.24 2.0 0.0 -0.00181015019997 6.14853070869e-06
0.32 2.0 0.0 -0.0031925116036 2.75722617816e-05
0.48 2.0 0.0 -0.00675881787125 4.66356111612e-05
0.64 2.0 0.0 -0.0109649821414 1.07050361254e-05
0.75 2.0 0.0 -0.0139647287117 2.22436442005e-05
0.87 2.0 0.0 -0.0172142023931 6.69744966978e-05
1.0 2.0 0.0 -0.0205237796007 9.4110672545e-05
1.14 2.0 0.0 -0.0238158756985 0.000205009881281
1.29 2.0 0.0 -0.0269618151025 0.000297581679223
1.45 2.0 0.0 -0.0299153528366 0.000409411300477
1.62 2.0 0.0 -0.0325881392579 0.000574900565943
1.8 2.0 0.0 -0.0349714329325 0.000691566527958
2.0 2.0 0.0 -0.0371839241789 0.000808225712332
2.3 2.0 0.0 -0.0396743504106 0.000982246097772
2.7 2.0 0.0 -0.0420757767762 0.00116791487145
3.1 2.0 0.0 -0.0437507381278 0.00121303712931
0.01 1.0 0.0 -3.04038104653e-06 2.75412851552e-07
0.02 1.0 0.0 -1.16531294011e-05 4.10009508722e-07
0.04 1.0 0.0 -4.91563789883e-05 8.04107158834e-07
0.08 1.0 0.0 -0.000203064837211 2.17538385056e-06
0.12 1.0 0.0 -0.000438611096089 2.16957026366e-06
0.16 1.0 0.0 -0.000789506981374 3.72732062742e-06
0.24 1.0 0.0 -0.00175486228884 2.68910559612e-06
0.32 1.0 0.0 -0.00307745645888 2.35411944205e-05
0.48 1.0 0.0 -0.00640031496851 4.56272831565e-05
0.64 1.0 0.0 -0.0102516157512 2.63591914994e-05
0.75 1.0 0.0 -0.012972691992 3.85932076687e-06
0.87 1.0 0.0 -0.0158459418708 6.53551468451e-05
1.0 1.0 0.0 -0.0187607081686 0.000122407082724
1.14 1.0 0.0 -0.0216142723605 0.00020690440014
1.29 1.0 0.0 -0.0242963977159 0.000307557046855
1.45 1.0 0.0 -0.0267778315332 0.000419694504369
1.62 1.0 0.0 -0.0289880549197 0.000533832094034
1.8 1.0 0.0 -0.0309282923557 0.000649774207545
2.0 1.0 0.0 -0.0326791319821 0.000741603923157
2.3 1.0 0.0 -0.0346867421787 0.000897233629293
2.7 1.0 0.0 -0.0365815604319 0.00101413915479
3.1 1.0 0.0 -0.0378492716222 0.00108977323978


==> anc/EOS_stacked_honeycomb/anisotropy4.0_U4.0/densities <==
# beta*t, U/t, (mu-U/2)/t, extrapolated density and flavor & error
0.02 4.0 0.0 0.5 2.05726930635e-08
0.04 4.0 0.0 0.5 4.02912293438e-08
0.08 4.0 0.0 0.5 7.71310778785e-08
0.12 4.0 0.0 0.5 1.10507363989e-07
0.16 4.0 0.0 0.5 1.40501898178e-07
0.24 4.0 0.0 0.5 1.90897584879e-07
0.32 4.0 0.0 0.5 4.12242070389e-07
0.48 4.0 0.0 0.5 5.04716694901e-07
0.64 4.0 0.0 0.5 5.47708177572e-07
0.75 4.0 0.0 0.5 5.95719724584e-07
0.87 4.0 0.0 0.5 5.95077383376e-07
1.0 4.0 0.0 0.5 5.84194057254e-07
1.14 4.0 0.0 0.5 5.62269048637e-07
1.29 4.0 0.0 0.5 5.32551012593e-07
1.45 4.0 0.0 0.5 4.95120936969e-07
1.62 4.0 0.0 0.5 4.52228931667e-07
1.8 4.0 0.0 0.5 4.05221860218e-07
2.0 4.0 0.0 0.5 3.56883383199e-07
0.02 4.0 -0.25 0.498775408283 3.17693824106e-09
0.04 4.0 -0.25 0.497602867841 4.85285332262e-09
0.08 4.0 -0.25 0.495420169368 1.30344837216e-08
0.12 4.0 -0.25 0.493459622683 2.5760640144e-08
0.16 4.0 -0.25 0.491720952746 2.21057989325e-08
0.24 4.0 -0.25 0.488876946779 5.94633678648e-08
0.32 4.0 -0.25 0.486791490826 2.14840657296e-08
0.48 4.0 -0.25 0.484302833943 1.85320109135e-07
0.64 4.0 -0.25 0.483204279689 4.10318489218e-07
0.75 4.0 -0.25 0.482878426774 7.54771296133e-08
0.87 4.0 -0.25 0.482752316099 4.29075343412e-07
1.0 4.0 -0.25 0.482745357733 5.03548964131e-07
1.14 4.0 -0.25 0.48285984756 8.83885247633e-07
1.29 4.0 -0.25 0.483028501577 7.70550464374e-07
1.45 4.0 -0.25 0.483263568297 7.61497835767e-07
1.62 4.0 -0.25 0.483519079927 1.01026864415e-06
1.8 4.0 -0.25 0.483819955299 7.84495111587e-07
2.0 4.0 -0.25 0.484171537396 7.63531362365e-07
0.02 4.0 -0.5 0.497550801301 1.83420614867e-09
0.04 4.0 -0.5 0.495205801996 4.20269425823e-09
0.08 4.0 -0.5 0.490840991243 3.71511652353e-08
0.12 4.0 -0.5 0.486919934226 8.84422176074e-09
0.16 4.0 -0.5 0.483440776003 2.65959891558e-08
0.24 4.0 -0.5 0.477763987942 1.26390645951e-07
0.32 4.0 -0.5 0.4735807508 7.85594235956e-08
0.48 4.0 -0.5 0.468591228881 1.86556543393e-07
0.64 4.0 -0.5 0.466330666041 2.41186774827e-07
0.75 4.0 -0.5 0.46565686575 5.10933675826e-08
0.87 4.0 -0.5 0.465344829777 9.16223398788e-07
1.0 4.0 -0.5 0.465286517233 1.23101954187e-06
1.14 4.0 -0.5 0.465446749034 5.13736403578e-07
1.29 4.0 -0.5 0.465719167703 1.24450256901e-06
1.45 4.0 -0.5 0.466089655738 1.82414325745e-06
1.62 4.0 -0.5 0.466484071916 1.75087376878e-06
1.8 4.0 -0.5 0.467005981054 3.25857841062e-06
2.0 4.0 -0.5 0.46736650544 1.22995801517e-06
0.02 4.0 -0.75 0.496326228199 1.0e-07
0.04 4.0 -0.75 0.492808811133 8.40538851645e-09
0.08 4.0 -0.75 0.486262939795 1.8637736832e-08
0.12 4.0 -0.75 0.480386295267 8.47960862337e-08
0.16 4.0 -0.75 0.47517578934 3.0637282886e-08
0.24 4.0 -0.75 0.46665452279 2.37855239512e-07
0.32 4.0 -0.75 0.460374466498 1.81230779387e-07
0.48 4.0 -0.75 0.452836541825 3.57934578765e-07
0.64 4.0 -0.75 0.449351796092 1.13933479088e-06
0.75 4.0 -0.75 0.448229203686 3.52515336469e-07
0.87 4.0 -0.75 0.447659477183 1.11586422465e-06
1.0 4.0 -0.75 0.447429083063 2.72359776456e-06
1.14 4.0 -0.75 0.447489883673 2.37204453308e-06
1.29 4.0 -0.75 0.447777360762 1.59799491578e-06
1.45 4.0 -0.75 0.448092331354 1.87053714369e-06
1.62 4.0 -0.75 0.448580263845 2.56607230943e-06
1.8 4.0 -0.75 0.449144740641 2.0764021947e-06
2.0 4.0 -0.75 0.449642985082 3.25346207167e-06
0.02 4.0 -1.0 0.495101775365 4.10140963318e-09
0.04 4.0 -1.0 0.490412157674 6.80141843241e-09
0.08 4.0 -1.0 0.481686277359 5.38285600649e-08
0.12 4.0 -1.0 0.473854579224 4.85025288303e-08
0.16 4.0 -1.0 0.466910482135 1.64030749514e-07
0.24 4.0 -1.0 0.455578583848 2.22440510119e-07
0.32 4.0 -1.0 0.447182148014 3.99523344286e-07
0.48 4.0 -1.0 0.43702906486 9.78238150946e-07
0.64 4.0 -1.0 0.43222098863 2.01718862264e-06
0.75 4.0 -1.0 0.4305266582 8.12904795772e-07
0.87 4.0 -1.0 0.429550841245 7.56759766041e-07
1.0 4.0 -1.0 0.429027948637 7.93484847716e-07
1.14 4.0 -1.0 0.428884010624 1.70025597159e-06
1.29 4.0 -1.0 0.428934360919 1.76490135632e-06
1.45 4.0 -1.0 0.429106344761 3.89532761173e-06
1.62 4.0 -1.0 0.429402732678 2.12439837617e-06
1.8 4.0 -1.0 0.429830548263 1.46083675568e-06
2.0 4.0 -1.0 0.430337150071 1.48486229669e-06
0.02 4.0 -1.25 0.493877220768 1.0e-07
0.04 4.0 -1.25 0.488016041233 1.03352267618e-08
0.08 4.0 -1.25 0.477112995939 2.40203984477e-08
0.12 4.0 -1.25 0.467334802927 1.77584406539e-07
0.16 4.0 -1.25 0.458666571197 6.40595020342e-08
0.24 4.0 -1.25 0.444513744225 1.64897581076e-07
0.32 4.0 -1.25 0.434045876278 9.54923581885e-08
0.48 4.0 -1.25 0.421140852473 3.43124202408e-07
0.64 4.0 -1.25 0.414829671194 2.24893560712e-06
0.75 4.0 -1.25 0.412506462293 2.47656342826e-06
0.87 4.0 -1.25 0.411005635266 2.10617731428e-06
1.0 4.0 -1.25 0.410031100736 3.17112531039e-06
1.14 4.0 -1.25 0.409489267513 2.07539940117e-06
1.29 4.0 -1.25 0.409151171066 4.34215419313e-06
1.45 4.0 -1.25 0.409020133497 3.09661170674e-06
1.62 4.0 -1.25 0.409059692511 3.27663535195e-06
1.8 4.0 -1.25 0.409179465028 5.79683910508e-06
2.0 4.0 -1.25 0.409478851361 4.41309844106e-06
0.02 4.0 -1.5 0.49265295163 6.86297098505e-09
0.04 4.0 -1.5 0.485620397799 6.35387648212e-09
0.08 4.0 -1.5 0.47254449431 5.34522416023e-08
0.12 4.0 -1.5 0.46082177944 3.55310871138e-08
0.16 4.0 -1.5 0.45043733676 9.49899221456e-08
0.24 4.0 -1.5 0.433456757646 3.01111629928e-07
0.32 4.0 -1.5 0.420891481326 1.88806893864e-07
0.48 4.0 -1.5 0.405238302405 5.01568341739e-07
0.64 4.0 -1.5 0.397263296903 3.12545502961e-06
0.75 4.0 -1.5 0.394103499458 9.00161334359e-07
0.87 4.0 -1.5 0.391897595971 8.55144165939e-07
1.0 4.0 -1.5 0.390308467272 3.11977604176e-06
1.14 4.0 -1.5 0.38922483376 4.21980617094e-06
1.29 4.0 -1.5 0.388482300122 3.93814387168e-06
1.45 4.0 -1.5 0.387900656399 5.22266524014e-06
1.62 4.0 -1.5 0.387614443417 1.62233496327e-06
1.8 4.0 -1.5 0.38745562603 3.44794252443e-06
2.0 4.0 -1.5 0.387482614115 8.27879426038e-06
0.02 4.0 -1.75 0.491428537199 1.0e-07
0.04 4.0 -1.75 0.483225482327 1.26413934874e-08
0.08 4.0 -1.75 0.467978424256 5.10044547606e-08
0.12 4.0 -1.75 0.454322531128 6.67598126228e-08
0.16 4.0 -1.75 0.44223090863 1.2758284948e-07
0.24 4.0 -1.75 0.422459154732 6.2268529818e-07
0.32 4.0 -1.75 0.407792045914 3.30654656921e-07
0.48 4.0 -1.75 0.389270511082 2.26829481338e-06
0.64 4.0 -1.75 0.379428913147 4.69642153831e-06
0.75 4.0 -1.75 0.375351184248 8.23777196258e-07
0.87 4.0 -1.75 0.372279212985 3.16433830939e-06
1.0 4.0 -1.75 0.369981938286 3.21494775247e-06
1.14 4.0 -1.75 0.368206806875 5.95978307783e-06
1.29 4.0 -1.75 0.366869895553 4.95934318294e-06
1.45 4.0 -1.75 0.365906822617 5.45500472493e-06
1.62 4.0 -1.75 0.365170501342 3.10003069401e-06
1.8 4.0 -1.75 0.364695435088 6.48587252088e-06
2.0 4.0 -1.75 0.364458579591 8.19439038045e-06
0.02 4.0 -2.0 0.490204489965 7.45058059692e-09
0.04 4.0 -2.0 0.480831113272 8.04754681688e-09
0.08 4.0 -2.0 0.463418984411 6.71680180935e-08
0.12 4.0 -2.0 0.447834526547 4.01121217048e-08
0.16 4.0 -2.0 0.434038243859 1.99030384489e-07
0.24 4.0 -2.0 0.411489873602 3.56056927187e-07
0.32 4.0 -2.0 0.394702635773 5.73955543089e-07
0.48 4.0 -2.0 0.373245961654 1.92908649025e-06
0.64 4.0 -2.0 0.361340474435 2.10213811723e-06
0.75 4.0 -2.0 0.356259117511 1.26062412372e-06
0.87 4.0 -2.0 0.352251611885 5.24399077447e-06
1.0 4.0 -2.0 0.349062934803 4.54445104516e-06
1.14 4.0 -2.0 0.346580334949 5.44241979885e-06
1.29 4.0 -2.0 0.344620976971 7.01921353012e-06
1.45 4.0 -2.0 0.343089404966 5.20634798908e-06
1.62 4.0 -2.0 0.341917281898 6.17271464422e-06
1.8 4.0 -2.0 0.34114010934 4.21870871214e-06
2.0 4.0 -2.0 0.340599862294 6.80339186084e-06
0.02 4.0 -2.25 0.488980405601 5.02318041372e-09
0.04 4.0 -2.25 0.478437874351 1.28394430407e-08
0.08 4.0 -2.25 0.458867085399 5.893769882e-08
0.12 4.0 -2.25 0.441355212731 1.41090875902e-07
0.16 4.0 -2.25 0.425883804148 2.00772275413e-07
0.24 4.0 -2.25 0.400608466293 6.12800560785e-07
0.32 4.0 -2.25 0.381634737841 6.56748116962e-07
0.48 4.0 -2.25 0.357154685311 2.06167564511e-06
0.64 4.0 -2.25 0.343147168551 6.38707745532e-06
0.75 4.0 -2.25 0.336805762351 4.2164155365e-06
0.87 4.0 -2.25 0.331775669258 4.16185359648e-06
1.0 4.0 -2.25 0.327619662477 3.82084421383e-06
1.14 4.0 -2.25 0.324324612996 4.79368083056e-06
1.29 4.0 -2.25 0.321707659312 4.26202359484e-06
1.45 4.0 -2.25 0.319667375473 5.52468468176e-06
1.62 4.0 -2.25 0.318038018555 6.2060434375e-06
1.8 4.0 -2.25 0.316881904404 5.3493396425e-06
2.0 4.0 -2.25 0.316113730931 6.16176774077e-06
0.02 4.0 -2.5 0.487756501781 8.84422176074e-09
0.04 4.0 -2.5 0.476045138559 7.83573210198e-09
0.08 4.0 -2.5 0.45431419854 6.44717590729e-08
0.12 4.0 -2.5 0.43489700796 1.69291861937e-07
0.16 4.0 -2.5 0.417762891604 4.37378369291e-07
0.24 4.0 -2.5 0.389722398171 3.3416988497e-07
0.32 4.0 -2.5 0.368656656073 4.8442892296e-07
0.48 4.0 -2.5 0.341095544537 1.19033084897e-06
0.64 4.0 -2.5 0.324757288082 1.19337393445e-06
0.75 4.0 -2.5 0.317169279355 2.21810746058e-06
0.87 4.0 -2.5 0.310918779738 3.48376770933e-06
1.0 4.0 -2.5 0.305903405152 1.26040802384e-05
1.14 4.0 -2.5 0.301696977228 4.87724006026e-06
1.29 4.0 -2.5 0.298327291387 7.85224827436e-06
1.45 4.0 -2.5 0.295711558358 3.17078424151e-06
1.62 4.0 -2.5 0.293707496894 4.56246707716e-06
1.8 4.0 -2.5 0.292195171019 6.18680977622e-06
2.0 4.0 -2.5 0.290963470765 8.94631414134e-06
0.02 4.0 -2.75 0.48653266281 3.55192493366e-09
0.04 4.0 -2.75 0.47365456306 8.65193309945e-09
0.08 4.0 -2.75 0.449769495897 3.14500840313e-08
0.12 4.0 -2.75 0.428462608542 1.24341049923e-07
0.16 4.0 -2.75 0.409651884781 3.17822199423e-07
0.24 4.0 -2.75 0.378920299566 7.52416424483e-07
0.32 4.0 -2.75 0.355798299441 1.37489233849e-06
0.48 4.0 -2.75 0.32500020239 4.1942910143e-06
0.64 4.0 -2.75 0.306350753487 3.42119737541e-06
0.75 4.0 -2.75 0.297418071545 1.65023521548e-06
0.87 4.0 -2.75 0.289926522509 2.91249386075e-06
1.0 4.0 -2.75 0.283782641133 3.08685949052e-06
1.14 4.0 -2.75 0.278715328183 2.79229342441e-06
1.29 4.0 -2.75 0.274660665036 6.59565314727e-06
1.45 4.0 -2.75 0.271489278668 5.88441064195e-06
1.62 4.0 -2.75 0.268969406367 5.39923168813e-06
1.8 4.0 -2.75 0.267039922164 9.2536558478e-06
2.0 4.0 -2.75 0.265435018817 5.77958725866e-06
0.02 4.0 -3.0 0.485309014958 5.8002691281e-09
0.04 4.0 -3.0 0.471264454807 3.04030389239e-08
0.08 4.0 -3.0 0.445239020996 1.23547093986e-07
0.12 4.0 -3.0 0.422032384235 3.19146599118e-08
0.16 4.0 -3.0 0.401601272433 1.60771857181e-07
0.24 4.0 -3.0 0.368183934415 4.29302208706e-07
0.32 4.0 -3.0 0.342963433269 3.59183781404e-07
0.48 4.0 -3.0 0.309020298331 1.67999906765e-06
0.64 4.0 -3.0 0.28784174199 3.30277258356e-06
0.75 4.0 -3.0 0.277462136099 2.34903289766e-06
0.87 4.0 -3.0 0.26880764017 3.56162312466e-06
1.0 4.0 -3.0 0.261630312075 5.52467303588e-06
1.14 4.0 -3.0 0.255641525221 6.26310249591e-06
1.29 4.0 -3.0 0.250862730802 6.80476222849e-06
1.45 4.0 -3.0 0.246988881468 5.42005906444e-06
1.62 4.0 -3.0 0.24394501023 4.56428295456e-06
1.8 4.0 -3.0 0.241509427655 5.72276606455e-06
2.0 4.0 -3.0 0.239550470712 3.71166703595e-06
0.02 4.0 -3.25 0.484085629245 3.17693824106e-09
0.04 4.0 -3.25 0.468874407316 2.22574700008e-08
0.08 4.0 -3.25 0.440706216937 3.60947350432e-08
0.12 4.0 -3.25 0.415632024929 2.22886237713e-07
0.16 4.0 -3.25 0.393574370604 1.80808912073e-07
0.24 4.0 -3.25 0.357509291178 1.50270634052e-07
0.32 4.0 -3.25 0.330282500141 4.4998203046e-07
0.48 4.0 -3.25 0.293168994874 4.30940680789e-06
0.64 4.0 -3.25 0.269392880316 5.8919125509e-06
0.75 4.0 -3.25 0.257643480234 2.01727457825e-06
0.87 4.0 -3.25 0.247794646114 5.67336580175e-06
1.0 4.0 -3.25 0.239476585739 6.23882159333e-06
1.14 4.0 -3.25 0.232593741079 6.21625399662e-06
1.29 4.0 -3.25 0.226997618231 3.61520463556e-06
1.45 4.0 -3.25 0.222447969054 8.78304771554e-06
1.62 4.0 -3.25 0.218797818881 8.6400157685e-06
1.8 4.0 -3.25 0.215883079674 7.25247779006e-06
2.0 4.0 -3.25 0.213341546234 6.43212311987e-06
0.02 4.0 -3.5 0.482862311112 4.49286914733e-09
0.04 4.0 -3.5 0.466487199974 2.31284595064e-08
0.08 4.0 -3.5 0.436191197205 1.02465493144e-07
0.12 4.0 -3.5 0.409250725879 9.63874894828e-08
0.16 4.0 -3.5 0.38561481218 4.63706486812e-07
0.24 4.0 -3.5 0.346944909031 6.47367593051e-07
0.32 4.0 -3.5 0.317618863146 3.88442520848e-07
0.48 4.0 -3.5 0.277244667739 1.75010383794e-06
0.64 4.0 -3.5 0.251123436954 1.71138964912e-06
0.75 4.0 -3.5 0.238083061519 5.93849633454e-06
0.87 4.0 -3.5 0.226870029722 2.30598409691e-06
1.0 4.0 -3.5 0.21746951128 5.62212272448e-06
1.14 4.0 -3.5 0.209724678522 7.20749360177e-06
1.29 4.0 -3.5 0.203344943384 7.70043649268e-06
1.45 4.0 -3.5 0.198032714731 8.17068608613e-06
1.62 4.0 -3.5 0.193745223399 1.12002502141e-05
1.8 4.0 -3.5 0.190264461553 6.89707473125e-06
2.0 4.0 -3.5 0.187162836622 7.55233191289e-06
0.02 4.0 -3.75 0.481639199595 5.4256549571e-09
0.04 4.0 -3.75 0.464102174873 3.38832043471e-08
0.08 4.0 -3.75 0.431683267456 8.92940082207e-08
0.12 4.0 -3.75 0.402911013377 5.85008254746e-08
0.16 4.0 -3.75 0.377655772857 3.96120588727e-07
0.24 4.0 -3.75 0.336458110325 3.15883769693e-07
0.32 4.0 -3.75 0.305173563547 4.78852821738e-07
0.48 4.0 -3.75 0.261715722368 1.85657632107e-06
0.64 4.0 -3.75 0.233173428398 3.77440551391e-06
0.75 4.0 -3.75 0.218763671918 4.19715157506e-06
0.87 4.0 -3.75 0.20646935564 3.84151261581e-06
1.0 4.0 -3.75 0.19597339153 7.20515822327e-06
1.14 4.0 -3.75 0.187219950739 9.38155611811e-06
1.29 4.0 -3.75 0.180046987351 8.01901963558e-06
1.45 4.0 -3.75 0.17404888798 7.3956296827e-06
1.62 4.0 -3.75 0.169053716475 8.63392677949e-06
1.8 4.0 -3.75 0.164904705554 2.85162220433e-06
2.0 4.0 -3.75 0.161268195987 5.37052550399e-06
0.02 4.0 -4.0 0.48041633462 5.578520217e-09
0.04 4.0 -4.0 0.46171784194 2.54816061856e-08
0.08 4.0 -4.0 0.427187639024 1.52490277787e-07
0.12 4.0 -4.0 0.396588862042 5.07689243636e-08
0.16 4.0 -4.0 0.3697894982 2.19875342533e-07
0.24 4.0 -4.0 0.32613039454 8.57322650174e-07
0.32 4.0 -4.0 0.292873047523 1.09870302461e-06
0.48 4.0 -4.0 0.246222607674 2.3494017544e-06
0.64 4.0 -4.0 0.215482613677 3.94017402885e-06
0.75 4.0 -4.0 0.199909953215 5.33852054272e-06
0.87 4.0 -4.0 0.18640174455 3.71263325259e-06
1.0 4.0 -4.0 0.175024890474 6.55141406698e-06
1.14 4.0 -4.0 0.165397151885 5.37278986158e-06
1.29 4.0 -4.0 0.157434141207 7.41628310995e-06
1.45 4.0 -4.0 0.150674143219 8.63986637624e-06
1.62 4.0 -4.0 0.144995468235 5.79835548496e-06
1.8 4.0 -4.0 0.140262500877 7.9156871444e-06
2.0 4.0 -4.0 0.136035203101 6.70131036689e-06
0.02 4.0 -4.5 0.477971327267 2.45400057672e-08
0.04 4.0 -4.5 0.456955040709 1.64312523478e-08
0.08 4.0 -4.5 0.418224089396 4.80495498875e-08
0.12 4.0 -4.5 0.384032153587 1.65857526836e-07
0.16 4.0 -4.5 0.354181364449 2.29848243305e-07
0.24 4.0 -4.5 0.305714632881 5.02172348011e-07
0.32 4.0 -4.5 0.268658132601 1.10767946194e-06
0.48 4.0 -4.5 0.216480184504 1.68832948759e-06
0.64 4.0 -4.5 0.181638023154 8.16053206935e-06
0.75 4.0 -4.5 0.16391423862 3.48443365306e-06
0.87 4.0 -4.5 0.14865321493 9.48239361362e-06
1.0 4.0 -4.5 0.135623967238 8.49989955322e-06
1.14 4.0 -4.5 0.124578845343 3.32698146529e-06
1.29 4.0 -4.5 0.115220086176 8.38556020711e-06
1.45 4.0 -4.5 0.107272565051 6.1537159874e-06
1.62 4.0 -4.5 0.100529593268 4.79345949489e-06
1.8 4.0 -4.5 0.0947234468987 1.08508918372e-05
2.0 4.0 -4.5 0.0895371387827 8.97943290289e-06
0.02 4.0 -5.0 0.475527181781 6.28734191062e-09
0.04 4.0 -5.0 0.452196849388 5.05655739494e-08
0.08 4.0 -5.0 0.409304270892 1.63833219392e-07
0.12 4.0 -5.0 0.371604997063 3.96461229968e-07
0.16 4.0 -5.0 0.338818551438 8.01293324778e-07
0.24 4.0 -5.0 0.285774893214 4.18034806202e-07
0.32 4.0 -5.0 0.245299968863 5.88829182518e-07
0.48 4.0 -5.0 0.188262721439 2.82871142409e-06
0.64 4.0 -5.0 0.150373986896 2.58735030121e-06
0.75 4.0 -5.0 0.131132063112 1.5131373262e-06
0.87 4.0 -5.0 0.114765911561 8.0870191764e-06
1.0 4.0 -5.0 0.100861439469 9.0767435004e-06
1.14 4.0 -5.0 0.0891168370096 9.29072087364e-06
1.29 4.0 -5.0 0.0790986268871 1.18269355911e-05
1.45 4.0 -5.0 0.0706426118455 1.61251931069e-05
1.62 4.0 -5.0 0.0635151913024 1.27140758596e-05
1.8 4.0 -5.0 0.0574188081186 7.41023801352e-06
2.0 4.0 -5.0 0.0519360529258 8.87155928097e-06
0.02 4.0 -5.5 0.473084494447 9.96228938433e-09
0.04 4.0 -5.5 0.447447326265 4.49474078629e-08
0.08 4.0 -5.5 0.400444830243 1.34238955594e-07
0.12 4.0 -5.5 0.35932081701 2.78883037857e-07
0.16 4.0 -5.5 0.323693687825 1.92043880162e-07
0.24 4.0 -5.5 0.266350033137 1.63542905553e-07
0.32 4.0 -5.5 0.222791593164 1.12296495235e-06
0.48 4.0 -5.5 0.161931205555 2.12030738739e-06
0.64 4.0 -5.5 0.122062496916 5.39043097654e-06
0.75 4.0 -5.5 0.102414544763 5.36108137656e-06
0.87 4.0 -5.5 0.0858345323926 6.08041976747e-06
1.0 4.0 -5.5 0.071937938991 1.08010385407e-05
1.14 4.0 -5.5 0.0604146785755 1.26426178169e-05
1.29 4.0 -5.5 0.0508499249164 1.62645889353e-05
1.45 4.0 -5.5 0.0429546817397 9.69657893962e-06
1.62 4.0 -5.5 0.0362792684241 4.8734320559e-06
1.8 4.0 -5.5 0.0308632988736 6.13911406442e-06
2.0 4.0 -5.5 0.02614410139 6.52258866655e-06
0.02 4.0 -6.0 0.470642628556 9.39751005004e-09
0.04 4.0 -6.0 0.442706356849 5.43649543736e-08
0.08 4.0 -6.0 0.391639413613 8.63636505607e-08
0.12 4.0 -6.0 0.347171980236 1.31482007204e-07
0.16 4.0 -6.0 0.308888458842 6.05931396231e-07
0.24 4.0 -6.0 0.247622531715 1.35194377284e-06
0.32 4.0 -6.0 0.201505113584 1.08360550857e-06
0.48 4.0 -6.0 0.137778278251 1.89972012518e-06
0.64 4.0 -6.0 0.097382865747 7.58743191079e-06
0.75 4.0 -6.0 0.0783276573428 3.82371333814e-06
0.87 4.0 -6.0 0.0620911785507 6.08794145414e-06
1.0 4.0 -6.0 0.0492624324428 2.62285824249e-06
1.14 4.0 -6.0 0.0390986554581 6.51484140542e-06
1.29 4.0 -6.0 0.0306601248154 5.18148781772e-06
1.45 4.0 -6.0 0.0239994774585 4.05333375419e-06
1.62 4.0 -6.0 0.0191707701752 2.09006608045e-06
1.8 4.0 -6.0 0.0147852641271 1.05694534536e-06
2.0 4.0 -6.0 0.0114298413186 3.15208735594e-07
0.02 4.0 -6.5 0.46820227933 7.99511924369e-09
0.04 4.0 -6.5 0.437978169159 3.58726834082e-08
0.08 4.0 -6.5 0.382898490306 1.14415730094e-07
0.12 4.0 -6.5 0.335222446675 3.86005077876e-07
0.16 4.0 -6.5 0.29437765163 8.31490378285e-07
0.24 4.0 -6.5 0.22958361072 7.55993519672e-07
0.32 4.0 -6.5 0.181338514712 4.86761387656e-07
0.48 4.0 -6.5 0.116029936923 2.58519045147e-06
0.64 4.0 -6.5 0.0764123383657 3.23767972405e-06
0.75 4.0 -6.5 0.058233065766 2.07837302572e-06
0.87 4.0 -6.5 0.0438058893077 3.56353349021e-06
1.0 4.0 -6.5 0.0326690546478 9.12525675534e-07
1.14 4.0 -6.5 0.024169039905 8.24476701555e-07
1.29 4.0 -6.5 0.0176461293977 7.55840784157e-07
1.45 4.0 -6.5 0.0127959991736 8.02538583453e-07
1.62 4.0 -6.5 0.00916571669912 1.74841222598e-06
1.8 4.0 -6.5 0.00658974873043 7.11307797689e-07
2.0 4.0 -6.5 0.0045864735233 3.28989686485e-07
0.02 4.0 -7.0 0.465763589467 6.35387648212e-09
0.04 4.0 -7.0 0.433261217493 2.53326380655e-08
0.08 4.0 -7.0 0.374231476288 4.72422039627e-07
0.12 4.0 -7.0 0.323403767364 1.09565993779e-07
0.16 4.0 -7.0 0.280211812334 1.74726789649e-07
0.24 4.0 -7.0 0.212200939072 8.99879790556e-07
0.32 4.0 -7.0 0.162303274169 5.26985132918e-07
0.48 4.0 -7.0 0.0968227025869 1.3810569911e-06
0.64 4.0 -7.0 0.0590350206432 1.35492724207e-06
0.75 4.0 -7.0 0.0426167299977 2.19873896224e-06
0.87 4.0 -7.0 0.0302540869642 6.65954313176e-07
1.0 4.0 -7.0 0.0210878107449 3.31161474713e-07
1.14 4.0 -7.0 0.0144525132606 2.38517423825e-07
1.29 4.0 -7.0 0.00974875442571 4.52007890793e-07
1.45 4.0 -7.0 0.00650921259236 3.43831467014e-07
1.62 4.0 -7.0 0.0042683487253 2.77563705335e-07
1.8 4.0 -7.0 0.002775414865 4.64647034416e-07
2.0 4.0 -7.0 0.00173504677102 3.26007909727e-07
0.02 4.0 -7.5 0.463326364407 7.16280398911e-09
0.04 4.0 -7.5 0.428552464969 4.9769215929e-08
0.08 4.0 -7.5 0.365637703588 4.00576723311e-07
0.12 4.0 -7.5 0.31181817571 5.6362755448e-07
0.16 4.0 -7.5 0.266367297822 5.80530230297e-07
0.24 4.0 -7.5 0.195650990732 4.78890071167e-07
0.32 4.0 -7.5 0.144665695611 3.83707227964e-07
0.48 4.0 -7.5 0.0800066815233 6.77989547916e-07
0.64 4.0 -7.5 0.0450678978968 1.07925712358e-06
0.75 4.0 -7.5 0.0307651894796 6.23213391761e-07
0.87 4.0 -7.5 0.0204238354733 4.68160728049e-07
1.0 4.0 -7.5 0.0132811401883 4.08810648596e-07
1.14 4.0 -7.5 0.00844761775205 2.49990008509e-07
1.29 4.0 -7.5 0.00524909036079 1.26832398922e-07
1.45 4.0 -7.5 0.00321597464465 2.03464378525e-07
1.62 4.0 -7.5 0.00195696172771 1.54941114553e-07
1.8 4.0 -7.5 0.00115857141361 1.25424071383e-07
2.0 4.0 -7.5 0.000648235339201 1.28295789602e-07


==> anc/EOS_stacked_honeycomb/anisotropy4.0_U4.0/double_occupations <==
# beta*t, U/t, (mu-U/2)/t, extrapolated double occupation & error
0.02 4.0 0.0 0.244997813775 1.7057087559e-06
0.04 4.0 0.0 0.240025258297 4.05977925484e-06
0.08 4.0 0.0 0.230178634685 7.35523387438e-06
0.12 4.0 0.0 0.220569774376 1.11263150448e-05
0.16 4.0 0.0 0.211355773403 1.00838813405e-05
0.24 4.0 0.0 0.194297308881 1.57003089242e-05
0.32 4.0 0.0 0.179543517837 3.03223000168e-05
0.48 4.0 0.0 0.157136443566 6.12795286891e-05
0.64 4.0 0.0 0.142955278914 3.35766677936e-05
0.75 4.0 0.0 0.136665868311 1.46289509758e-05
0.87 4.0 0.0 0.132291369482 1.58501678536e-05
1.0 4.0 0.0 0.129389361466 1.52584168372e-05
1.14 4.0 0.0 0.127885153871 1.50586914775e-05
1.29 4.0 0.0 0.127400115551 1.58984816552e-05
1.45 4.0 0.0 0.127582203757 1.60930858146e-05
1.62 4.0 0.0 0.128427156558 2.04054480716e-05
1.8 4.0 0.0 0.129416492679 6.09230351822e-05
2.0 4.0 0.0 0.130728103127 6.20860367888e-05
0.02 4.0 -0.25 0.243774950134 1.74896426793e-06
0.04 4.0 -0.25 0.237634000956 4.3638168478e-06
0.08 4.0 -0.25 0.225622588839 6.91998359977e-06
0.12 4.0 -0.25 0.214087723829 1.02145148882e-05
0.16 4.0 -0.25 0.203153907453 8.45341621761e-06
0.24 4.0 -0.25 0.183405315183 1.12710246452e-05
0.32 4.0 -0.25 0.166601087016 1.76583445176e-05
0.48 4.0 -0.25 0.141915110222 1.92230726548e-05
0.64 4.0 -0.25 0.126809309009 2.87886592341e-05
0.75 4.0 -0.25 0.120428347595 1.15467192129e-05
0.87 4.0 -0.25 0.11598451714 1.42858132562e-05
1.0 4.0 -0.25 0.113255018978 2.00109492859e-05
1.14 4.0 -0.25 0.111895221115 1.45322890805e-05
1.29 4.0 -0.25 0.111612078575 1.24989663952e-05
1.45 4.0 -0.25 0.112108111405 2.53750851801e-05
1.62 4.0 -0.25 0.113148569282 2.46035920129e-05
1.8 4.0 -0.25 0.114502010096 2.68848655628e-05
2.0 4.0 -0.25 0.116186967819 2.92566354685e-05
0.02 4.0 -0.5 0.242555761049 1.72477885868e-06
0.04 4.0 -0.5 0.235254362764 4.64303618573e-06
0.08 4.0 -0.5 0.221114955382 7.39923059742e-06
0.12 4.0 -0.5 0.207726992861 1.01751415133e-05
0.16 4.0 -0.5 0.195208426157 1.15735032518e-05
0.24 4.0 -0.5 0.172834464704 1.42058983276e-05
0.32 4.0 -0.5 0.15434478469 3.08766496234e-05
0.48 4.0 -0.5 0.127853956142 3.25777636654e-05
0.64 4.0 -0.5 0.112299943907 1.70154999783e-05
0.75 4.0 -0.5 0.105820084253 1.01274695211e-05
0.87 4.0 -0.5 0.101478297089 1.06899230051e-05
1.0 4.0 -0.5 0.0989590586477 9.89778591153e-06
1.14 4.0 -0.5 0.0978321860687 1.15701670971e-05
1.29 4.0 -0.5 0.0978450211159 2.14726854873e-05
1.45 4.0 -0.5 0.0985967796791 2.80038338338e-05
1.62 4.0 -0.5 0.0999722134337 1.19213098568e-05
1.8 4.0 -0.5 0.101558838169 2.65625799648e-05
2.0 4.0 -0.5 0.103500013413 5.11502770369e-05
0.02 4.0 -0.75 0.241338566155 1.68593866176e-06
0.04 4.0 -0.75 0.232892582587 4.51181342369e-06
0.08 4.0 -0.75 0.216663237245 8.86298051664e-06
0.12 4.0 -0.75 0.201442903913 7.73891842109e-06
0.16 4.0 -0.75 0.187356406935 1.00005108447e-05
0.24 4.0 -0.75 0.162728322547 1.20857874974e-05
0.32 4.0 -0.75 0.14275787374 1.53298847273e-05
0.48 4.0 -0.75 0.114857738275 3.99291048828e-05
0.64 4.0 -0.75 0.0990592068691 1.42547747059e-05
0.75 4.0 -0.75 0.0927111226832 1.21025696723e-05
0.87 4.0 -0.75 0.088576186512 8.60199776757e-06
1.0 4.0 -0.75 0.086321493802 8.64805094444e-06
1.14 4.0 -0.75 0.0854731932052 8.57255512661e-06
1.29 4.0 -0.75 0.0856738786433 1.24869871777e-05
1.45 4.0 -0.75 0.0866362836341 1.18443130251e-05
1.62 4.0 -0.75 0.0881359703831 2.83824817969e-05
1.8 4.0 -0.75 0.0898804169372 3.84764425303e-05
2.0 4.0 -0.75 0.0919081320913 4.71445085109e-05
0.02 4.0 -1.0 0.240124316496 1.81525525404e-06
0.04 4.0 -1.0 0.23054097806 4.0166802712e-06
0.08 4.0 -1.0 0.212268537519 6.57807966003e-06
0.12 4.0 -1.0 0.195308989909 1.0932509809e-05
0.16 4.0 -1.0 0.179781396167 9.04694386464e-06
0.24 4.0 -1.0 0.15294928084 1.08941222072e-05
0.32 4.0 -1.0 0.131730946842 2.20329107923e-05
0.48 4.0 -1.0 0.102895052341 1.25818787857e-05
0.64 4.0 -1.0 0.0870869900473 1.90045441926e-05
0.75 4.0 -1.0 0.0809858217008 6.79508176014e-06
0.87 4.0 -1.0 0.0771100152283 1.49053821525e-05
1.0 4.0 -1.0 0.0750839025101 1.41832083879e-05
1.14 4.0 -1.0 0.0744217447301 7.37287863392e-06
1.29 4.0 -1.0 0.0747919395769 1.69958416257e-05
1.45 4.0 -1.0 0.075894383166 1.5130713589e-05
1.62 4.0 -1.0 0.0773843735928 1.1401749708e-05
1.8 4.0 -1.0 0.0791114453738 1.49497218051e-05
2.0 4.0 -1.0 0.0810875192838 4.21592842887e-05
0.02 4.0 -1.25 0.238914725641 1.51506718905e-06
0.04 4.0 -1.25 0.22819940591 4.86544198107e-06
0.08 4.0 -1.25 0.207915751382 7.19027887609e-06
0.12 4.0 -1.25 0.189255314809 5.94890768264e-06
0.16 4.0 -1.25 0.172356078672 9.24672651553e-06
0.24 4.0 -1.25 0.143620436694 1.28901997556e-05
0.32 4.0 -1.25 0.121319883944 4.05514903722e-05
0.48 4.0 -1.25 0.0919278814214 1.08460861071e-05
0.64 4.0 -1.25 0.0763343039841 9.22514177455e-06
0.75 4.0 -1.25 0.0704875441781 6.95275908492e-06
0.87 4.0 -1.25 0.0668831429419 9.25493554677e-06
1.0 4.0 -1.25 0.0650747169219 5.53393696087e-06
1.14 4.0 -1.25 0.0645622811954 6.17357227956e-06
1.29 4.0 -1.25 0.0649896955473 6.13835526818e-06
1.45 4.0 -1.25 0.0660328485128 1.08491230158e-05
1.62 4.0 -1.25 0.0674406346666 1.90224088481e-05
1.8 4.0 -1.25 0.0690188670388 3.06931478041e-05
2.0 4.0 -1.25 0.0706901946141 3.98848583824e-05
0.02 4.0 -1.5 0.237706124996 1.50414285745e-06
0.04 4.0 -1.5 0.225872074136 5.02990043895e-06
0.08 4.0 -1.5 0.203605332341 6.23166855605e-06
0.12 4.0 -1.5 0.183335056975 9.3284751621e-06
0.16 4.0 -1.5 0.165141429812 8.85309714688e-06
0.24 4.0 -1.5 0.13472951418 1.04806983483e-05
0.32 4.0 -1.5 0.111504358041 1.52155258075e-05
0.48 4.0 -1.5 0.0818346639537 9.51876503559e-06
0.64 4.0 -1.5 0.0666527998662 3.75753427293e-05
0.75 4.0 -1.5 0.0611387242558 7.20401745065e-06
0.87 4.0 -1.5 0.0578075077122 4.71064861461e-06
1.0 4.0 -1.5 0.0561577076147 7.10545409882e-06
1.14 4.0 -1.5 0.0557034871693 1.1631817036e-05
1.29 4.0 -1.5 0.0560601551447 1.50718082182e-05
1.45 4.0 -1.5 0.0569618151455 1.25899883851e-05
1.62 4.0 -1.5 0.0581365713422 1.92176998457e-05
1.8 4.0 -1.5 0.0594641137315 1.79892573345e-05
2.0 4.0 -1.5 0.0609061043705 2.01728551358e-05
0.02 4.0 -1.75 0.236501735906 1.60574955641e-06
0.04 4.0 -1.75 0.223556504869 4.33979958996e-06
0.08 4.0 -1.75 0.199361180018 5.0679750776e-06
0.12 4.0 -1.75 0.17752016623 8.96465982488e-06
0.16 4.0 -1.75 0.158119899739 8.83642315134e-06
0.24 4.0 -1.75 0.126178554575 8.29621751235e-06
0.32 4.0 -1.75 0.10230999486 1.95710120693e-05
0.48 4.0 -1.75 0.0726318209118 8.1259617371e-06
0.64 4.0 -1.75 0.0579928906723 1.25534815415e-05
0.75 4.0 -1.75 0.052805607137 3.76422160206e-06
0.87 4.0 -1.75 0.0496971776553 4.54462783936e-06
1.0 4.0 -1.75 0.0481583427419 6.47986357824e-06
1.14 4.0 -1.75 0.0476919957787 3.85067347486e-06
1.29 4.0 -1.75 0.0479386954288 4.31093509583e-06
1.45 4.0 -1.75 0.0486221595232 5.43707132836e-06
1.62 4.0 -1.75 0.0495391772428 1.3157714425e-05
1.8 4.0 -1.75 0.0505699024602 2.52898106326e-05
2.0 4.0 -1.75 0.0516823593471 1.58803389371e-05
0.02 4.0 -2.0 0.235300631087 1.57816485717e-06
0.04 4.0 -2.0 0.2212565903 4.73993898922e-06
0.08 4.0 -2.0 0.195159571767 6.40171896858e-06
0.12 4.0 -2.0 0.171831454339 7.47412597023e-06
0.16 4.0 -2.0 0.151322585877 9.68258362666e-06
0.24 4.0 -2.0 0.11804079022 1.0148018933e-05
0.32 4.0 -2.0 0.0936883244357 8.59519897725e-06
0.48 4.0 -2.0 0.0642658969169 7.55977830987e-06
0.64 4.0 -2.0 0.0502691771632 6.09383882492e-06
0.75 4.0 -2.0 0.0453757003036 6.1045715796e-06
0.87 4.0 -2.0 0.0424866132775 3.43584292323e-06
1.0 4.0 -2.0 0.040998199025 3.31248110515e-06
1.14 4.0 -2.0 0.0404685970222 4.36354740432e-06
1.29 4.0 -2.0 0.0405408634292 1.08150637365e-05
1.45 4.0 -2.0 0.0409704784388 8.63692067853e-06
1.62 4.0 -2.0 0.0415858949648 5.46550366235e-06
1.8 4.0 -2.0 0.0423271682944 5.31789026171e-06
2.0 4.0 -2.0 0.0431411243971 9.49382941796e-06
0.02 4.0 -2.25 0.234103243974 1.61627837166e-06
0.04 4.0 -2.25 0.218966669734 4.31549261506e-06
0.08 4.0 -2.25 0.191003642637 6.17121504148e-06
0.12 4.0 -2.25 0.166277474461 6.83817433163e-06
0.16 4.0 -2.25 0.144699201803 7.22137602454e-06
0.24 4.0 -2.25 0.110241889295 1.00323832244e-05
0.32 4.0 -2.25 0.0856513447553 1.04249465627e-05
0.48 4.0 -2.25 0.056694304231 5.61243320738e-06
0.64 4.0 -2.25 0.0433668852558 4.69180511096e-06
0.75 4.0 -2.25 0.0387936072254 8.8936777119e-06
0.87 4.0 -2.25 0.0360632477506 2.28942136712e-06
1.0 4.0 -2.25 0.034607445408 2.54891241712e-06
1.14 4.0 -2.25 0.0339809683795 2.62845354691e-06
1.29 4.0 -2.25 0.0338530376856 3.20248676173e-06
1.45 4.0 -2.25 0.0340371455828 4.39232750733e-06
1.62 4.0 -2.25 0.0343917774667 8.10011573348e-06
1.8 4.0 -2.25 0.0348241874616 4.33359100216e-06
2.0 4.0 -2.25 0.0353564454522 6.36241146235e-06
0.02 4.0 -2.5 0.232908091405 1.59427620504e-06
0.04 4.0 -2.5 0.216694478627 4.72324127557e-06
0.08 4.0 -2.5 0.186934597003 5.04085790818e-06
0.12 4.0 -2.5 0.160827204465 8.82736173129e-06
0.16 4.0 -2.5 0.138273269682 6.55540908213e-06
0.24 4.0 -2.5 0.102888933764 6.92678371895e-06
0.32 4.0 -2.5 0.0781220396497 1.34042389527e-05
0.48 4.0 -2.5 0.049844648523 4.33975700462e-06
0.64 4.0 -2.5 0.0372290711736 5.3163440935e-06
0.75 4.0 -2.5 0.0329533789844 4.16451071703e-06
0.87 4.0 -2.5 0.0303763529484 5.62789953492e-06
1.0 4.0 -2.5 0.0289206368802 2.30220863484e-06
1.14 4.0 -2.5 0.0281853798269 4.83007991198e-06
1.29 4.0 -2.5 0.0278843494703 4.32430965517e-06
1.45 4.0 -2.5 0.0278242088033 3.10814101348e-06
1.62 4.0 -2.5 0.0279370976819 4.80447052177e-06
1.8 4.0 -2.5 0.0281400096943 3.70525023204e-06
2.0 4.0 -2.5 0.0284066084617 3.90324405566e-06
0.02 4.0 -2.75 0.231717712669 1.57260552269e-06
0.04 4.0 -2.75 0.214426149609 3.66139353764e-06
0.08 4.0 -2.75 0.18291104604 5.6279058108e-06
0.12 4.0 -2.75 0.15548355582 6.7698643137e-06
0.16 4.0 -2.75 0.132084266329 5.89835937636e-06
0.24 4.0 -2.75 0.0958851791113 8.39671221801e-06
0.32 4.0 -2.75 0.0711123002958 6.12309350134e-06
0.48 4.0 -2.75 0.0436727022629 3.57597510169e-06
0.64 4.0 -2.75 0.0317954600676 6.42005386626e-06
0.75 4.0 -2.75 0.0278103304396 3.21000599021e-06
0.87 4.0 -2.75 0.0253674520557 1.44940078722e-06
1.0 4.0 -2.75 0.0239057212385 2.01855250277e-06
1.14 4.0 -2.75 0.0230757059982 3.93373205644e-06
1.29 4.0 -2.75 0.0226044116367 3.04582807486e-06
1.45 4.0 -2.75 0.022369474269 2.64236404576e-06
1.62 4.0 -2.75 0.0222800311262 3.304592077e-06
1.8 4.0 -2.75 0.0222852959534 8.02225891072e-06
2.0 4.0 -2.75 0.0223556873212 1.04436141001e-05
0.02 4.0 -3.0 0.230529966358 1.77948664361e-06
0.04 4.0 -3.0 0.212177665534 3.49472996185e-06
0.08 4.0 -3.0 0.178918317012 6.95811981831e-06
0.12 4.0 -3.0 0.150292496981 6.405138396e-06
0.16 4.0 -3.0 0.126058592261 6.80115600023e-06
0.24 4.0 -3.0 0.0892451460302 6.13037787497e-06
0.32 4.0 -3.0 0.0646133073649 1.40080162147e-05
0.48 4.0 -3.0 0.038135000833 1.38989806087e-05
0.64 4.0 -3.0 0.0270184266004 2.0154687019e-06
0.75 4.0 -3.0 0.0233039572879 3.8324071399e-06
0.87 4.0 -3.0 0.0209751191123 2.07476936501e-06
1.0 4.0 -3.0 0.0195298419155 3.37786726412e-06
1.14 4.0 -3.0 0.0186103148036 3.16867130269e-06
1.29 4.0 -3.0 0.0180243979305 5.00174480863e-06
1.45 4.0 -3.0 0.0176428329485 2.66980925069e-06
1.62 4.0 -3.0 0.0173996423731 3.89498283012e-06
1.8 4.0 -3.0 0.0172504918886 7.22542795319e-06
2.0 4.0 -3.0 0.0171666545369 2.82515326918e-06
0.02 4.0 -3.25 0.229344202874 1.87644681512e-06
0.04 4.0 -3.25 0.209950919075 3.10113326979e-06
0.08 4.0 -3.25 0.175014256711 5.3894388108e-06
0.12 4.0 -3.25 0.145202328392 5.59654205295e-06
0.16 4.0 -3.25 0.12025074901 5.44860468008e-06
0.24 4.0 -3.25 0.0829697028861 7.94570614961e-06
0.32 4.0 -3.25 0.0585951208616 7.05772190905e-06
0.48 4.0 -3.25 0.0331683295239 4.01173546052e-06
0.64 4.0 -3.25 0.0228162095632 1.6741088062e-06
0.75 4.0 -3.25 0.0193704595631 4.02097282294e-06
0.87 4.0 -3.25 0.0171720804631 1.61534268778e-06
1.0 4.0 -3.25 0.0157446865265 1.30768313812e-06
1.14 4.0 -3.25 0.0147803038368 4.68888049826e-06
1.29 4.0 -3.25 0.0141038649844 1.91569798214e-06
1.45 4.0 -3.25 0.0136282580374 5.48316451051e-06
1.62 4.0 -3.25 0.0132806975623 2.57275352253e-06
1.8 4.0 -3.25 0.0130384243645 3.6532119561e-06
2.0 4.0 -3.25 0.0128491892684 5.12199522992e-06
0.02 4.0 -3.5 0.228163512006 1.89475629833e-06
0.04 4.0 -3.5 0.207727424382 3.33871010889e-06
0.08 4.0 -3.5 0.171137964115 4.37254089491e-06
0.12 4.0 -3.5 0.140237274743 5.62992272372e-06
0.16 4.0 -3.5 0.114612913288 6.53972365307e-06
0.24 4.0 -3.5 0.0770258472351 4.8343804726e-06
0.32 4.0 -3.5 0.0530477372303 4.94334965745e-06
0.48 4.0 -3.5 0.028756495091 4.38231276453e-06
0.64 4.0 -3.5 0.0191528566035 4.76773590621e-06
0.75 4.0 -3.5 0.0159581071129 8.2699974038e-07
0.87 4.0 -3.5 0.0138939550954 1.07970366941e-06
1.0 4.0 -3.5 0.0125073039547 1.48935542339e-06
1.14 4.0 -3.5 0.0115355308662 3.3683328219e-06
1.29 4.0 -3.5 0.0108246216338 2.19772906994e-06
1.45 4.0 -3.5 0.010290840305 1.62103818967e-06
1.62 4.0 -3.5 0.00988237261051 1.57986766324e-06
1.8 4.0 -3.5 0.00958093484363 1.62038118961e-06
2.0 4.0 -3.5 0.00933400127754 4.35152570019e-06
0.02 4.0 -3.75 0.22698598679 2.11772919805e-06
0.04 4.0 -3.75 0.20551395902 4.02988309516e-06
0.08 4.0 -3.75 0.167324400087 5.31339297537e-06
0.12 4.0 -3.75 0.135367315365 5.94351044339e-06
0.16 4.0 -3.75 0.109213541795 5.9694015556e-06
0.24 4.0 -3.75 0.0714249237238 5.53677361792e-06
0.32 4.0 -3.75 0.0479073662677 8.08516283581e-06
0.48 4.0 -3.75 0.0248331085224 2.57217125639e-06
0.64 4.0 -3.75 0.0159670195549 7.55730972489e-06
0.75 4.0 -3.75 0.0130368528249 9.56926273922e-07
0.87 4.0 -3.75 0.0111141523892 2.07749427956e-06
1.0 4.0 -3.75 0.00979100424666 2.0621202559e-06
1.14 4.0 -3.75 0.00883612938974 1.26436263792e-06
1.29 4.0 -3.75 0.00812529675652 3.29991575143e-06
1.45 4.0 -3.75 0.00757982645016 3.05486504974e-06
1.62 4.0 -3.75 0.00715470955882 1.24773390618e-06
1.8 4.0 -3.75 0.00682574094774 1.37245381587e-06
2.0 4.0 -3.75 0.00656304256855 2.95280858042e-06
0.02 4.0 -4.0 0.225811371587 2.12057306377e-06
0.04 4.0 -4.0 0.203319839586 3.36290098889e-06
0.08 4.0 -4.0 0.163561639115 4.37241641797e-06
0.12 4.0 -4.0 0.130630517974 5.01424061254e-06
0.16 4.0 -4.0 0.103966327562 5.59330634926e-06
0.24 4.0 -4.0 0.066128995502 3.30581234539e-06
0.32 4.0 -4.0 0.0431869938721 3.04678845649e-06
0.48 4.0 -4.0 0.0213555042353 3.12602267094e-06
0.64 4.0 -4.0 0.0132231971981 1.03479111644e-06
0.75 4.0 -4.0 0.0105465106281 7.52270921476e-07
0.87 4.0 -4.0 0.00877252492675 8.11225521823e-07
1.0 4.0 -4.0 0.00753648782914 2.57855198531e-06
1.14 4.0 -4.0 0.00663669108012 9.16787611483e-07
1.29 4.0 -4.0 0.0059566852593 2.5870766429e-06
1.45 4.0 -4.0 0.00542977446855 2.53177636018e-06
1.62 4.0 -4.0 0.00502095841056 2.94237646881e-06
1.8 4.0 -4.0 0.0047023941848 1.06551495973e-06
2.0 4.0 -4.0 0.00443965409108 1.51910919082e-06
0.02 4.0 -4.5 0.223471963186 2.37813193707e-06
0.04 4.0 -4.5 0.198970078551 3.05339289086e-06
0.08 4.0 -4.5 0.156216124921 4.15450365167e-06
0.12 4.0 -4.5 0.121511677833 6.09634258194e-06
0.16 4.0 -4.5 0.0940681272397 4.7107127678e-06
0.24 4.0 -4.5 0.0565078969867 3.33693965569e-06
0.32 4.0 -4.5 0.0349058649495 2.42960905284e-06
0.48 4.0 -4.5 0.0156195432827 1.42008906459e-06
0.64 4.0 -4.5 0.00887707435472 1.70534292074e-06
0.75 4.0 -4.5 0.00670016733523 8.16871800388e-07
0.87 4.0 -4.5 0.00525427317841 1.33458324348e-06
1.0 4.0 -4.5 0.00424464462639 9.759070169e-07
1.14 4.0 -4.5 0.00351181749014 6.44099946392e-07
1.29 4.0 -4.5 0.00296124617122 1.41324164219e-06
1.45 4.0 -4.5 0.00254310567296 5.58180495641e-07
1.62 4.0 -4.5 0.00222002415374 8.25459549098e-07
1.8 4.0 -4.5 0.00196856772219 1.08344758049e-06
2.0 4.0 -4.5 0.00176427234536 5.38998354081e-07
0.02 4.0 -5.0 0.221147575598 2.16590948082e-06
0.04 4.0 -5.0 0.194689138485 3.77362658222e-06
0.08 4.0 -5.0 0.149101656257 3.78188519235e-06
0.12 4.0 -5.0 0.112859751251 4.19606066882e-06
0.16 4.0 -5.0 0.0848973841872 6.08665045488e-06
0.24 4.0 -5.0 0.0480592371701 3.34562262523e-06
0.32 4.0 -5.0 0.0279840534976 4.39039467935e-06
0.48 4.0 -5.0 0.0112360090425 6.90647693744e-07
0.64 4.0 -5.0 0.00578526010426 1.66997016686e-06
0.75 4.0 -5.0 0.00407999100608 1.45235825255e-06
0.87 4.0 -5.0 0.00297635577795 6.87979769876e-07
1.0 4.0 -5.0 0.00222243745766 2.51342659434e-06
1.14 4.0 -5.0 0.00169469286912 6.57246063788e-07
1.29 4.0 -5.0 0.00131391605394 6.54459406182e-07
1.45 4.0 -5.0 0.00103648446504 5.9597873874e-07
1.62 4.0 -5.0 0.000831555643102 1.4089302846e-06
1.8 4.0 -5.0 0.000678360752984 4.76971485863e-07
2.0 4.0 -5.0 0.000556864338667 4.27504663382e-07
0.02 4.0 -5.5 0.218833900403 2.14510057118e-06
0.04 4.0 -5.5 0.190461510319 3.27607035573e-06
0.08 4.0 -5.5 0.142198713313 4.30866945409e-06
0.12 4.0 -5.5 0.104668455799 4.29974794268e-06
0.16 4.0 -5.5 0.0764455089273 3.57569318828e-06
0.24 4.0 -5.5 0.0406869408949 1.85091050114e-06
0.32 4.0 -5.5 0.0222729402809 2.77872254437e-06
0.48 4.0 -5.5 0.00795557871866 4.07953577537e-07
0.64 4.0 -5.5 0.0036562524671 5.44269093513e-07
0.75 4.0 -5.5 0.0023850266473 2.39910605478e-06
0.87 4.0 -5.5 0.00159343931958 4.35284646878e-07
1.0 4.0 -5.5 0.00108275197304 1.51067020609e-06
1.14 4.0 -5.5 0.000744917827237 1.57322895036e-06
1.29 4.0 -5.5 0.00051879479438 3.6687362146e-07
1.45 4.0 -5.5 0.000365009367439 2.27170845627e-07
1.62 4.0 -5.5 0.000260236224182 8.61637847331e-07
1.8 4.0 -5.5 0.000187610257963 1.82868206886e-07
2.0 4.0 -5.5 0.00013572949622 1.68819157573e-07
0.02 4.0 -6.0 0.216537334182 1.67312295033e-06
0.04 4.0 -6.0 0.186291450716 2.85741963023e-06
0.08 4.0 -6.0 0.135525728886 4.09489685123e-06
0.12 4.0 -6.0 0.0969419377955 4.12348193693e-06
0.16 4.0 -6.0 0.0686576532353 2.4960247253e-06
0.24 4.0 -6.0 0.0342755161409 2.01208135113e-06
0.32 4.0 -6.0 0.0175945445338 2.81683769624e-06
0.48 4.0 -6.0 0.0055426110461 1.55193153713e-06
0.64 4.0 -6.0 0.00224578434232 1.80573629838e-06
0.75 4.0 -6.0 0.0013404461878 2.47735847648e-06
0.87 4.0 -6.0 0.000810667921232 3.58656547493e-07
1.0 4.0 -6.0 0.000491535875592 1.18864266547e-06
1.14 4.0 -6.0 0.000301033177924 4.01996903024e-07
1.29 4.0 -6.0 0.000183350151489 6.8894287337e-07
1.45 4.0 -6.0 0.000111904818718 6.47221084769e-07
1.62 4.0 -6.0 6.89333977082e-05 7.90256027273e-07
1.8 4.0 -6.0 4.23291331902e-05 1.34185872952e-07
2.0 4.0 -6.0 2.52772321713e-05 1.2583892619e-07
0.02 4.0 -6.5 0.214253141597 1.50711878828e-06
0.04 4.0 -6.5 0.182168989109 3.36039889623e-06
0.08 4.0 -6.5 0.129073768276 4.3644164308e-06
0.12 4.0 -6.5 0.0896374156522 3.7505528033e-06
0.16 4.0 -6.5 0.061522716207 2.62732888035e-06
0.24 4.0 -6.5 0.0287444093449 1.44196615194e-06
0.32 4.0 -6.5 0.0137921581683 6.45513011412e-07
0.48 4.0 -6.5 0.00380381042457 4.52661992043e-07
0.64 4.0 -6.5 0.00134415414705 2.70190159599e-07
0.75 4.0 -6.5 0.000725747216612 2.77527101125e-07
0.87 4.0 -6.5 0.000392301702188 1.66722046149e-07
1.0 4.0 -6.5 0.000210644099881 3.38765427994e-07
1.14 4.0 -6.5 0.000112439833217 3.30300727305e-07
1.29 4.0 -6.5 5.92272090735e-05 6.61373637148e-08
1.45 4.0 -6.5 3.10063447253e-05 5.28714562673e-08
1.62 4.0 -6.5 1.61535878967e-05 7.81619323905e-08
1.8 4.0 -6.5 8.27502058644e-06 3.06289748678e-08
2.0 4.0 -6.5 4.01002055604e-06 1.08334207293e-07
0.02 4.0 -7.0 0.211981535914 1.84876612286e-06
0.04 4.0 -7.0 0.178103285359 2.74695832767e-06
0.08 4.0 -7.0 0.122837458643 2.80015471424e-06
0.12 4.0 -7.0 0.0827882499784 3.54323509272e-06
0.16 4.0 -7.0 0.0549984564107 2.35695341499e-06
0.24 4.0 -7.0 0.0240050752703 1.00590451622e-06
0.32 4.0 -7.0 0.0107408020338 5.74233598265e-07
0.48 4.0 -7.0 0.00257259673935 4.2586824427e-07
0.64 4.0 -7.0 0.000783644802863 7.5248843655e-07
0.75 4.0 -7.0 0.000380458296817 4.2304700421e-07
0.87 4.0 -7.0 0.00018292808746 9.45707502502e-08
1.0 4.0 -7.0 8.59623985878e-05 1.25017028036e-07
1.14 4.0 -7.0 3.96745104638e-05 4.70922349451e-08
1.29 4.0 -7.0 1.80731972577e-05 8.96634388433e-08
1.45 4.0 -7.0 7.9298277877e-06 5.3927628363e-08
1.62 4.0 -7.0 3.46533509426e-06 1.59746844264e-08
1.8 4.0 -7.0 1.51154314671e-06 1.03895431588e-08
2.0 4.0 -7.0 5.97298423922e-07 1.53172909081e-08
0.02 4.0 -7.5 0.209724622935 1.34907060283e-06
0.04 4.0 -7.5 0.174104180719 2.80794188379e-06
0.08 4.0 -7.5 0.116821854693 3.47538589818e-06
0.12 4.0 -7.5 0.0763359345592 3.63776781012e-06
0.16 4.0 -7.5 0.0490618370362 1.89081112411e-06
0.24 4.0 -7.5 0.0199589673631 7.01836624102e-07
0.32 4.0 -7.5 0.00830779980554 6.25757445373e-07
0.48 4.0 -7.5 0.00171547939889 1.44592937301e-07
0.64 4.0 -7.5 0.000447736175194 4.27069454345e-07
0.75 4.0 -7.5 0.000194078037302 4.69626976372e-07
0.87 4.0 -7.5 8.25552537057e-05 5.80713066108e-08
1.0 4.0 -7.5 3.38686476649e-05 3.91027883727e-08
1.14 4.0 -7.5 1.3613872864e-05 2.32428888902e-08
1.29 4.0 -7.5 5.17677422412e-06 5.90123729628e-08
1.45 4.0 -7.5 1.92901482516e-06 1.16743082157e-08
1.62 4.0 -7.5 7.24691294672e-07 1.60452421487e-08
1.8 4.0 -7.5 2.55656140791e-07 3.39155278251e-09
2.0 4.0 -7.5 8.90251003053e-08 6.34292300086e-09


==> anc/EOS_stacked_honeycomb/anisotropy4.0_U4.0/energies <==
# beta*t, U/t, (mu-U/2)/t, extrapolated energy/t per site & error
0.02 4.0 0.0 0.948748100634 5.33989646848e-07
0.04 4.0 0.0 0.897706609579 2.98706792653e-06
0.08 4.0 0.0 0.796600237285 3.33621662241e-06
0.12 4.0 0.0 0.69773751459 2.85982596824e-06
0.16 4.0 0.0 0.602302427254 3.65824757008e-06
0.24 4.0 0.0 0.424156009342 2.03682985771e-06
0.32 4.0 0.0 0.266622923892 0.000123265627295
0.48 4.0 0.0 0.0156098342083 0.000159388204205
0.64 4.0 0.0 -0.162413755499 4.85144063736e-05
0.75 4.0 0.0 -0.252825245598 0.000103758932824
0.87 4.0 0.0 -0.330189280277 3.91368151546e-05
1.0 4.0 0.0 -0.39622814201 9.96702528637e-05
1.14 4.0 0.0 -0.451988623185 9.40077205868e-05
1.29 4.0 0.0 -0.499706301154 0.000185095861979
1.45 4.0 0.0 -0.540386350469 0.000372245998737
1.62 4.0 0.0 -0.575482253503 0.000333986967263
1.8 4.0 0.0 -0.605893990472 0.000471977357507
2.0 4.0 0.0 -0.633431727535 0.000509631009665
0.02 4.0 -0.25 0.943856837974 2.05379195876e-06
0.04 4.0 -0.25 0.888142829515 2.24232365933e-06
0.08 4.0 -0.25 0.77838750019 6.31583839314e-06
0.12 4.0 -0.25 0.671834912679 7.11243912197e-06
0.16 4.0 -0.25 0.569563481498 4.91682782624e-06
0.24 4.0 -0.25 0.380711374746 9.07809327977e-06
0.32 4.0 -0.25 0.215189496647 4.56283815e-05
0.48 4.0 -0.25 -0.044830296791 1.60849756264e-05
0.64 4.0 -0.25 -0.226045009858 8.83969785544e-05
0.75 4.0 -0.25 -0.317392942163 7.89933352552e-05
0.87 4.0 -0.25 -0.395189075823 0.000121324364125
1.0 4.0 -0.25 -0.460751333922 9.96440192649e-05
1.14 4.0 -0.25 -0.515916754185 7.33866561481e-05
1.29 4.0 -0.25 -0.562767773339 0.000147987747964
1.45 4.0 -0.25 -0.602522775051 0.00021374563434
1.62 4.0 -0.25 -0.636470113588 0.000394123086854
1.8 4.0 -0.25 -0.665431839677 0.000410434983253
2.0 4.0 -0.25 -0.691908469203 0.000435567896549
0.02 4.0 -0.5 0.938980654434 1.21698076754e-06
0.04 4.0 -0.5 0.878628858646 1.53804775553e-06
0.08 4.0 -0.5 0.760386285295 8.2796590961e-06
0.12 4.0 -0.5 0.646487216546 1.34635224562e-06
0.16 4.0 -0.5 0.537957717366 2.962289516e-06
0.24 4.0 -0.5 0.338980361852 8.76927620812e-06
0.32 4.0 -0.5 0.166978609122 4.65010709767e-05
0.48 4.0 -0.5 -0.0996508966437 1.2587841594e-05
0.64 4.0 -0.5 -0.282821921735 4.20264145337e-05
0.75 4.0 -0.5 -0.374497568991 4.29651116763e-05
0.87 4.0 -0.5 -0.452074769202 5.94934993854e-05
1.0 4.0 -0.5 -0.517149729414 4.61671795393e-05
1.14 4.0 -0.5 -0.571847744391 0.000119027140779
1.29 4.0 -0.5 -0.617830416131 8.95247245936e-05
1.45 4.0 -0.5 -0.657092339261 0.000190816291108
1.62 4.0 -0.5 -0.690093995912 0.000163851483773
1.8 4.0 -0.5 -0.718401360073 0.000307491401936
2.0 4.0 -0.5 -0.743574837073 0.000274090275689
0.02 4.0 -0.75 0.934112830637 1.61605458839e-06
0.04 4.0 -0.75 0.869188743685 2.38166031425e-06
0.08 4.0 -0.75 0.742630262154 2.83144805993e-06
0.12 4.0 -0.75 0.621500425953 7.4283283395e-06
0.16 4.0 -0.75 0.50687106189 2.03805486107e-06
0.24 4.0 -0.75 0.299366628562 8.82218410621e-06
0.32 4.0 -0.75 0.121988002734 5.64422674974e-05
0.48 4.0 -0.75 -0.14915889207 2.8858805791e-05
0.64 4.0 -0.75 -0.333209207293 5.41809090699e-05
0.75 4.0 -0.75 -0.424428290729 0.000123457135605
0.87 4.0 -0.75 -0.501672601373 0.000133265644913
1.0 4.0 -0.75 -0.56631257554 5.06137558502e-05
1.14 4.0 -0.75 -0.620320599001 0.000127126759911
1.29 4.0 -0.75 -0.666029847495 6.63338302417e-05
1.45 4.0 -0.75 -0.704362789997 4.63921551958e-05
1.62 4.0 -0.75 -0.737162070156 0.000141079699207
1.8 4.0 -0.75 -0.765009988158 0.000213100342271
2.0 4.0 -0.75 -0.789613990922 0.000109686501263
0.02 4.0 -1.0 0.929257140871 3.5654331859e-07
0.04 4.0 -1.0 0.859792399395 1.04124733073e-06
0.08 4.0 -1.0 0.725126132978 6.14697665415e-06
0.12 4.0 -1.0 0.597192249949 3.3361546234e-06
0.16 4.0 -1.0 0.477043441068 8.6079911172e-06
0.24 4.0 -1.0 0.261439333245 5.27049624514e-06
0.32 4.0 -1.0 0.0799672818251 0.000127481324861
0.48 4.0 -1.0 -0.193721631076 3.89985271062e-05
0.64 4.0 -1.0 -0.377115259388 0.000132055283073
0.75 4.0 -1.0 -0.467723754111 3.41049218979e-05
0.87 4.0 -1.0 -0.544117964317 0.000172771682482
1.0 4.0 -1.0 -0.608212124667 5.69165690417e-05
1.14 4.0 -1.0 -0.661978729624 7.64527836105e-05
1.29 4.0 -1.0 -0.70719964661 5.48018901996e-05
1.45 4.0 -1.0 -0.745538184232 0.000112869772038
1.62 4.0 -1.0 -0.77813377528 6.74485145641e-05
1.8 4.0 -1.0 -0.805851238177 5.12351552262e-05
2.0 4.0 -1.0 -0.830442163614 5.58356015741e-05
0.02 4.0 -1.25 0.924420468025 4.45922911313e-07
0.04 4.0 -1.25 0.850438876812 1.4585120953e-06
0.08 4.0 -1.25 0.707809816394 2.07699679886e-06
0.12 4.0 -1.25 0.57325894649 8.81223043344e-06
0.16 4.0 -1.25 0.447918888013 2.35726093916e-06
0.24 4.0 -1.25 0.225634504241 2.42666057245e-06
0.32 4.0 -1.25 0.0408359092593 0.000163455925715
0.48 4.0 -1.25 -0.233292248592 0.000169834586754
0.64 4.0 -1.25 -0.414865459419 4.11449187694e-05
0.75 4.0 -1.25 -0.504350720304 3.4139362915e-05
0.87 4.0 -1.25 -0.579908354279 5.69770344485e-05
1.0 4.0 -1.25 -0.64334652058 1.91235202455e-05
1.14 4.0 -1.25 -0.69686425059 2.89784083696e-05
1.29 4.0 -1.25 -0.741969337928 8.52393866214e-05
1.45 4.0 -1.25 -0.780305109902 6.47312021121e-05
1.62 4.0 -1.25 -0.812698500979 0.000219859044353
1.8 4.0 -1.25 -0.840208512629 6.19748374382e-05
2.0 4.0 -1.25 -0.864416817574 0.000153107582173
0.02 4.0 -1.5 0.919588125948 1.40423071733e-06
0.04 4.0 -1.5 0.841145210114 1.25224539489e-06
0.08 4.0 -1.5 0.690680346206 3.77109752604e-06
0.12 4.0 -1.5 0.549919495059 1.57013177023e-06
0.16 4.0 -1.5 0.419789354478 3.19840715361e-06
0.24 4.0 -1.5 0.191871191079 4.75261852994e-06
0.32 4.0 -1.5 0.00480368407044 6.21601922639e-05
0.48 4.0 -1.5 -0.268049190954 2.2920550191e-05
0.64 4.0 -1.5 -0.446826212263 9.61970120104e-05
0.75 4.0 -1.5 -0.534753021405 2.86107835873e-05
0.87 4.0 -1.5 -0.609128846676 3.76122563313e-05
1.0 4.0 -1.5 -0.671708150293 3.61409406019e-05
1.14 4.0 -1.5 -0.724732618262 4.59104060289e-05
1.29 4.0 -1.5 -0.76935484758 4.70129082921e-05
1.45 4.0 -1.5 -0.807550596204 3.97043935971e-05
1.62 4.0 -1.5 -0.839827272313 5.03785664462e-05
1.8 4.0 -1.5 -0.866942685222 6.77204080382e-05
2.0 4.0 -1.5 -0.890815147337 0.000112394512637
0.02 4.0 -1.75 0.914773020566 4.32468537322e-07
0.04 4.0 -1.75 0.831901106934 1.53415379042e-06
0.08 4.0 -1.75 0.673839056594 2.96736876346e-06
0.12 4.0 -1.75 0.527070509386 2.06155795464e-06
0.16 4.0 -1.75 0.392538478073 2.71248264162e-06
0.24 4.0 -1.75 0.159857240965 6.65546117263e-06
0.32 4.0 -1.75 -0.0281716990349 0.000109977049152
0.48 4.0 -1.75 -0.298138622974 1.36920278052e-05
0.64 4.0 -1.75 -0.4727819859 5.07236659567e-05
0.75 4.0 -1.75 -0.558721344644 2.33010966263e-05
0.87 4.0 -1.75 -0.63149931881 2.65286210328e-05
1.0 4.0 -1.75 -0.693150358256 2.23710193297e-05
1.14 4.0 -1.75 -0.745283794198 4.75108067646e-05
1.29 4.0 -1.75 -0.789412235129 4.54049709585e-05
1.45 4.0 -1.75 -0.826909995065 0.000100157021279
1.62 4.0 -1.75 -0.858457879902 0.000102061924596
1.8 4.0 -1.75 -0.884911209872 3.67931772412e-05
2.0 4.0 -1.75 -0.908223269459 0.000153624657242
0.02 4.0 -2.0 0.909971460266 2.00668403658e-06
0.04 4.0 -2.0 0.822723459483 7.65805817111e-07
0.08 4.0 -2.0 0.657184000426 3.30958744556e-06
0.12 4.0 -2.0 0.50476509688 1.14053845987e-06
0.16 4.0 -2.0 0.366325563099 2.84997916631e-06
0.24 4.0 -2.0 0.129724173057 3.38946201946e-06
0.32 4.0 -2.0 -0.0582933486456 1.61950150067e-05
0.48 4.0 -2.0 -0.323796064181 2.75346141533e-05
0.64 4.0 -2.0 -0.493258008378 1.83387724155e-05
0.75 4.0 -2.0 -0.57663000284 6.38826318663e-05
0.87 4.0 -2.0 -0.647327784354 6.26389080925e-05
1.0 4.0 -2.0 -0.707094963086 4.06813262568e-05
1.14 4.0 -2.0 -0.758081757091 1.33553672402e-05
1.29 4.0 -2.0 -0.801157119126 0.000117727227871
1.45 4.0 -2.0 -0.837330053259 7.22431647598e-05
1.62 4.0 -2.0 -0.867860813915 4.07688008378e-05
1.8 4.0 -2.0 -0.893225091816 2.80391212227e-05
2.0 4.0 -2.0 -0.915419059529 9.6706128521e-05
0.02 4.0 -2.25 0.905185056549 1.04612589192e-06
0.04 4.0 -2.25 0.813588211928 1.32140696006e-06
0.08 4.0 -2.25 0.640742304032 2.78417338358e-06
0.12 4.0 -2.25 0.483081953625 4.08184256665e-06
0.16 4.0 -2.25 0.340911677481 3.14012917694e-06
0.24 4.0 -2.25 0.101353951215 5.60552285564e-06
0.32 4.0 -2.25 -0.0857078277079 1.19280181139e-05
0.48 4.0 -2.25 -0.344979385941 8.4692916606e-06
0.64 4.0 -2.25 -0.50849523812 7.79103265957e-05
0.75 4.0 -2.25 -0.588294975791 5.57915765897e-05
0.87 4.0 -2.25 -0.656200546635 4.93484701883e-05
1.0 4.0 -2.25 -0.713744994978 8.3659028558e-06
1.14 4.0 -2.25 -0.762630293226 7.41370692984e-05
1.29 4.0 -2.25 -0.803792499433 7.23607513056e-05
1.45 4.0 -2.25 -0.838309026907 0.000108860852838
1.62 4.0 -2.25 -0.867305975088 6.80568357658e-05
1.8 4.0 -2.25 -0.891153145144 8.15950508064e-05
2.0 4.0 -2.25 -0.911927344858 3.78007563564e-05
0.02 4.0 -2.5 0.900407998761 1.56158303282e-06
0.04 4.0 -2.5 0.804526348572 7.45759364736e-07
0.08 4.0 -2.5 0.624656885397 2.45364088263e-06
0.12 4.0 -2.5 0.461854266907 3.75526119724e-06
0.16 4.0 -2.5 0.316431654925 7.11519099052e-06
0.24 4.0 -2.5 0.0749718260819 3.02860425005e-06
0.32 4.0 -2.5 -0.110341576117 4.7177422158e-05
0.48 4.0 -2.5 -0.362012206028 0.000140164160417
0.64 4.0 -2.5 -0.518044435719 3.24899288205e-05
0.75 4.0 -2.5 -0.593965264565 6.7028415379e-05
0.87 4.0 -2.5 -0.658257725384 4.86217712418e-05
1.0 4.0 -2.5 -0.712821070671 1.75940915808e-05
1.14 4.0 -2.5 -0.758717868565 5.27862738214e-05
1.29 4.0 -2.5 -0.797328431445 5.12797387917e-05
1.45 4.0 -2.5 -0.829445150088 5.35229694788e-05
1.62 4.0 -2.5 -0.856135737567 3.8085030288e-05
1.8 4.0 -2.5 -0.878188296479 4.81869793256e-05
2.0 4.0 -2.5 -0.897039614907 0.000134214645501
0.02 4.0 -2.75 0.89565037032 7.13593624266e-07
0.04 4.0 -2.75 0.79548327012 7.20198646153e-07
0.08 4.0 -2.75 0.608775316774 1.12421550369e-06
0.12 4.0 -2.75 0.441135369862 2.19133692307e-06
0.16 4.0 -2.75 0.293010831344 4.61362083905e-06
0.24 4.0 -2.75 0.0503458958078 4.40626163634e-06
0.32 4.0 -2.75 -0.132266063272 7.19713143472e-05
0.48 4.0 -2.75 -0.37495945205 2.10475308491e-05
0.64 4.0 -2.75 -0.522535376753 6.9445558904e-05
0.75 4.0 -2.75 -0.593680274556 5.17321405855e-05
0.87 4.0 -2.75 -0.653598016775 7.47947283758e-05
1.0 4.0 -2.75 -0.703963442584 7.50181337064e-05
1.14 4.0 -2.75 -0.74609950554 1.65172707629e-05
1.29 4.0 -2.75 -0.781393656387 4.96251573918e-05
1.45 4.0 -2.75 -0.810473521621 5.2601272036e-05
1.62 4.0 -2.75 -0.834482709095 4.92609763706e-05
1.8 4.0 -2.75 -0.854040103349 3.60895200783e-05
2.0 4.0 -2.75 -0.871092710999 5.93584777858e-05
0.02 4.0 -3.0 0.890903726127 9.56562654623e-07
0.04 4.0 -3.0 0.78652189224 2.10607167351e-06
0.08 4.0 -3.0 0.593044386524 3.68298778712e-06
0.12 4.0 -3.0 0.421069955878 8.26832123163e-07
0.16 4.0 -3.0 0.270363475113 1.75313962075e-06
0.24 4.0 -3.0 0.0275381117266 3.18049590564e-06
0.32 4.0 -3.0 -0.15176234225 4.07288433213e-05
0.48 4.0 -3.0 -0.384258596435 2.46117663989e-05
0.64 4.0 -3.0 -0.522292902633 4.15744370077e-05
0.75 4.0 -3.0 -0.587651457846 4.82198264126e-05
0.87 4.0 -3.0 -0.642234657181 5.90864520674e-05
1.0 4.0 -3.0 -0.687738012303 4.28078786735e-05
1.14 4.0 -3.0 -0.725264976759 4.94274927265e-05
1.29 4.0 -3.0 -0.756110258137 9.63185020431e-05
1.45 4.0 -3.0 -0.781379701505 8.49210150048e-05
1.62 4.0 -3.0 -0.802016208268 5.36985602504e-05
1.8 4.0 -3.0 -0.818862064168 4.08800938497e-05
2.0 4.0 -3.0 -0.833423529372 7.24649809538e-05
0.02 4.0 -3.25 0.886165376515 5.60685486522e-07
0.04 4.0 -3.25 0.777651304829 1.32621431798e-06
0.08 4.0 -3.25 0.577679506706 1.08477992315e-06
0.12 4.0 -3.25 0.4014657308 3.32088942405e-06
0.16 4.0 -3.25 0.248707145803 1.98721711047e-06
0.24 4.0 -3.25 0.00638103161207 1.12043192757e-06
0.32 4.0 -3.25 -0.168757103539 2.84856498161e-05
0.48 4.0 -3.25 -0.389840152845 3.19319826676e-05
0.64 4.0 -3.25 -0.517016738775 7.5598045912e-05
0.75 4.0 -3.25 -0.57610480073 4.70760207849e-05
0.87 4.0 -3.25 -0.624625788626 6.80084094449e-05
1.0 4.0 -3.25 -0.664001261438 6.26163243594e-05
1.14 4.0 -3.25 -0.696055591578 8.59169428629e-05
1.29 4.0 -3.25 -0.721799450358 5.4522944476e-05
1.45 4.0 -3.25 -0.742543458515 0.000116741667959
1.62 4.0 -3.25 -0.759280465235 4.95752702346e-05
1.8 4.0 -3.25 -0.772831064174 7.23534817806e-05
2.0 4.0 -3.25 -0.784296563052 8.68492083205e-05
0.02 4.0 -3.5 0.881447742099 9.13946090303e-07
0.04 4.0 -3.5 0.76879582376 1.3184274337e-06
0.08 4.0 -3.5 0.562449820267 2.45746260535e-06
0.12 4.0 -3.5 0.382427926075 1.32229780141e-06
0.16 4.0 -3.5 0.227848977147 3.98468316774e-06
0.24 4.0 -3.5 -0.0131186867892 2.04817245067e-06
0.32 4.0 -3.5 -0.183322768754 0.000105903816175
0.48 4.0 -3.5 -0.391909427055 3.32639446503e-05
0.64 4.0 -3.5 -0.507621219642 0.000117391185127
0.75 4.0 -3.5 -0.559538395012 4.80386830267e-05
0.87 4.0 -3.5 -0.600854045126 3.95981051229e-05
1.0 4.0 -3.5 -0.633516989103 4.13741120603e-05
1.14 4.0 -3.5 -0.659276815717 7.24533240187e-05
1.29 4.0 -3.5 -0.679295634913 4.64507994687e-05
1.45 4.0 -3.5 -0.694742915267 7.27408014577e-05
1.62 4.0 -3.5 -0.706907281456 4.72228841316e-05
1.8 4.0 -3.5 -0.716623195818 3.95349862439e-05
2.0 4.0 -3.5 -0.724667971324 4.47316076766e-05
0.02 4.0 -3.75 0.876743062245 8.73835708828e-07
0.04 4.0 -3.75 0.75998259862 1.83771854001e-06
0.08 4.0 -3.75 0.547487676046 1.9589781319e-06
0.12 4.0 -3.75 0.363817063156 9.92342286559e-07
0.16 4.0 -3.75 0.208059496994 3.48856363383e-06
0.24 4.0 -3.75 -0.030980247941 8.99770513377e-07
0.32 4.0 -3.75 -0.195721719545 3.92234546114e-05
0.48 4.0 -3.75 -0.391005884791 2.81481700363e-05
0.64 4.0 -3.75 -0.494136266198 0.000183045833977
0.75 4.0 -3.75 -0.538308204656 3.61465958325e-05
0.87 4.0 -3.75 -0.572043089238 7.43618863575e-05
1.0 4.0 -3.75 -0.597213492467 4.56919882355e-05
1.14 4.0 -3.75 -0.615703700846 9.7912464248e-05
1.29 4.0 -3.75 -0.629264473503 6.6645430499e-05
1.45 4.0 -3.75 -0.639029918209 4.8025708185e-05
1.62 4.0 -3.75 -0.646060243908 7.76600382273e-05
1.8 4.0 -3.75 -0.651215521836 5.33357824014e-05
2.0 4.0 -3.75 -0.65534051635 7.83441981178e-05
0.02 4.0 -4.0 0.872050377175 7.935854562e-07
0.04 4.0 -4.0 0.751250291372 1.245551613e-06
0.08 4.0 -4.0 0.532755210741 3.07737056615e-06
0.12 4.0 -4.0 0.345803535247 8.82010742006e-07
0.16 4.0 -4.0 0.188964286564 1.71037344856e-06
0.24 4.0 -4.0 -0.0473596423683 2.20550455542e-06
0.32 4.0 -4.0 -0.206115523754 1.56448864689e-05
0.48 4.0 -4.0 -0.38718750055 0.000117886227681
0.64 4.0 -4.0 -0.476976211491 1.81000588698e-05
0.75 4.0 -4.0 -0.513069105908 7.70868832829e-05
0.87 4.0 -4.0 -0.538400849822 5.75070764403e-05
1.0 4.0 -4.0 -0.555623230565 7.97803935805e-05
1.14 4.0 -4.0 -0.566694292089 3.85614702973e-05
1.29 4.0 -4.0 -0.573373248862 5.79703519398e-05
1.45 4.0 -4.0 -0.576869883408 6.09050424109e-05
1.62 4.0 -4.0 -0.578406176363 0.000160725317297
1.8 4.0 -4.0 -0.57877851734 7.66310304122e-05
2.0 4.0 -4.0 -0.57827107875 3.80490339311e-05
0.02 4.0 -4.5 0.8627054902 2.34733409057e-06
0.04 4.0 -4.5 0.733948327939 8.03243535089e-07
0.08 4.0 -4.5 0.50406138646 8.92705048546e-07
0.12 4.0 -4.5 0.311341148055 1.81664152501e-06
0.16 4.0 -4.5 0.153513547174 1.05249440809e-06
0.24 4.0 -4.5 -0.0755142127597 1.83636307896e-06
0.32 4.0 -4.5 -0.220677786236 2.00709492591e-05
0.48 4.0 -4.5 -0.37177702559 1.30220693859e-05
0.64 4.0 -4.5 -0.43407270501 6.65467404171e-05
0.75 4.0 -4.5 -0.452813472599 1.93601457331e-05
0.87 4.0 -4.5 -0.461286372098 6.1946618437e-05
1.0 4.0 -4.5 -0.462221627231 5.92701074236e-05
1.14 4.0 -4.5 -0.458110069604 0.000104577049646
1.29 4.0 -4.5 -0.450694163603 9.07661186353e-05
1.45 4.0 -4.5 -0.441537613597 6.82393196184e-05
1.62 4.0 -4.5 -0.431679066532 0.000137288632035
1.8 4.0 -4.5 -0.421883419112 0.0001003630801
2.0 4.0 -4.5 -0.4120421863 9.85335667647e-05
0.02 4.0 -5.0 0.853422278064 4.2982448583e-07
0.04 4.0 -5.0 0.716933427446 1.92919043522e-06
0.08 4.0 -5.0 0.476351869282 2.48956861384e-06
0.12 4.0 -5.0 0.278971109574 3.05903532252e-06
0.16 4.0 -5.0 0.121356051732 4.19347706983e-06
0.24 4.0 -5.0 -0.0980827473793 2.05406643194e-06
0.32 4.0 -5.0 -0.228445608977 5.70899856632e-05
0.48 4.0 -5.0 -0.348314469648 4.21761594086e-05
0.64 4.0 -5.0 -0.382961722484 6.07653645595e-05
0.75 4.0 -5.0 -0.384884578061 3.7547233259e-05
0.87 4.0 -5.0 -0.377660883905 7.4569192184e-05
1.0 4.0 -5.0 -0.363927653114 0.000248967382806
1.14 4.0 -5.0 -0.346576538424 5.75640513789e-05
1.29 4.0 -5.0 -0.327367865062 0.000115255704054
1.45 4.0 -5.0 -0.30791124071 0.000147921982322
1.62 4.0 -5.0 -0.289287290121 0.000101182110818
1.8 4.0 -5.0 -0.271527267979 7.46518398743e-05
2.0 4.0 -5.0 -0.254253136144 0.000104025183743
0.02 4.0 -5.5 0.844183395614 7.78011765549e-07
0.04 4.0 -5.5 0.700140834969 1.53552019408e-06
0.08 4.0 -5.5 0.449580933796 1.72612582282e-06
0.12 4.0 -5.5 0.248623478273 2.13865418014e-06
0.16 4.0 -5.5 0.0924372307695 1.31711868872e-06
0.24 4.0 -5.5 -0.115546873758 3.16583231531e-06
0.32 4.0 -5.5 -0.230070967764 5.15829884819e-05
0.48 4.0 -5.5 -0.318971923096 6.79999905673e-05
0.64 4.0 -5.5 -0.327604107268 3.61156442188e-05
0.75 4.0 -5.5 -0.315682163159 0.000147396742635
0.87 4.0 -5.5 -0.295650763882 0.000107137110472
1.0 4.0 -5.5 -0.271202872616 7.1589618516e-05
1.14 4.0 -5.5 -0.245272645265 0.000193018629463
1.29 4.0 -5.5 -0.219436025335 0.000214946617596
1.45 4.0 -5.5 -0.194924973752 0.000103415565875
1.62 4.0 -5.5 -0.172155554715 9.64885287798e-05
1.8 4.0 -5.5 -0.152196921458 0.000103857036508
2.0 4.0 -5.5 -0.133576184074 8.74173237261e-05
0.02 4.0 -6.0 0.835014419795 6.22499388245e-07
0.04 4.0 -6.0 0.683590859251 1.63269750983e-06
0.08 4.0 -6.0 0.423794004621 1.15609886238e-06
0.12 4.0 -6.0 0.220328351347 8.95497744341e-07
0.16 4.0 -6.0 0.0665042738377 2.21245123277e-06
0.24 4.0 -6.0 -0.128508969693 1.6650670446e-06
0.32 4.0 -6.0 -0.226775931334 2.54054833418e-06
0.48 4.0 -6.0 -0.286035551807 7.25241163245e-05
0.64 4.0 -6.0 -0.27278993583 7.66863889139e-05
0.75 4.0 -6.0 -0.250304708372 0.000245159018397
0.87 4.0 -6.0 -0.222009476375 0.000257926562953
1.0 4.0 -6.0 -0.192194937492 0.000199911444575
1.14 4.0 -6.0 -0.163394279532 7.95907558505e-05
1.29 4.0 -6.0 -0.1363522923 0.000196603111564
1.45 4.0 -6.0 -0.112385629026 0.000345198956893
1.62 4.0 -6.0 -0.0925023735268 0.000729138316878
1.8 4.0 -6.0 -0.0747817551627 6.92773993391e-05
2.0 4.0 -6.0 -0.0598860255448 7.68430714688e-06
0.02 4.0 -6.5 0.825896304459 4.97940582799e-07
0.04 4.0 -6.5 0.667241751564 1.02080742722e-06
0.08 4.0 -6.5 0.398964092612 1.29788591404e-06
0.12 4.0 -6.5 0.193890066905 2.20147448397e-06
0.16 4.0 -6.5 0.0435081044186 2.52773505549e-06
0.24 4.0 -6.5 -0.137468026431 1.66185863182e-06
0.32 4.0 -6.5 -0.2195603222 2.18531385155e-05
0.48 4.0 -6.5 -0.251829996636 9.73704572361e-05
0.64 4.0 -6.5 -0.2216552061 6.66078390155e-05
0.75 4.0 -6.5 -0.192316299811 8.36585614337e-05
0.87 4.0 -6.5 -0.160550087726 0.000105806553403
1.0 4.0 -6.5 -0.130301064521 3.45227866408e-05
1.14 4.0 -6.5 -0.103081780142 0.000178845342454
1.29 4.0 -6.5 -0.079813631524 3.14709712837e-05
1.45 4.0 -6.5 -0.0606808692254 0.000145532771153
1.62 4.0 -6.5 -0.045540916404 0.00030743586275
1.8 4.0 -6.5 -0.0337813702038 2.40127256249e-05
2.0 4.0 -6.5 -0.0242931865576 2.46032137914e-05
0.02 4.0 -7.0 0.816829936118 3.32036900288e-07
0.04 4.0 -7.0 0.651130567036 6.15410250133e-07
0.08 4.0 -7.0 0.375059731493 4.0195958905e-06
0.12 4.0 -7.0 0.169451849047 1.34304644099e-06
0.16 4.0 -7.0 0.0232420559506 9.42780219797e-07
0.24 4.0 -7.0 -0.142843475915 2.6704418751e-06
0.32 4.0 -7.0 -0.209116906572 1.0997744557e-05
0.48 4.0 -7.0 -0.21791070147 6.73163938083e-05
0.64 4.0 -7.0 -0.17581887709 5.87577266347e-05
0.75 4.0 -7.0 -0.143961053302 4.13203508202e-05
0.87 4.0 -7.0 -0.112923380736 1.35127806399e-05
1.0 4.0 -7.0 -0.0853183308253 0.000154050944773
1.14 4.0 -7.0 -0.0624700197122 9.54597745684e-05
1.29 4.0 -7.0 -0.0446077990814 1.44979648591e-05
1.45 4.0 -7.0 -0.0311838013424 3.87922907453e-05
1.62 4.0 -7.0 -0.0212530968853 3.97463000298e-05
1.8 4.0 -7.0 -0.0142941996322 4.89525614288e-05
2.0 4.0 -7.0 -0.00927917049948 5.25903530257e-05
0.02 4.0 -7.5 0.807823970151 3.03269126936e-07
0.04 4.0 -7.5 0.635295463689 1.13206454058e-06
0.08 4.0 -7.5 0.352104775461 3.38199442488e-06
0.12 4.0 -7.5 0.146740136381 2.0112665819e-06
0.16 4.0 -7.5 0.00553915551594 1.8505682051e-06
0.24 4.0 -7.5 -0.145315475096 1.25633650909e-06
0.32 4.0 -7.5 -0.196615664633 4.63035302772e-05
0.48 4.0 -7.5 -0.185584212473 4.03948803627e-05
0.64 4.0 -7.5 -0.137102840333 6.58944747021e-05
0.75 4.0 -7.5 -0.105604986235 0.000103082708539
0.87 4.0 -7.5 -0.0772877231791 6.35723202135e-05
1.0 4.0 -7.5 -0.0543365466679 3.23716681213e-05
1.14 4.0 -7.5 -0.0369334599239 0.000104295560944
1.29 4.0 -7.5 -0.0241621139289 7.53240247746e-05
1.45 4.0 -7.5 -0.0154724739511 1.45698886127e-05
1.62 4.0 -7.5 -0.00977227705199 5.14921554565e-06
1.8 4.0 -7.5 -0.00596982334653 5.46361548845e-05
2.0 4.0 -7.5 -0.00348075567381 3.30522034658e-06


==> anc/EOS_stacked_honeycomb/anisotropy4.0_U4.0/entropies <==
# beta*t, U/t, (mu-U/2)/t, entropy per site & error
0.02 	4.0 	-7.5 	1.38038186112 	0.0
0.04 	4.0 	-7.5 	1.36380552452 	3.72585081272e-08
0.08 	4.0 	-7.5 	1.30588641838 	-6.91002790492e-08
0.12 	4.0 	-7.5 	1.22670529452 	-5.961522944e-07
0.16 	4.0 	-7.5 	1.1373996073 	-9.99008467955e-07
0.24 	4.0 	-7.5 	0.95427962312 	-1.73529444264e-06
0.32 	4.0 	-7.5 	0.784518467618 	1.41774788898e-05
0.48 	4.0 	-7.5 	0.51151883992 	2.32215415214e-05
0.64 	4.0 	-7.5 	0.327082093634 	4.84230623884e-05
0.75 	4.0 	-7.5 	0.240229560933 	9.45163162802e-05
0.87 	4.0 	-7.5 	0.17145918387 	8.28437567977e-05
1.0 	4.0 	-7.5 	0.119780881022 	6.4925421616e-05
1.14 	4.0 	-7.5 	0.0817412264686 	0.000161787592523
1.29 	4.0 	-7.5 	0.0546709651105 	0.000155425499561
1.45 	4.0 	-7.5 	0.0360459521496 	8.47162335744e-05
1.62 	4.0 	-7.5 	0.0236075951017 	7.29592113683e-05
1.8 	4.0 	-7.5 	0.015135616246 	0.000168568861309
2.0 	4.0 	-7.5 	0.00924107571348 	8.3882241908e-05
0.02 	4.0 	-7.0 	1.38107786112 	0.0
0.04 	4.0 	-7.0 	1.36642010064 	2.68557374508e-08
0.08 	4.0 	-7.0 	1.31494787331 	-5.1426523171e-08
0.12 	4.0 	-7.0 	1.24403977431 	2.54603339642e-08
0.16 	4.0 	-7.0 	1.16350018363 	-1.38846222849e-07
0.24 	4.0 	-7.0 	0.99657587545 	-1.85764724891e-06
0.32 	4.0 	-7.0 	0.839761112252 	1.38517020254e-06
0.48 	4.0 	-7.0 	0.580656966057 	3.01372131491e-05
0.64 	4.0 	-7.0 	0.395935141824 	4.18906258993e-05
0.75 	4.0 	-7.0 	0.304545198079 	3.10187569606e-05
0.87 	4.0 	-7.0 	0.229978988224 	2.327293194e-05
1.0 	4.0 	-7.0 	0.170412631872 	0.00017843655753
1.14 	4.0 	-7.0 	0.124108443336 	0.000152267497157
1.29 	4.0 	-7.0 	0.0888419983867 	6.62541694499e-05
1.45 	4.0 	-7.0 	0.0629814811178 	0.00010764211903
1.62 	4.0 	-7.0 	0.043917957493 	0.00012256734611
1.8 	4.0 	-7.0 	0.0303511102014 	0.000149717353345
2.0 	4.0 	-7.0 	0.0201735032441 	0.000178045420994
0.02 	4.0 	-6.5 	1.38172586112 	0.0
0.04 	4.0 	-6.5 	1.36885979719 	4.82181693751e-08
0.08 	4.0 	-6.5 	1.32345283459 	6.50889302464e-08
0.12 	4.0 	-6.5 	1.26044700883 	-1.23737537048e-07
0.16 	4.0 	-6.5 	1.18827374102 	-8.88920648664e-07
0.24 	4.0 	-6.5 	1.0374835345 	-1.84193534341e-06
0.32 	4.0 	-6.5 	0.89420451915 	5.3878319682e-06
0.48 	4.0 	-6.5 	0.651810630701 	4.32129985218e-05
0.64 	4.0 	-6.5 	0.472029227479 	4.05654243108e-05
0.75 	4.0 	-6.5 	0.379239472632 	7.08220509517e-05
0.87 	4.0 	-6.5 	0.300209225107 	9.49405553673e-05
1.0 	4.0 	-6.5 	0.235106255577 	6.29748098114e-05
1.14 	4.0 	-6.5 	0.182624816934 	0.000246332727216
1.29 	4.0 	-6.5 	0.139755165736 	9.78595073267e-05
1.45 	4.0 	-6.5 	0.106308176655 	0.000277566974038
1.62 	4.0 	-6.5 	0.0795042166031 	0.000588721125702
1.8 	4.0 	-6.5 	0.0600505240397 	0.000177098646613
2.0 	4.0 	-6.5 	0.0438949129611 	0.000187195271441
0.02 	4.0 	-6.0 	1.38232586112 	0.0
0.04 	4.0 	-6.0 	1.37112372413 	7.74381981724e-08
0.08 	4.0 	-6.0 	1.33138675905 	1.04335440169e-07
0.12 	4.0 	-6.0 	1.27581331394 	5.74439858456e-08
0.16 	4.0 	-6.0 	1.21169616716 	-3.97259348771e-07
0.24 	4.0 	-6.0 	1.07643912217 	-2.66806153722e-06
0.32 	4.0 	-6.0 	0.946753735599 	-3.13973280515e-06
0.48 	4.0 	-6.0 	0.724099176785 	3.0622130737e-05
0.64 	4.0 	-6.0 	0.553228165824 	1.72919268489e-05
0.75 	4.0 	-6.0 	0.463380275771 	0.000180712189471
0.87 	4.0 	-6.0 	0.38146167023 	0.000228503513994
1.0 	4.0 	-6.0 	0.31371455125 	0.000251351500201
1.14 	4.0 	-6.0 	0.2577690703 	0.000117383727662
1.29 	4.0 	-6.0 	0.208783192177 	0.000297911203192
1.45 	4.0 	-6.0 	0.16878758037 	0.000587159736449
1.62 	4.0 	-6.0 	0.140118533836 	0.00138018795264
1.8 	4.0 	-6.0 	0.110493213562 	0.000409159101655
2.0 	4.0 	-6.0 	0.0879215336239 	0.000304878319435
0.02 	4.0 	-5.5 	1.38287786112 	0.0
0.04 	4.0 	-5.5 	1.37321023904 	8.31036115943e-08
0.08 	4.0 	-5.5 	1.33873668991 	1.40850756321e-07
0.12 	4.0 	-5.5 	1.29014413713 	1.19401820058e-07
0.16 	4.0 	-5.5 	1.23361431521 	9.3841437e-08
0.24 	4.0 	-5.5 	1.11326628886 	5.1981398813e-07
0.32 	4.0 	-5.5 	0.996818124883 	1.58056204936e-05
0.48 	4.0 	-5.5 	0.795242884751 	3.61662289016e-05
0.64 	4.0 	-5.5 	0.636467908204 	1.24525834301e-05
0.75 	4.0 	-5.5 	0.54960075255 	0.000101957231796
0.87 	4.0 	-5.5 	0.472169704627 	8.7158850687e-05
1.0 	4.0 	-5.5 	0.404365834894 	3.01243396732e-05
1.14 	4.0 	-5.5 	0.346037440873 	0.000159856194146
1.29 	4.0 	-5.5 	0.296268308813 	0.000187661084194
1.45 	4.0 	-5.5 	0.254276284624 	0.000119551120545
1.62 	4.0 	-5.5 	0.217611846178 	0.000176878395092
1.8 	4.0 	-5.5 	0.187004542613 	0.000196857114702
2.0 	4.0 	-5.5 	0.159715710154 	0.000181356376299
0.02 	4.0 	-5.0 	1.38338186112 	0.0
0.04 	4.0 	-5.0 	1.37511829392 	9.44898741674e-08
0.08 	4.0 	-5.0 	1.34548823912 	2.19557366428e-07
0.12 	4.0 	-5.0 	1.30336993769 	2.26359592437e-07
0.16 	4.0 	-5.0 	1.25397360122 	4.70149390217e-08
0.24 	4.0 	-5.0 	1.14774159807 	-1.98153217845e-07
0.32 	4.0 	-5.0 	1.04410634334 	1.91452239434e-05
0.48 	4.0 	-5.0 	0.863130889561 	2.12953430195e-05
0.64 	4.0 	-5.0 	0.718477377909 	4.38159780074e-05
0.75 	4.0 	-5.0 	0.637285445568 	4.03171919006e-05
0.87 	4.0 	-5.0 	0.563918433418 	4.40569091124e-05
1.0 	4.0 	-5.0 	0.499023754656 	0.00023108708681
1.14 	4.0 	-5.0 	0.442405971414 	5.33521005179e-05
1.29 	4.0 	-5.0 	0.392885287015 	0.000110484005115
1.45 	4.0 	-5.0 	0.350172723467 	0.000135648286632
1.62 	4.0 	-5.0 	0.313227127448 	0.000108280498827
1.8 	4.0 	-5.0 	0.281133693777 	0.000126897373331
2.0 	4.0 	-5.0 	0.251543885896 	0.000181986586306
0.02 	4.0 	-4.5 	1.38383786112 	0.0
0.04 	4.0 	-4.5 	1.37684722299 	1.0116090574e-07
0.08 	4.0 	-4.5 	1.35163256961 	1.44782426791e-07
0.12 	4.0 	-4.5 	1.31545867812 	2.45556984769e-07
0.16 	4.0 	-4.5 	1.27264092648 	1.30888582572e-07
0.24 	4.0 	-4.5 	1.17947303485 	-1.06046098382e-07
0.32 	4.0 	-4.5 	1.08769441077 	5.25280769544e-06
0.48 	4.0 	-4.5 	0.926281174745 	4.48140387514e-06
0.64 	4.0 	-4.5 	0.795642265775 	2.14183496965e-05
0.75 	4.0 	-4.5 	0.721363545051 	7.90638840965e-06
0.87 	4.0 	-4.5 	0.652976232163 	1.99357468538e-05
1.0 	4.0 	-4.5 	0.591432272708 	2.58272767593e-05
1.14 	4.0 	-4.5 	0.536942416977 	0.000116831033224
1.29 	4.0 	-4.5 	0.489262533851 	9.0410754252e-05
1.45 	4.0 	-4.5 	0.447497635859 	8.79028177718e-05
1.62 	4.0 	-4.5 	0.410980374499 	0.000230285150112
1.8 	4.0 	-4.5 	0.378168632205 	0.000144661150398
2.0 	4.0 	-4.5 	0.347689714257 	0.00017747068388
0.02 	4.0 	-4.0 	1.38424586112 	0.0
0.04 	4.0 	-4.0 	1.37839724621 	7.99976914279e-08
0.08 	4.0 	-4.0 	1.35715590168 	3.07766393979e-07
0.12 	4.0 	-4.0 	1.32637552199 	2.56725811637e-07
0.16 	4.0 	-4.0 	1.28955096303 	3.36465557887e-07
0.24 	4.0 	-4.0 	1.20827664707 	-1.43845214038e-07
0.32 	4.0 	-4.0 	1.12721390721 	4.02218723385e-06
0.48 	4.0 	-4.0 	0.983096329085 	6.27891305359e-05
0.64 	4.0 	-4.0 	0.865540182404 	2.09815969358e-05
0.75 	4.0 	-4.0 	0.797454815363 	6.42926630856e-05
0.87 	4.0 	-4.0 	0.733418408913 	6.57685970389e-05
1.0 	4.0 	-4.0 	0.674984067697 	8.85796255898e-05
1.14 	4.0 	-4.0 	0.622116746104 	5.94374959961e-05
1.29 	4.0 	-4.0 	0.575455827011 	7.96477864529e-05
1.45 	4.0 	-4.0 	0.533743197458 	8.51139916571e-05
1.62 	4.0 	-4.0 	0.496619142372 	0.000284184138799
1.8 	4.0 	-4.0 	0.463690384722 	0.000159930601457
2.0 	4.0 	-4.0 	0.432615605299 	0.000105883785282
0.02 	4.0 	-3.75 	1.38443186112 	0.0
0.04 	4.0 	-3.75 	1.37910450351 	1.126024332e-07
0.08 	4.0 	-3.75 	1.35968352581 	2.48177857353e-07
0.12 	4.0 	-3.75 	1.33138252591 	2.57341376138e-07
0.16 	4.0 	-3.75 	1.29732680882 	5.56088382346e-07
0.24 	4.0 	-3.75 	1.22151078888 	1.34606047902e-07
0.32 	4.0 	-3.75 	1.14531106621 	1.36608820572e-05
0.48 	4.0 	-3.75 	1.00910626078 	1.64921702203e-05
0.64 	4.0 	-3.75 	0.896889634273 	0.000131895844597
0.75 	4.0 	-3.75 	0.831412631706 	4.99401806584e-05
0.87 	4.0 	-3.75 	0.769465124499 	9.1105775309e-05
1.0 	4.0 	-3.75 	0.711787455534 	6.39143167333e-05
1.14 	4.0 	-3.75 	0.659400846516 	0.000123473961322
1.29 	4.0 	-3.75 	0.612571259767 	0.000107240326166
1.45 	4.0 	-3.75 	0.570553565417 	9.40940496252e-05
1.62 	4.0 	-3.75 	0.533025867372 	0.000144647528948
1.8 	4.0 	-3.75 	0.499458986359 	0.00015410909407
2.0 	4.0 	-3.75 	0.467526609058 	0.000205091142239
0.02 	4.0 	-3.5 	1.38460586112 	0.0
0.04 	4.0 	-3.5 	1.37976716606 	8.9352863397e-08
0.08 	4.0 	-3.5 	1.36205226651 	2.822888376e-07
0.12 	4.0 	-3.5 	1.33608751456 	2.96824809487e-07
0.16 	4.0 	-3.5 	1.30463052566 	6.59006228662e-07
0.24 	4.0 	-3.5 	1.23398212819 	4.53377187082e-08
0.32 	4.0 	-3.5 	1.16222781854 	3.76906796343e-05
0.48 	4.0 	-3.5 	1.03290750308 	2.97100859412e-05
0.64 	4.0 	-3.5 	0.925616616177 	9.98649799798e-05
0.75 	4.0 	-3.5 	0.862601194668 	5.86774389074e-05
0.87 	4.0 	-3.5 	0.802105051464 	6.77842498371e-05
1.0 	4.0 	-3.5 	0.745391476233 	6.7468383277e-05
1.14 	4.0 	-3.5 	0.693137781207 	0.000106261740196
1.29 	4.0 	-3.5 	0.645705889177 	8.40516839741e-05
1.45 	4.0 	-3.5 	0.602831932809 	0.000129587234296
1.62 	4.0 	-3.5 	0.564517649135 	8.71541519594e-05
1.8 	4.0 	-3.5 	0.530128324973 	0.000101620488357
2.0 	4.0 	-3.5 	0.497252556942 	0.000115987882496
0.02 	4.0 	-3.25 	1.38476786112 	0.0
0.04 	4.0 	-3.25 	1.38038420398 	8.10617611329e-08
0.08 	4.0 	-3.25 	1.36426358252 	1.55499798684e-07
0.12 	4.0 	-3.25 	1.34047780618 	4.84328968789e-07
0.16 	4.0 	-3.25 	1.31146937318 	4.88366827886e-07
0.24 	4.0 	-3.25 	1.24563951909 	4.13913598912e-07
0.32 	4.0 	-3.25 	1.17803141476 	1.00894959382e-05
0.48 	4.0 	-3.25 	1.05486674193 	1.55938929581e-05
0.64 	4.0 	-3.25 	0.951667467419 	5.11798034526e-05
0.75 	4.0 	-3.25 	0.890429336807 	4.94506330501e-05
0.87 	4.0 	-3.25 	0.831389812726 	7.04232496898e-05
1.0 	4.0 	-3.25 	0.775312950672 	7.71313273547e-05
1.14 	4.0 	-3.25 	0.722765780111 	0.000118635503127
1.29 	4.0 	-3.25 	0.674631323517 	0.000105664309838
1.45 	4.0 	-3.25 	0.630750400607 	0.000195850348727
1.62 	4.0 	-3.25 	0.591154490152 	0.000114407451237
1.8 	4.0 	-3.25 	0.555607061115 	0.000173417975897
2.0 	4.0 	-3.25 	0.521843897589 	0.00023007612564
0.02 	4.0 	-3.0 	1.38491786112 	0.0
0.04 	4.0 	-3.0 	1.38095451779 	1.31062131583e-07
0.08 	4.0 	-3.0 	1.36631119103 	4.4231866415e-07
0.12 	4.0 	-3.0 	1.34456235339 	3.44188832169e-07
0.16 	4.0 	-3.0 	1.31782825388 	5.20254947723e-07
0.24 	4.0 	-3.0 	1.25648920735 	8.77918273917e-07
0.32 	4.0 	-3.0 	1.19260477309 	1.47992457049e-05
0.48 	4.0 	-3.0 	1.07466592984 	1.77179795525e-05
0.64 	4.0 	-3.0 	0.974882264804 	3.41884554465e-05
0.75 	4.0 	-3.0 	0.915260592556 	4.87735211434e-05
0.87 	4.0 	-3.0 	0.85722284994 	6.72039669468e-05
1.0 	4.0 	-3.0 	0.801429599678 	5.92314620311e-05
1.14 	4.0 	-3.0 	0.748616662814 	7.39720140221e-05
1.29 	4.0 	-3.0 	0.699666037831 	0.000147635339183
1.45 	4.0 	-3.0 	0.654552759689 	0.000161420653844
1.62 	4.0 	-3.0 	0.613634778789 	0.000136335834076
1.8 	4.0 	-3.0 	0.576585561336 	0.000123315537231
2.0 	4.0 	-3.0 	0.541573875176 	0.00020894451738
0.02 	4.0 	-2.75 	1.38505586112 	0.0
0.04 	4.0 	-2.75 	1.38148046304 	5.64023929801e-08
0.08 	4.0 	-2.75 	1.36820307291 	1.48205607778e-07
0.12 	4.0 	-2.75 	1.34832003667 	3.61321662931e-07
0.16 	4.0 	-2.75 	1.32370662589 	9.06318075997e-07
0.24 	4.0 	-2.75 	1.26647647189 	1.12543185505e-06
0.32 	4.0 	-2.75 	1.20603399601 	2.56215177474e-05
0.48 	4.0 	-2.75 	1.09252849082 	1.80835110065e-05
0.64 	4.0 	-2.75 	0.995391462992 	5.83535243211e-05
0.75 	4.0 	-2.75 	0.936853123845 	6.04140748481e-05
0.87 	4.0 	-2.75 	0.879405028903 	9.18286931302e-05
1.0 	4.0 	-2.75 	0.823865043353 	0.000110509241673
1.14 	4.0 	-2.75 	0.770796321423 	5.98463563505e-05
1.29 	4.0 	-2.75 	0.720659722893 	0.000100513341523
1.45 	4.0 	-2.75 	0.674423639078 	0.00011962859535
1.62 	4.0 	-2.75 	0.631872410896 	0.00013021322868
1.8 	4.0 	-2.75 	0.593569007245 	0.000109018331246
2.0 	4.0 	-2.75 	0.556691328739 	0.00017684096683
0.02 	4.0 	-2.5 	1.38518186112 	0.0
0.04 	4.0 	-2.5 	1.38196161829 	8.16556371592e-08
0.08 	4.0 	-2.5 	1.36992808536 	2.99280650444e-07
0.12 	4.0 	-2.5 	1.35177117724 	6.55565213648e-07
0.16 	4.0 	-2.5 	1.32907690326 	1.50146451616e-06
0.24 	4.0 	-2.5 	1.27563441222 	1.33981578821e-06
0.32 	4.0 	-2.5 	1.21820701857 	1.74457070021e-05
0.48 	4.0 	-2.5 	1.10841363301 	8.53597097586e-05
0.64 	4.0 	-2.5 	1.01300076636 	5.24008044466e-05
0.75 	4.0 	-2.5 	0.955175433894 	8.60889789773e-05
0.87 	4.0 	-2.5 	0.898217519582 	8.37250575509e-05
1.0 	4.0 	-2.5 	0.842674389575 	5.23921470102e-05
1.14 	4.0 	-2.5 	0.78921049583 	0.000105465466777
1.29 	4.0 	-2.5 	0.738337118877 	0.000113980788889
1.45 	4.0 	-2.5 	0.690872741225 	0.00013853898159
1.62 	4.0 	-2.5 	0.646930667088 	0.000126969839002
1.8 	4.0 	-2.5 	0.606726316758 	0.000154385531218
2.0 	4.0 	-2.5 	0.56867560208 	0.000344753149379
0.02 	4.0 	-2.25 	1.38529586112 	0.0
0.04 	4.0 	-2.25 	1.38239598721 	9.65594735217e-08
0.08 	4.0 	-2.25 	1.37148981169 	3.44042120176e-07
0.12 	4.0 	-2.25 	1.35490272522 	7.44360231786e-07
0.16 	4.0 	-2.25 	1.33396985878 	8.91763128388e-07
0.24 	4.0 	-2.25 	1.2839278981 	1.97860008842e-06
0.32 	4.0 	-2.25 	1.22921486242 	5.09980166371e-06
0.48 	4.0 	-2.25 	1.12236427024 	6.15415537298e-06
0.64 	4.0 	-2.25 	1.02794032881 	5.72719103829e-05
0.75 	4.0 	-2.25 	0.970484571949 	5.69625619501e-05
0.87 	4.0 	-2.25 	0.91362254841 	6.39436436543e-05
1.0 	4.0 	-2.25 	0.85803568349 	3.24300290767e-05
1.14 	4.0 	-2.25 	0.804109648377 	0.000112946933252
1.29 	4.0 	-2.25 	0.7526386049 	0.000132656674683
1.45 	4.0 	-2.25 	0.704068917476 	0.000210233702945
1.62 	4.0 	-2.25 	0.658412461663 	0.000176360013486
1.8 	4.0 	-2.25 	0.616738649451 	0.000226078270075
2.0 	4.0 	-2.25 	0.576642832472 	0.000165873054905
0.02 	4.0 	-2.0 	1.38539786112 	0.0
0.04 	4.0 	-2.0 	1.38278539695 	9.569884636e-08
0.08 	4.0 	-2.0 	1.37289480043 	4.08028329892e-07
0.12 	4.0 	-2.0 	1.35769807662 	3.70519035744e-07
0.16 	4.0 	-2.0 	1.33836221733 	7.64596956072e-07
0.24 	4.0 	-2.0 	1.29138289745 	1.34355924805e-06
0.32 	4.0 	-2.0 	1.23902275129 	6.47084257593e-06
0.48 	4.0 	-2.0 	1.13444444647 	1.82671836779e-05
0.64 	4.0 	-2.0 	1.04056681838 	1.9998076459e-05
0.75 	4.0 	-2.0 	0.98282841309 	6.07063812446e-05
0.87 	4.0 	-2.0 	0.925743415196 	7.52385798471e-05
1.0 	4.0 	-2.0 	0.870020662814 	6.82737962565e-05
1.14 	4.0 	-2.0 	0.815606453554 	4.59198579821e-05
1.29 	4.0 	-2.0 	0.763400009839 	0.000192419136204
1.45 	4.0 	-2.0 	0.713958437519 	0.000161477846385
1.62 	4.0 	-2.0 	0.667196642169 	0.000132119895534
1.8 	4.0 	-2.0 	0.623915732263 	0.000122049129863
2.0 	4.0 	-2.0 	0.581852256122 	0.000276012667438
0.02 	4.0 	-1.75 	1.38548786112 	0.0
0.04 	4.0 	-1.75 	1.38312869523 	9.18664556978e-08
0.08 	4.0 	-1.75 	1.37413566327 	3.65735981975e-07
0.12 	4.0 	-1.75 	1.36017819037 	4.80740123554e-07
0.16 	4.0 	-1.75 	1.34222819746 	7.66772521987e-07
0.24 	4.0 	-1.75 	1.29796135681 	2.04180630623e-06
0.32 	4.0 	-1.75 	1.24761885389 	4.03049368725e-05
0.48 	4.0 	-1.75 	1.14483792292 	2.39644994758e-05
0.64 	4.0 	-1.75 	1.05077661856 	5.59949692814e-05
0.75 	4.0 	-1.75 	0.992669731271 	4.40983290769e-05
0.87 	4.0 	-1.75 	0.935143449001 	5.3728775804e-05
1.0 	4.0 	-1.75 	0.878735022322 	5.65368369476e-05
1.14 	4.0 	-1.75 	0.824046261331 	9.53063008621e-05
1.29 	4.0 	-1.75 	0.7713693529 	0.000106769121085
1.45 	4.0 	-1.75 	0.720770997269 	0.000206195530123
1.62 	4.0 	-1.75 	0.673013777449 	0.000243255843152
1.8 	4.0 	-1.75 	0.628275159747 	0.000159689920924
2.0 	4.0 	-1.75 	0.584311382611 	0.00041954046113
0.02 	4.0 	-1.5 	1.38556586112 	0.0
0.04 	4.0 	-1.5 	1.38342656791 	1.03667807924e-07
0.08 	4.0 	-1.5 	1.37520921891 	4.62545663093e-07
0.12 	4.0 	-1.5 	1.36233481072 	4.59329170859e-07
0.16 	4.0 	-1.5 	1.34560176364 	8.85960620964e-07
0.24 	4.0 	-1.5 	1.30366260379 	1.72785934294e-06
0.32 	4.0 	-1.5 	1.25502543567 	2.31482114643e-05
0.48 	4.0 	-1.5 	1.15353758412 	2.18999224605e-05
0.64 	4.0 	-1.5 	1.05883978435 	8.46797661298e-05
0.75 	4.0 	-1.5 	1.00013027267 	5.04459735137e-05
0.87 	4.0 	-1.5 	0.941854747904 	6.54535044199e-05
1.0 	4.0 	-1.5 	0.884992347026 	7.63015923413e-05
1.14 	4.0 	-1.5 	0.829560655791 	0.000100443001203
1.29 	4.0 	-1.5 	0.776375048186 	0.000116711623935
1.45 	4.0 	-1.5 	0.724955493678 	0.000123764748768
1.62 	4.0 	-1.5 	0.675953273328 	0.000150926626638
1.8 	4.0 	-1.5 	0.629949547369 	0.00020560296509
2.0 	4.0 	-1.5 	0.584646773087 	0.000337535840099
0.02 	4.0 	-1.25 	1.38563186112 	0.0
0.04 	4.0 	-1.25 	1.3836784471 	9.21990849933e-08
0.08 	4.0 	-1.25 	1.37612175163 	2.65959850822e-07
0.12 	4.0 	-1.25 	1.36415662156 	1.42229030861e-06
0.16 	4.0 	-1.25 	1.34845504087 	9.71200049456e-07
0.24 	4.0 	-1.25 	1.30845551905 	8.29966433523e-07
0.32 	4.0 	-1.25 	1.26130763701 	5.90052938468e-05
0.48 	4.0 	-1.25 	1.16069202017 	0.000118821851788
0.64 	4.0 	-1.25 	1.06523498452 	8.27015771036e-05
0.75 	4.0 	-1.25 	1.005667818 	8.67140494444e-05
0.87 	4.0 	-1.25 	0.946473927613 	0.000116634817166
1.0 	4.0 	-1.25 	0.888692262463 	9.37688575981e-05
1.14 	4.0 	-1.25 	0.832445265645 	0.000109837743118
1.29 	4.0 	-1.25 	0.778389004277 	0.000201061489988
1.45 	4.0 	-1.25 	0.726252288764 	0.000195688061884
1.62 	4.0 	-1.25 	0.676539604349 	0.000484992480723
1.8 	4.0 	-1.25 	0.62928080288 	0.000275448402481
2.0 	4.0 	-1.25 	0.582538946401 	0.000486170041232
0.02 	4.0 	-1.0 	1.38568586112 	0.0
0.04 	4.0 	-1.0 	1.38388493844 	6.15629061003e-08
0.08 	4.0 	-1.0 	1.37686687814 	6.70810097349e-07
0.12 	4.0 	-1.0 	1.36565808595 	7.75669244027e-07
0.16 	4.0 	-1.0 	1.35080249463 	2.03487239136e-06
0.24 	4.0 	-1.0 	1.31239566246 	2.20679486281e-06
0.32 	4.0 	-1.0 	1.26646411325 	4.71947624429e-05
0.48 	4.0 	-1.0 	1.16631705519 	4.10810337389e-05
0.64 	4.0 	-1.0 	1.06990303532 	0.000123372264423
0.75 	4.0 	-1.0 	1.00948891169 	7.21453179631e-05
0.87 	4.0 	-1.0 	0.949376429502 	0.000209460308633
1.0 	4.0 	-1.0 	0.890595173321 	0.000132257463739
1.14 	4.0 	-1.0 	0.833523122231 	0.000173821600856
1.29 	4.0 	-1.0 	0.778589573353 	0.000168204049705
1.45 	4.0 	-1.0 	0.725709160624 	0.000282347089804
1.62 	4.0 	-1.0 	0.674865437836 	0.000240507234743
1.8 	4.0 	-1.0 	0.626095398468 	0.000232747777352
2.0 	4.0 	-1.0 	0.577555338411 	0.000263748881125
0.02 	4.0 	-0.75 	1.38572786112 	0.0
0.04 	4.0 	-0.75 	1.38404509328 	1.76447476805e-07
0.08 	4.0 	-0.75 	1.37744431836 	4.10381994907e-07
0.12 	4.0 	-0.75 	1.36681481371 	1.31734578034e-06
0.16 	4.0 	-0.75 	1.35260788554 	9.4090075757e-07
0.24 	4.0 	-0.75 	1.31552495223 	3.10836086816e-06
0.32 	4.0 	-0.75 	1.27041566888 	2.17090645414e-05
0.48 	4.0 	-0.75 	1.17063952551 	2.54387616803e-05
0.64 	4.0 	-0.75 	1.07333237418 	5.3677526329e-05
0.75 	4.0 	-0.75 	1.01208852347 	0.000120474508981
0.87 	4.0 	-0.75 	0.950862046636 	0.000161939046352
1.0 	4.0 	-0.75 	0.891135874052 	0.00011330774017
1.14 	4.0 	-0.75 	0.833335352769 	0.000220689315971
1.29 	4.0 	-0.75 	0.777059395911 	0.000175641906054
1.45 	4.0 	-0.75 	0.723581993736 	0.000167639722364
1.62 	4.0 	-0.75 	0.671461668734 	0.000348760350535
1.8 	4.0 	-0.75 	0.621523340101 	0.00053705081878
2.0 	4.0 	-0.75 	0.572525924778 	0.000416520556704
0.02 	4.0 	-0.5 	1.38575786112 	0.0
0.04 	4.0 	-0.5 	1.38415918244 	1.10771675801e-07
0.08 	4.0 	-0.5 	1.37785861539 	9.28225154831e-07
0.12 	4.0 	-0.5 	1.36765678581 	6.25581060484e-07
0.16 	4.0 	-0.5 	1.35393855164 	1.01984971293e-06
0.24 	4.0 	-0.5 	1.31768741236 	3.0991239698e-06
0.32 	4.0 	-0.5 	1.27319053856 	1.81105752352e-05
0.48 	4.0 	-0.5 	1.17362569007 	1.48018911589e-05
0.64 	4.0 	-0.5 	1.07571279601 	4.01312524581e-05
0.75 	4.0 	-0.5 	1.01360620759 	4.98322135089e-05
0.87 	4.0 	-0.5 	0.951717661522 	7.80147171931e-05
1.0 	4.0 	-0.5 	0.891209525555 	8.07903263414e-05
1.14 	4.0 	-0.5 	0.832322077008 	0.000180341405413
1.29 	4.0 	-0.5 	0.775593953059 	0.000179150590502
1.45 	4.0 	-0.5 	0.720401115093 	0.000366551832409
1.62 	4.0 	-0.5 	0.668031953436 	0.000386787609648
1.8 	4.0 	-0.5 	0.617042103923 	0.000727633446619
2.0 	4.0 	-0.5 	0.567279215181 	0.000775198550308
0.02 	4.0 	-0.25 	1.38577586112 	0.0
0.04 	4.0 	-0.25 	1.38422817114 	1.72849794224e-07
0.08 	4.0 	-0.25 	1.37810771419 	7.6099264212e-07
0.12 	4.0 	-0.25 	1.36814852977 	1.39818687716e-06
0.16 	4.0 	-0.25 	1.35469580426 	1.57712674359e-06
0.24 	4.0 	-0.25 	1.3190449896 	3.43217282679e-06
0.32 	4.0 	-0.25 	1.27488390165 	1.80342489316e-05
0.48 	4.0 	-0.25 	1.17543202268 	1.66606720172e-05
0.64 	4.0 	-0.25 	1.07696259379 	7.46657159725e-05
0.75 	4.0 	-0.25 	1.01447153948 	8.59213733658e-05
0.87 	4.0 	-0.25 	0.95200495814 	0.000145478521107
1.0 	4.0 	-0.25 	0.89090261583 	0.000154996904546
1.14 	4.0 	-0.25 	0.831601245743 	0.000152710807884
1.29 	4.0 	-0.25 	0.774095102081 	0.000276367601157
1.45 	4.0 	-0.25 	0.718622934431 	0.000424562289967
1.62 	4.0 	-0.25 	0.665246091157 	0.000807503276284
1.8 	4.0 	-0.25 	0.614009929489 	0.000981307263172
2.0 	4.0 	-0.25 	0.561465305421 	0.00119906750998
0.02 	4.0 	0.0 	1.38578186112 	0.0
0.04 	4.0 	0.0 	1.38425115895 	1.78437497413e-07
0.08 	4.0 	0.0 	1.37819068627 	4.91495693837e-07
0.12 	4.0 	0.0 	1.36831386614 	7.34367844441e-07
0.16 	4.0 	0.0 	1.3549657354 	1.1635353306e-06
0.24 	4.0 	0.0 	1.31946171295 	1.04391626266e-06
0.32 	4.0 	0.0 	1.27549233022 	4.52721242356e-05
0.48 	4.0 	0.0 	1.17614305174 	0.000108508417545
0.64 	4.0 	0.0 	1.07730397174 	7.99228593666e-05
0.75 	4.0 	0.0 	1.01467288142 	0.00013571593829
0.87 	4.0 	0.0 	0.952197714344 	0.000101163499456
1.0 	4.0 	0.0 	0.890625882714 	0.000175987919599
1.14 	4.0 	0.0 	0.831118291578 	0.000197510381808
1.29 	4.0 	0.0 	0.773277009527 	0.000349422333303
1.45 	4.0 	0.0 	0.717665110507 	0.000696268904796
1.62 	4.0 	0.0 	0.663896064647 	0.000758552250831
1.8 	4.0 	0.0 	0.61198404211 	0.00113924785559
2.0 	4.0 	0.0 	0.55977204488 	0.00140938278757


==> anc/EOS_stacked_honeycomb/anisotropy4.0_U4.0/noninteracting_low_density_data <==
# t/T,  mu/t,  density,  entropy per site,  energy/t per site
2.0 	-6.0 	0.000481335713508 	0.00368895586492 	-0.00128445643218
1.8 	-6.0 	0.000942962644739 	0.00673441121711 	-0.00244120994874
1.62 	-6.0 	0.00175110737624 	0.0116692825146 	-0.00438725531703
1.45 	-6.0 	0.00318494668594 	0.0197622813608 	-0.00768625019605
1.29 	-6.0 	0.00566963648666 	0.0326868963348 	-0.0131020579717
1.14 	-6.0 	0.00986982184486 	0.0527619003836 	-0.0216755292176
1.0 	-6.0 	0.0167856816943 	0.0830400154982 	-0.0346883082792
0.87 	-6.0 	0.0278568072947 	0.127282520187 	-0.0534784904132
0.75 	-6.0 	0.0450443623624 	0.189694995986 	-0.0790194757187
0.64 	-6.0 	0.0708307800645 	0.274249758991 	-0.111220541592
0.48 	-6.0 	0.139841130495 	0.467982364572 	-0.172635718224
0.32 	-6.0 	0.281840547196 	0.777574133937 	-0.229369547112
0.24 	-6.0 	0.399919057515 	0.973171143149 	-0.23298926839
0.16 	-6.0 	0.560817666459 	1.1708715118 	-0.199272472306
0.12 	-6.0 	0.658205223407 	1.25729141734 	-0.16446539291
0.08 	-6.0 	0.765651457994 	1.32620832512 	-0.117786913021
0.04 	-6.0 	0.880766797843 	1.3708751457 	-0.0615695488246
0.02 	-6.0 	0.940140879557 	1.38246577971 	-0.0311343195719
2.0 	-6.5 	0.00017730810051 	0.00153588472678 	-0.000473248575224
1.8 	-6.5 	0.000384166175836 	0.00308834882867 	-0.000994906799035
1.62 	-6.5 	0.000781345464332 	0.00583675664642 	-0.00195870723434
1.45 	-6.5 	0.0015492084713 	0.0107277003884 	-0.00374204202404
1.29 	-6.5 	0.00299249823959 	0.0191615854398 	-0.00692482519963
1.14 	-6.5 	0.00562683825276 	0.0332358302465 	-0.0123824418183
1.0 	-6.5 	0.0102889216258 	0.0559270994419 	-0.0213256584692
0.87 	-6.5 	0.0182728003849 	0.0911880076071 	-0.0352291111358
0.75 	-6.5 	0.0314673833671 	0.14381218531 	-0.0555340279805
0.64 	-6.5 	0.0524323393007 	0.218846055701 	-0.0830146880847
0.48 	-6.5 	0.112597349453 	0.401616429712 	-0.140845210542
0.32 	-6.5 	0.246448757219 	0.71479360397 	-0.204521964472
0.24 	-6.5 	0.363848024165 	0.923009802152 	-0.216656513452
0.16 	-6.5 	0.529589360545 	1.14077668801 	-0.192234094862
0.12 	-6.5 	0.632237817269 	1.2382312683 	-0.161026269384
0.08 	-6.5 	0.7469274333 	1.31693802208 	-0.116648082663
0.04 	-6.5 	0.870932705899 	1.36842276748 	-0.0614169450112
0.02 	-6.5 	0.935161641433 	1.38184376587 	-0.0311149027125
2.0 	-7.0 	6.52598481573e-05 	0.000630513720308 	-0.000174196639227
1.8 	-7.0 	0.000156320881292 	0.00139719760166 	-0.000404895111809
1.62 	-7.0 	0.000348056434934 	0.00288136162567 	-0.000872742695938
1.45 	-7.0 	0.000751898118378 	0.0057498114229 	-0.00181696404779
1.29 	-7.0 	0.00157503652725 	0.0110952973674 	-0.00364735954814
1.14 	-7.0 	0.00319685773653 	0.020688245234 	-0.00704320696274
1.0 	-7.0 	0.00628124461994 	0.0372390726604 	-0.0130428730704
0.87 	-7.0 	0.0119320010592 	0.0646265252597 	-0.0230691352505
0.75 	-7.0 	0.0218769297874 	0.107937446802 	-0.038771926566
0.64 	-7.0 	0.0386242884261 	0.173052325439 	-0.0615306310896
0.48 	-7.0 	0.090264810835 	0.342179220866 	-0.114116806722
0.32 	-7.0 	0.214832053239 	0.653963937941 	-0.181354355473
0.24 	-7.0 	0.330296388429 	0.872529042891 	-0.200623647561
0.16 	-7.0 	0.499479642843 	1.10942445901 	-0.18499221101
0.12 	-7.0 	0.60682628666 	1.2180838309 	-0.157417465804
0.08 	-7.0 	0.728390255873 	1.30702567762 	-0.11543447245
0.04 	-7.0 	0.861123912572 	1.36578100688 	-0.0612526978806
0.02 	-7.0 	0.930185631174 	1.38117242632 	-0.0310939506274
2.0 	-7.5 	2.4012070747e-05 	0.000256001047809 	-6.40966700332e-05
1.8 	-7.5 	6.3576952257e-05 	0.000625442576803 	-0.0001646836915
1.62 	-7.5 	0.000154928741722 	0.0014079416965 	-0.000388523819102
1.45 	-7.5 	0.000364534823989 	0.00305145242134 	-0.000881085387954
1.29 	-7.5 	0.000827745241416 	0.00636328996814 	-0.00191756354669
1.14 	-7.5 	0.00181266998555 	0.0127583856174 	-0.00399626109064
1.0 	-7.5 	0.00382497286638 	0.0245727372787 	-0.00795139306633
0.87 	-7.5 	0.00776793485105 	0.0454054164646 	-0.0150461386096
0.75 	-7.5 	0.0151569669295 	0.0803456151935 	-0.0269416213829
0.64 	-7.5 	0.0283471663409 	0.135794329884 	-0.0453649270685
0.48 	-7.5 	0.0720982350327 	0.289684487613 	-0.0919319671312
0.32 	-7.5 	0.186746246064 	0.595680587382 	-0.160009400262
0.24 	-7.5 	0.299216466038 	0.822211892022 	-0.185050672308
0.16 	-7.5 	0.470517469456 	1.07701808224 	-0.177604609367
0.12 	-7.5 	0.581996134301 	1.19693560097 	-0.15365882519
0.08 	-7.5 	0.710051554681 	1.29649270741 	-0.11414952137
0.04 	-7.5 	0.851342267196 	1.36295140702 	-0.0610769348559
0.02 	-7.5 	0.925213093961 	1.38045186108 	-0.0310714674749
2.0 	-8.0 	8.8341312791e-06 	0.000103017103885 	-2.35816489276e-05
1.8 	-8.0 	2.58520372006e-05 	0.000277583350684 	-6.6966248925e-05
1.62 	-8.0 	6.8939736726e-05 	0.000682319630392 	-0.000172892892653
1.45 	-8.0 	0.000176640664621 	0.00160658311382 	-0.00042698648292
1.29 	-8.0 	0.000434669023933 	0.00362142780175 	-0.00100716041
1.14 	-8.0 	0.00102664472936 	0.00780943483566 	-0.00226422128914
1.0 	-8.0 	0.00232561038032 	0.0160970622324 	-0.00483781561792
0.87 	-8.0 	0.00504692559793 	0.0316761006058 	-0.00978745575437
0.75 	-8.0 	0.0104755557404 	0.0594003023319 	-0.0186585888559
0.64 	-8.0 	0.0207465191593 	0.105869953133 	-0.0333130055667
0.48 	-8.0 	0.0574150366932 	0.243871905987 	-0.0737119693804
0.32 	-8.0 	0.161923789277 	0.540390200989 	-0.140548025464
0.24 	-8.0 	0.270537013439 	0.772487861543 	-0.170066641141
0.16 	-8.0 	0.442723043189 	1.04375735135 	-0.17012633922
0.12 	-8.0 	0.557769764173 	1.17487477574 	-0.149770250362
0.08 	-8.0 	0.691922405127 	1.28536156793 	-0.112796810279
0.04 	-8.0 	0.841589598134 	1.35993561514 	-0.0608897917243
0.02 	-8.0 	0.920244274284 	1.37968217742 	-0.0310474577124
2.0 	-8.5 	3.24997434089e-06 	4.1148665721e-05 	-8.67544771133e-06
1.8 	-8.5 	1.05112454899e-05 	0.00012232267176 	-2.72282402129e-05
1.62 	-8.5 	3.06720487697e-05 	0.00032841126639 	-7.69236772477e-05
1.45 	-8.5 	8.55719611418e-05 	0.000840309069723 	-0.000206859977659
1.29 	-8.5 	0.000228159957121 	0.00204794443915 	-0.00052871913995
1.14 	-8.5 	0.000581085984238 	0.00475083942795 	-0.00128183412037
1.0 	-8.5 	0.00141264350092 	0.0104818747394 	-0.00293985618689
0.87 	-8.5 	0.00327473489136 	0.0219694188997 	-0.00635564814517
0.75 	-8.5 	0.00722765679311 	0.0436661558075 	-0.0128918759748
0.64 	-8.5 	0.015152198442 	0.0820885329727 	-0.0243901299097
0.48 	-8.5 	0.0456100705079 	0.204297231491 	-0.0588766390208
0.32 	-8.5 	0.140085774578 	0.488402226467 	-0.122965313729
0.24 	-8.5 	0.24416765397 	0.723730114084 	-0.155770865958
0.16 	-8.5 	0.416108244397 	1.00983646314 	-0.162609094057
0.12 	-8.5 	0.534166481931 	1.15199053395 	-0.14577151028
0.08 	-8.5 	0.67401330804 	1.27365565572 	-0.111380041832
0.04 	-8.5 	0.831867711462 	1.3567353805 	-0.0606914124163
0.02 	-8.5 	0.915279415899 	1.37886348983 	-0.0310219260947
2.0 	-9.0 	1.19560944491e-06 	1.63334788397e-05 	-3.1915518637e-06
1.8 	-9.0 	4.27365129283e-06 	5.35799840865e-05 	-1.10704731395e-05
1.62 	-9.0 	1.36454309937e-05 	0.000157156023912 	-3.42222719559e-05
1.45 	-9.0 	4.14494257445e-05 	0.000437074613915 	-0.000100201436661
1.29 	-9.0 	0.000119736029188 	0.00115193590856 	-0.000277481752046
1.14 	-9.0 	0.000328776663414 	0.00287523414988 	-0.000725345518861
1.0 	-9.0 	0.000857582994959 	0.00679125515678 	-0.00178517095929
0.87 	-9.0 	0.00212300750775 	0.0151627381726 	-0.00412246195358
0.75 	-9.0 	0.00498079997019 	0.0319462757265 	-0.00889291342284
0.64 	-9.0 	0.0110493211955 	0.0633526699802 	-0.0178179193483
0.48 	-9.0 	0.0361602648822 	0.170408209658 	-0.0468812760835
0.32 	-9.0 	0.120951861173 	0.439904434331 	-0.107206061192
0.24 	-9.0 	0.220003171567 	0.676254778249 	-0.142235064793
0.16 	-9.0 	0.390677150206 	0.975442158721 	-0.155100730866
0.12 	-9.0 	0.51120252424 	1.12837234473 	-0.141682060747
0.08 	-9.0 	0.656334171822 	1.26139920451 	-0.10990302028
0.04 	-9.0 	0.82217838969 	1.35335255218 	-0.0604819487746
0.02 	-9.0 	0.910318761778 	1.37799591993 	-0.0309948776719
2.0 	-9.5 	4.39841582646e-07 	6.44861050775e-06 	-1.17411078329e-06
1.8 	-9.5 	1.7375531175e-06 	2.33479753606e-05 	-4.50096755777e-06
1.62 	-9.5 	6.07042308198e-06 	7.48306340529e-05 	-1.52244799845e-05
1.45 	-9.5 	2.00761067959e-05 	0.000226251697785 	-4.85333183275e-05
1.29 	-9.5 	6.28290096174e-05 	0.000644969858096 	-0.000145607039591
1.14 	-9.5 	0.000185982078433 	0.00173241229875 	-0.000410340866932
1.0 	-9.5 	0.000520434771128 	0.00438126483058 	-0.00108351982083
0.87 	-9.5 	0.00137557225167 	0.0104213709337 	-0.00267197390187
0.75 	-9.5 	0.00342957683578 	0.0232767218793 	-0.00612744869484
0.64 	-9.5 	0.0080482514653 	0.048697728105 	-0.0129955506314
0.48 	-9.5 	0.0286223916104 	0.141603761378 	-0.0372366453933
0.32 	-9.5 	0.104248072768 	0.394980512066 	-0.093178965232
0.24 	-9.5 	0.19792753221 	0.63032208125 	-0.129506148408
0.16 	-9.5 	0.366426622534 	0.940752152808 	-0.147644922446
0.12 	-9.5 	0.488891114783 	1.10410931286 	-0.137520881508
0.08 	-9.5 	0.638894297754 	1.24861718121 	-0.108369631301
0.04 	-9.5 	0.81252339052 	1.34978907668 	-0.0602615603108
0.02 	-9.5 	0.905362554061 	1.3770795965 	-0.0309663177873
2.0 	-10.0 	1.61808871621e-07 	2.53412271426e-06 	-4.31931823407e-07
1.8 	-10.0 	7.06439051966e-07 	1.01284059779e-05 	-1.82996495826e-06
1.62 	-10.0 	2.70050498187e-06 	3.54767333507e-05 	-6.77281708649e-06
1.45 	-10.0 	9.72361723103e-06 	0.000116631545136 	-2.35066528375e-05
1.29 	-10.0 	3.29662307833e-05 	0.000359674757976 	-7.64008262533e-05
1.14 	-10.0 	0.000105193761554 	0.00103981591615 	-0.000232102852804
1.0 	-10.0 	0.000315764403176 	0.00281602168135 	-0.000657467576219
0.87 	-10.0 	0.000890957581421 	0.0071368619893 	-0.00173100762903
0.75 	-10.0 	0.00236011279626 	0.0169002757271 	-0.00421866112178
0.64 	-10.0 	0.00585740011876 	0.0373034541576 	-0.00946705610326
0.48 	-10.0 	0.0226267186185 	0.117277016464 	-0.0295170012012
0.32 	-10.0 	0.0897125689509 	0.353628201789 	-0.0807688637697
0.24 	-10.0 	0.177817533401 	0.586138935289 	-0.11760937308
0.16 	-10.0 	0.343346945749 	0.9059338553 	-0.140280935704
0.12 	-10.0 	0.467242544429 	1.07928956697 	-0.133306331235
0.08 	-10.0 	0.621702368447 	1.23533518138 	-0.10678382203
0.04 	-10.0 	0.802904445639 	1.34604699555 	-0.060030413952
0.02 	-10.0 	0.900411034012 	1.37611465542 	-0.030936252075
2.0 	-12.0 	5.95261837933e-08 	9.91778211892e-07 	-1.5889891964e-07
1.8 	-12.0 	2.87217126701e-07 	4.37640374492e-06 	-7.44009570968e-07
1.62 	-12.0 	1.20134702641e-06 	1.67552685983e-05 	-3.01295900741e-06
1.45 	-12.0 	4.70944899735e-06 	5.99025440487e-05 	-1.13850311572e-05
1.29 	-12.0 	1.72967529313e-05 	0.00019987017972 	-4.00863770605e-05
1.14 	-12.0 	5.94949199421e-05 	0.000621999714157 	-0.000131274354568
1.0 	-12.0 	0.000191559360608 	0.00180408520618 	-0.000398877185633
0.87 	-12.0 	0.000576936406248 	0.00487215579141 	-0.00112106360714
0.75 	-12.0 	0.00162350224029 	0.0122329632897 	-0.00290291533748
0.64 	-12.0 	0.00426032652815 	0.0284890539115 	-0.00689059311363
0.48 	-12.0 	0.0178686164111 	0.0968444070687 	-0.0233603831619
0.32 	-12.0 	0.0770996103503 	0.315776830315 	-0.0698467987362
0.24 	-12.0 	0.159546019573 	0.543862612744 	-0.10655162944
0.16 	-12.0 	0.321422495717 	0.871143380856 	-0.133043525533
0.12 	-12.0 	0.44626427283 	1.05399969587 	-0.12905602138
0.08 	-12.0 	0.6047664394 	1.2215793249 	-0.105149581452
0.04 	-12.0 	0.793323259563 	1.3421284428 	-0.0597886837775
0.02 	-12.0 	0.895464441971 	1.37510123957 	-0.0309046864582
2.0 	-11.0 	2.18984628187e-08 	3.86753332209e-07 	-5.8455656833e-08
1.8 	-11.0 	1.1677384249e-07 	1.88441045733e-06 	-3.02491939705e-07
1.62 	-11.0 	5.34430023739e-07 	7.88661876786e-06 	-1.34034242169e-06
1.45 	-11.0 	2.28091646357e-06 	3.06661061838e-05 	-5.51409291985e-06
1.29 	-11.0 	9.07512532468e-06 	0.000110719584673 	-2.10322954708e-05
1.14 	-11.0 	3.36475450811e-05 	0.000370951182018 	-7.42435572164e-05
1.0 	-11.0 	0.000116200820855 	0.00115245166229 	-0.000241969133116
0.87 	-11.0 	0.000373535834755 	0.00331684199904 	-0.000725894780179
0.75 	-11.0 	0.00111648878558 	0.00883067165853 	-0.0019967877757
0.64 	-11.0 	0.00309732719842 	0.021699672497 	-0.00501212388723
0.48 	-11.0 	0.0140995371535 	0.0797636349881 	-0.0184644105668
0.32 	-11.0 	0.0661819958959 	0.281303447663 	-0.0602779283603
0.24 	-11.0 	0.142984634515 	0.503605166934 	-0.096324685519
0.16 	-11.0 	0.300632423511 	0.836524834727 	-0.125962931501
0.12 	-11.0 	0.425961048576 	1.02832423699 	-0.12478670937
0.08 	-11.0 	0.588093933598 	1.20737615251 	-0.103470921298
0.04 	-11.0 	0.783781508515 	1.33803564228 	-0.0595365507466
0.02 	-11.0 	0.890523017309 	1.37403949886 	-0.0308716271456
2.0 	-11.5 	8.05599475008e-09 	1.50334602401e-07 	-2.15046358676e-08
1.8 	-11.5 	4.74767134771e-08 	8.08873339654e-07 	-1.22984081629e-07
1.62 	-11.5 	2.37745726305e-07 	3.7010029728e-06 	-5.96262791659e-07
1.45 	-11.5 	1.10470730968e-06 	1.56533033329e-05 	-2.67062067228e-06
1.29 	-11.5 	4.76142428443e-06 	6.11620439233e-05 	-1.10349883619e-05
1.14 	-11.5 	1.90290718576e-05 	0.000220634134723 	-4.19880821083e-05
1.0 	-11.5 	7.04845842821e-05 	0.000734285689047 	-0.000146775641566
0.87 	-11.5 	0.000241820686047 	0.00225241265771 	-0.00046995920979
0.75 	-11.5 	0.000767669174899 	0.00635930430414 	-0.00137314920537
0.64 	-11.5 	0.00225107505026 	0.0164893884996 	-0.00364405914706
0.48 	-11.5 	0.0111182507706 	0.0655432924706 	-0.0145798318326
0.32 	-11.5 	0.0567522674673 	0.250047111197 	-0.0519274728329
0.24 	-11.5 	0.128006109025 	0.465438292601 	-0.086908250413
0.16 	-11.5 	0.280951338795 	0.802209857222 	-0.119064963113
0.12 	-11.5 	0.406335045004 	1.00234521958 	-0.120514211165
0.08 	-11.5 	0.571691639059 	1.19275252387 	-0.101751857586
0.04 	-11.5 	0.774280839352 	1.33377090491 	-0.0592742024179
0.02 	-11.5 	0.885586998382 	1.37292959013 	-0.0308370806301
2.0 	-12.0 	2.96363491249e-09 	5.82686455732e-08 	-7.91111362839e-09
1.8 	-12.0 	1.9302593239e-08 	3.46235723787e-07 	-5.00016022762e-08
1.62 	-12.0 	1.05763147479e-07 	1.73208979605e-06 	-2.65252441858e-07
1.45 	-12.0 	5.35037695373e-07 	7.96919212388e-06 	-1.29344955065e-06
1.29 	-12.0 	2.49815362131e-06 	3.37008901206e-05 	-5.78968103967e-06
1.14 	-12.0 	1.07615934584e-05 	0.000130910094554 	-2.37457961134e-05
1.0 	-12.0 	4.27529834538e-05 	0.000466761209234 	-8.90290572794e-05
0.87 	-12.0 	0.000156540485671 	0.00152615531569 	-0.000304235425606
0.75 	-12.0 	0.000527761343384 	0.00456968993129 	-0.000944118810142
0.64 	-12.0 	0.00163564834242 	0.0125037507672 	-0.00264851375846
0.48 	-12.0 	0.00876282768679 	0.0537465588924 	-0.0115032931533
0.32 	-12.0 	0.0486229649241 	0.221821109701 	-0.0446649625714
0.24 	-12.0 	0.114486102857 	0.429398366898 	-0.0782727691628
0.16 	-12.0 	0.262349979958 	0.768317404753 	-0.11237115872
0.12 	-12.0 	0.387386008735 	0.976141764378 	-0.116253332787
0.08 	-12.0 	0.555565709241 	1.17773551781 	-0.0999963929126
0.04 	-12.0 	0.764822868532 	1.32933662591 	-0.0590018326607
0.02 	-12.0 	0.880656622483 	1.37177167713 	-0.030801053685
2.0 	-0.08 	1.09026036434e-09 	2.25260973023e-08 	-2.9103360881e-09
1.8 	-0.08 	7.84784909509e-09 	1.47832010086e-07 	-2.03291354248e-08
1.62 	-0.08 	4.70495978581e-08 	8.08644421323e-07 	-1.17999713954e-07
1.45 	-0.08 	2.59132089733e-07 	4.04754888286e-06 	-6.26449946087e-07
1.29 	-0.08 	1.31069111235e-06 	1.85270333234e-05 	-3.03763868038e-06
1.14 	-0.08 	6.08600899245e-06 	7.75026108776e-05 	-1.34290013047e-05
1.0 	-0.08 	2.59317024172e-05 	0.000296077787218 	-5.40007404992e-05
0.87 	-0.08 	0.000101330878045 	0.00103197286494 	-0.000196940720271
0.75 	-0.08 	0.000362795875576 	0.00327729291055 	-0.000649056737874
0.64 	-0.08 	0.00118826962922 	0.00946348684606 	-0.00192447475117
0.48 	-0.08 	0.0069035893714 	0.04399092377 	-0.0090702031176
0.32 	-0.08 	0.0416261844833 	0.196423111317 	-0.0383670877322
0.24 	-0.08 	0.102304634719 	0.395491461692 	-0.0703818972006
0.16 	-0.08 	0.244795860152 	0.734953742236 	-0.105899003256
0.12 	-0.08 	0.36911141809 	0.949789740171 	-0.112017820099
0.08 	-0.08 	0.539721666157 	1.16235233522 	-0.0982084996195
0.04 	-0.08 	0.755409181131 	1.32473528185 	-0.05871964136
0.02 	-0.08 	0.875732125805 	1.37056593045 	-0.030763553362
2.0 	-13.0 	4.01084374769e-10 	8.68797248689e-09 	-1.07065281743e-09
1.8 	-13.0 	3.1906973908e-09 	6.2975638645e-08 	-8.26520983791e-09
1.62 	-13.0 	2.09303948203e-08 	3.76685640416e-07 	-5.24931296323e-08
1.45 	-13.0 	1.2550408189e-07 	2.05131846405e-06 	-3.03405229125e-07
1.29 	-13.0 	6.87671489646e-07 	1.01640009324e-05 	-1.59373795948e-06
1.14 	-13.0 	3.44181021781e-06 	4.57917306767e-05 	-7.59448968107e-06
1.0 	-13.0 	1.57286327405e-05 	0.00018744725966 	-3.27537992386e-05
0.87 	-13.0 	6.55911456387e-05 	0.000696521427132 	-0.000127481099676
0.75 	-13.0 	0.000249379345998 	0.00234623596425 	-0.000446171972653
0.64 	-13.0 	0.00086314861437 	0.0071501301722 	-0.00139812018097
0.48 	-13.0 	0.00543707877236 	0.0359454188839 	-0.0071481663201
0.32 	-13.0 	0.0356126548249 	0.173643347421 	-0.0329194404931
0.24 	-13.0 	0.0913471432685 	0.363698167205 	-0.0631946329929
0.16 	-13.0 	0.228253880571 	0.70221261989 	-0.0996621905498
0.12 	-13.0 	0.35150664867 	0.923361476684 	-0.107820325777
0.08 	-13.0 	0.52416440609 	1.14663020506 	-0.0963921039107
0.04 	-13.0 	0.746041329912 	1.31996942769 	-0.0584278341148
0.02 	-13.0 	0.870813743389 	1.36931252746 	-0.0307245869877
2.0 	-13.5 	1.47550695816e-10 	3.34367716159e-09 	-3.93871160667e-10
1.8 	-13.5 	1.29724076152e-09 	2.67715008305e-08 	-3.36038357883e-09
1.62 	-13.5 	9.31105530157e-09 	1.75113605989e-07 	-2.33519931411e-08
1.45 	-13.5 	6.07847207379e-08 	1.03757301029e-06 	-1.46946637078e-07
1.29 	-13.5 	3.60795735802e-07 	5.56538740596e-06 	-8.3617536006e-07
1.14 	-13.5 	1.94643677026e-06 	2.70059249266e-05 	-4.29489240476e-06
1.0 	-13.5 	9.53999370591e-06 	0.000118463543553 	-1.98664389558e-05
0.87 	-13.5 	4.24561922094e-05 	0.000469315192098 	-8.25175018364e-05
0.75 	-13.5 	0.000171411641745 	0.0016769559285 	-0.000306688072444
0.64 	-13.5 	0.000626926390978 	0.0053937914932 	-0.00101559442304
0.48 	-13.5 	0.0042810051123 	0.0293264352658 	-0.00563119833047
0.32 	-13.5 	0.0304505047075 	0.153271021566 	-0.0282174132006
0.24 	-13.5 	0.0815052266651 	0.333978112264 	-0.0566671103537
0.16 	-13.5 	0.212686904324 	0.670175606749 	-0.0936709170455
0.12 	-13.5 	0.334565143494 	0.896925532539 	-0.103672392246
0.08 	-13.5 	0.508898207726 	1.13059629411 	-0.0945510710039
0.04 	-13.5 	0.736720834429 	1.31504169374 	-0.0581266219313
0.02 	-13.5 	0.865901709082 	1.36801165225 	-0.0306841621612
2.0 	-14.0 	5.42808675432e-11 	1.28435095505e-09 	-1.44897102548e-10
1.8 	-14.0 	5.27418736503e-10 	1.1359156875e-08 	-1.36623001276e-09
1.62 	-14.0 	4.14209812255e-09 	8.12558007784e-08 	-1.03883227097e-08
1.45 	-14.0 	2.9439536104e-08 	5.23865803205e-07 	-7.11698737609e-08
1.29 	-14.0 	1.89296080574e-07 	3.04204731105e-06 	-4.38710096726e-07
1.14 	-14.0 	1.10076127922e-06 	1.58999940322e-05 	-2.42887580341e-06
1.0 	-14.0 	5.78633388796e-06 	7.47453371393e-05 	-1.204969832e-05
0.87 	-14.0 	2.74809634211e-05 	0.000315731071779 	-5.34121257427e-05
0.75 	-14.0 	0.000117816891595 	0.00119680116752 	-0.000210801784397
0.64 	-14.0 	0.000455322112878 	0.0040630134114 	-0.00073765800611
0.48 	-14.0 	0.00337006783768 	0.0238928729607 	-0.00443477651278
0.32 	-14.0 	0.0260238574648 	0.13509917058 	-0.0241664770352
0.24 	-14.0 	0.0726771093081 	0.306274105914 	-0.0507540679294
0.16 	-14.0 	0.198056286199 	0.638912553514 	-0.0879321950922
0.12 	-14.0 	0.318278585337 	0.870546516104 	-0.0995844491336
0.08 	-14.0 	0.493926742567 	1.11427762074 	-0.0926891913746
0.04 	-14.0 	0.727449180195 	1.30995478258 	-0.0578162209114
0.02 	-14.0 	0.860996255498 	1.3666634956 	-0.0306422867503
2.0 	-14.5 	1.99688152211e-11 	4.92455126594e-10 	-5.33046651218e-11
1.8 	-14.5 	2.14432456487e-10 	4.81127775746e-09 	-5.55467672164e-10
1.62 	-14.5 	1.84264577409e-09 	3.76398417193e-08 	-4.62132919121e-09
1.45 	-14.5 	1.42582912047e-08 	2.64058349913e-07 	-3.4469320097e-08
1.29 	-14.5 	9.93165828421e-08 	1.66010776913e-06 	-2.30174811486e-07
1.14 	-14.5 	6.2250907168e-07 	9.34668880965e-06 	-1.37359261885e-06
1.0 	-14.5 	3.50960186429e-06 	4.70902928303e-05 	-7.30854605041e-06
0.87 	-14.5 	1.77876955817e-05 	0.000212101711376 	-3.45723944902e-05
0.75 	-14.5 	8.09778334974e-05 	0.000852947810834 	-0.000144890480611
0.64 	-14.5 	0.000330673976685 	0.00305650627078 	-0.000535747295217
0.48 	-14.5 	0.00265254502145 	0.0194411211307 	-0.00349169272101
0.32 	-14.5 	0.0222313538205 	0.118928214987 	-0.0206820249582
0.24 	-14.5 	0.0647678827588 	0.280515858079 	-0.0454100236121
0.16 	-14.5 	0.184322355334 	0.608482158461 	-0.0824501754851
0.12 	-14.5 	0.302637069092 	0.8442849565 	-0.095565823709
0.08 	-14.5 	0.479253087426 	1.09770097295 	-0.0908101681393
0.04 	-14.5 	0.718227817892 	1.30471146583 	-0.0574968519373
0.02 	-14.5 	0.85609761397 	1.3652682549 	-0.0305989688889
2.0 	-15.0 	7.34611658479e-12 	1.88510233298e-10 	-1.96096904181e-11
1.8 	-15.0 	8.7181730912e-11 	2.03458312043e-09 	-2.25836302592e-10
1.62 	-15.0 	8.19715838402e-10 	1.74083570827e-08 	-2.05583557515e-09
1.45 	-15.0 	6.90564087564e-09 	1.32896538448e-07 	-1.66943389888e-08
1.29 	-15.0 	5.2107696332e-08 	9.04605911971e-07 	-1.20764117383e-07
1.14 	-15.0 	3.52044896984e-07 	5.48645839492e-06 	-7.76802068749e-07
1.0 	-15.0 	2.12868589959e-06 	2.9626108088e-05 	-4.43286997853e-06
0.87 	-15.0 	1.15134469671e-05 	0.000142295382622 	-2.23777461119e-05
0.75 	-15.0 	5.56568724601e-05 	0.000607109200399 	-9.95857718223e-05
0.64 	-15.0 	0.000240140881298 	0.00229650921857 	-0.000389083887251
0.48 	-15.0 	0.00208752979522 	0.0158001825466 	-0.00274862989223
0.32 	-15.0 	0.0189846759821 	0.104568427535 	-0.0176889239673
0.24 	-15.0 	0.0576895645095 	0.256623263181 	-0.0405901872505
0.16 	-15.0 	0.171444849352 	0.578932611773 	-0.077226470532
0.12 	-15.0 	0.287629272204 	0.818197221565 	-0.0916247626986
0.08 	-15.0 	0.464879738848 	1.08089283121 	-0.0889176056094
0.04 	-15.0 	0.70905816263 	1.29931458103 	-0.0571687403527
0.02 	-15.0 	0.851206014512 	1.36382613406 	-0.030554216973
2.0 	-15.5 	2.70248526405e-12 	7.20515245448e-11 	-7.21400195272e-12
1.8 	-15.5 	3.54454466792e-11 	8.59100669033e-10 	-9.18181887223e-11
1.62 	-15.5 	3.6465720324e-10 	8.03962041191e-09 	-9.14555039974e-10
1.45 	-15.5 	3.34457157186e-09 	6.67898736552e-08 	-8.08547862635e-09
1.29 	-15.5 	2.73389579362e-08 	4.92246489762e-07 	-6.33604131324e-08
1.14 	-15.5 	1.99090402737e-07 	3.21621415735e-06 	-4.39301490744e-07
1.0 	-15.5 	1.29111501615e-06 	1.86147228853e-05 	-2.68867623233e-06
0.87 	-15.5 	7.45228935949e-06 	9.53449940701e-05 	-1.44844319353e-05
0.75 	-15.5 	3.8253163323e-05 	0.000431612430042 	-6.84461691588e-05
0.64 	-15.5 	0.000174389826428 	0.00172351406061 	-0.000282560054843
0.48 	-15.5 	0.00164270622385 	0.0128271265593 	-0.00216336759495
0.32 	-15.5 	0.0162071230062 	0.0918415292968 	-0.0151208874986
0.24 	-15.5 	0.0513610138214 	0.234509250541 	-0.0362511471366
0.16 	-15.5 	0.159383299797 	0.550302295766 	-0.0722604704995
0.12 	-15.5 	0.273242621503 	0.792335479143 	-0.0877684638711
0.08 	-15.5 	0.450808629257 	1.06387929614 	-0.0870149990338
0.04 	-15.5 	0.699941593262 	1.29376702831 	-0.0568321156417
0.02 	-15.5 	0.846321685772 	1.36233734349 	-0.0305080396582
2.0 	-16.0 	9.94188768719e-13 	2.75004633538e-11 	-2.653883007e-12
1.8 	-16.0 	1.44110431968e-11 	3.62254205595e-10 	-3.73304897502e-11
1.62 	-16.0 	1.6222069837e-10 	3.70788875933e-09 	-4.06847186842e-10
1.45 	-16.0 	1.61985819225e-09 	3.35223740963e-08 	-3.915995972e-09
1.29 	-16.0 	1.43437275865e-08 	2.67515005975e-07 	-3.32428366096e-08
1.14 	-16.0 	1.12590705875e-07 	1.88302790292e-06 	-2.48436219456e-07
1.0 	-16.0 	7.83101487456e-07 	1.16819594933e-05 	-1.63076629057e-06
0.87 	-16.0 	4.82362116289e-06 	6.38119275892e-05 	-9.37530607261e-06
0.75 	-16.0 	2.62913629707e-05 	0.000306505705025 	-4.70432327253e-05
0.64 	-16.0 	0.000126639204738 	0.00129210805868 	-0.000205195038098
0.48 	-16.0 	0.00129256828317 	0.0104029655757 	-0.0017025201041
0.32 	-16.0 	0.0138322695529 	0.0805815979355 	-0.0129197501166
0.24 	-16.0 	0.0457077389202 	0.214082219819 	-0.0323513653473
0.16 	-16.0 	0.148097369796 	0.522620520869 	-0.0675496478018
0.12 	-16.0 	0.259463454957 	0.766747697859 	-0.0840031157903
0.08 	-16.0 	0.437041144651 	1.04668602125 	-0.085105725535
0.04 	-16.0 	0.69087945175 	1.28807176715 	-0.0564872111063
0.02 	-16.0 	0.841444854997 	1.36080210002 	-0.0304604458551
2.0 	-16.5 	3.65741608656e-13 	1.04825966992e-11 	-9.76308997552e-13
1.8 	-16.5 	5.85909292923e-12 	1.52554752801e-10 	-1.51774445162e-11
1.62 	-16.5 	7.21651861983e-11 	1.70793802463e-09 	-1.80989252847e-10
1.45 	-16.5 	7.84537122459e-10 	1.68044988295e-08 	-1.89661306621e-09
1.29 	-16.5 	7.52561669362e-09 	1.45209127861e-07 	-1.74412714891e-08
1.14 	-16.5 	6.36729142588e-08 	1.10119383439e-06 	-1.40497018365e-07
1.0 	-16.5 	4.74975299072e-07 	7.32295752923e-06 	-9.89110387408e-07
0.87 	-16.5 	3.12216690784e-06 	4.26614384044e-05 	-6.06832324121e-06
0.75 	-16.5 	1.80699485368e-05 	0.00021743619969 	-3.23327414817e-05
0.64 	-16.5 	9.19622062701e-05 	0.000967721209978 	-0.000149009734494
0.48 	-16.5 	0.00101699920016 	0.00842899110072 	-0.00133971721735
0.32 	-16.5 	0.0118027266664 	0.0706354460984 	-0.0110347034368
0.24 	-16.5 	0.0406616248119 	0.195248089401 	-0.0288515149648
0.16 	-16.5 	0.137547145715 	0.495908279698 	-0.0630898446792
0.12 	-16.5 	0.246277177144 	0.74147768336 	-0.0803339442068
0.08 	-16.5 	0.423578143661 	1.02933815094 	-0.0831930362322
0.04 	-16.5 	0.681873042575 	1.28223181305 	-0.0561342635427
0.02 	-16.5 	0.836575747989 	1.35922062679 	-0.0304114447268
2.0 	-17.0 	1.34548818606e-13 	3.99088063434e-12 	-3.59164008431e-13
1.8 	-17.0 	2.38212941866e-12 	6.4168050415e-11 	-6.17068845279e-12
1.62 	-17.0 	3.21032651848e-11 	7.85793651873e-10 	-8.05145290405e-11
1.45 	-17.0 	3.7997060407e-10 	8.4143103508e-09 	-9.1857630695e-10
1.29 	-17.0 	3.948409217e-09 	7.87325146815e-08 	-9.15078192695e-09
1.14 	-17.0 	3.60086546645e-08 	6.4327809007e-07 	-7.9454643182e-08
1.0 	-17.0 	2.88087168778e-07 	4.58564309648e-06 	-5.999260088e-07
0.87 	-17.0 	2.02087140839e-06 	2.84923597242e-05 	-3.9278191312e-06
0.75 	-17.0 	1.24193653394e-05 	0.000154099752137 	-2.22221506371e-05
0.64 	-17.0 	6.67799917581e-05 	0.000724095942305 	-0.000108207259378
0.48 	-17.0 	0.000800141665437 	0.00682356797309 	-0.0010541483279
0.32 	-17.0 	0.0100690133789 	0.0618626018626 	-0.00942153405728
0.24 	-17.0 	0.0361606061451 	0.17791199154 	-0.0257146891463
0.16 	-17.0 	0.127693385221 	0.47017900413 	-0.0588755413561
0.12 	-17.0 	0.233668407452 	0.716565145954 	-0.0767652636338
0.08 	-17.0 	0.410419977782 	1.01186026378 	-0.0812800495332
0.04 	-17.0 	0.672923632208 	1.27625023416 	-0.0557735129171
0.02 	-17.0 	0.831714589065 	1.35759315325 	-0.0303610456842
2.0 	-17.5 	4.9497744199e-14 	1.51766068174e-12 	-1.3212905471e-13
1.8 	-17.5 	9.68501547206e-13 	2.69604338159e-11 	-2.50881470463e-12
1.62 	-17.5 	1.42813964703e-11 	3.61134575392e-10 	-3.58175376942e-11
1.45 	-17.5 	1.84029099127e-10 	4.20867833231e-09 	-4.44889074194e-10
1.29 	-17.5 	2.07158242577e-09 	4.26441721266e-08 	-4.80107253281e-09
1.14 	-17.5 	2.03638108322e-08 	3.7539750641e-07 	-4.49336236165e-08
1.0 	-17.5 	1.74733732644e-07 	2.86870047505e-06 	-3.63873603611e-07
0.87 	-17.5 	1.30803995151e-06 	1.90111119843e-05 	-2.54234185569e-06
0.75 	-17.5 	8.53573606288e-06 	0.000109112458495 	-1.52731422788e-05
0.64 	-17.5 	4.84931359381e-05 	0.000541328377167 	-7.85766981642e-05
0.48 	-17.5 	0.000629501481168 	0.00551936300024 	-0.000829401630304
0.32 	-17.5 	0.00858854099376 	0.0541349991856 	-0.0080418904274
0.24 	-17.5 	0.0321483050811 	0.161979650941 	-0.022906508476
0.16 	-17.5 	0.118497724651 	0.445439312714 	-0.054900102742
0.12 	-17.5 	0.221621120234 	0.692045795593 	-0.073300532762
0.08 	-17.5 	0.397566512601 	0.994276321096 	-0.0793697455679
0.04 	-17.5 	0.664032448625 	1.27013014797 	-0.0554052020425
0.02 	-17.5 	0.826861601019 	1.35591991502 	-0.0303092583829
2.0 	-18.0 	1.82092024752e-14 	5.76525365962e-13 	-4.86075628094e-14
1.8 	-18.0 	3.93763344507e-13 	1.13156814131e-11 	-1.02000794082e-12
1.62 	-18.0 	6.35319441692e-12 	1.65799716317e-10 	-1.5933720556e-11
1.45 	-18.0 	8.91298141322e-11 	2.10298543558e-09 	-2.15470709157e-10
1.29 	-18.0 	1.08688170408e-09 	2.30748385016e-08 	-2.51894292672e-09
1.14 	-18.0 	1.15162532483e-08 	2.18861107198e-07 	-2.54111077435e-08
1.0 	-18.0 	1.05981377947e-07 	1.79294566172e-06 	-2.20700528383e-07
0.87 	-18.0 	8.46648585085e-07 	1.26735205088e-05 	-1.64556944298e-06
0.75 	-18.0 	5.86653850148e-06 	7.71919943757e-05 	-1.04971124756e-05
0.64 	-18.0 	3.52137234157e-05 	0.000404358371842 	-5.70595015854e-05
0.48 	-18.0 	0.00049523772196 	0.00446097196689 	-0.000652541349529
0.32 	-18.0 	0.0073247072143 	0.0473364650596 	-0.00686259529379
0.24 	-18.0 	0.0285736501494 	0.147358484155 	-0.02039514936
0.16 	-18.0 	0.109922848874 	0.421689738131 	-0.0511560026533
0.12 	-18.0 	0.210118776356 	0.667951460265 	-0.0699424124815
0.08 	-18.0 	0.385017149846 	0.976609620895 	-0.0774649617254
0.04 	-18.0 	0.655200680882 	1.2638747179 	-0.0550295762565
0.02 	-18.0 	0.822017005081 	1.35420115386 	-0.030256092719
2.0 	-18.5 	6.69879123074e-15 	2.18790620682e-13 	-1.7881723043e-14
1.8 	-18.5 	1.60092228995e-13 	4.74469574794e-12 	-4.14704281431e-13
1.62 	-18.5 	2.82626978268e-12 	7.6046619705e-11 	-7.08824411435e-12
1.45 	-18.5 	4.31677588159e-11 	1.04982413921e-09 	-1.0435775835e-10
1.29 	-18.5 	5.70246118492e-10 	1.24743121863e-08 	-1.32159500123e-09
1.14 	-18.5 	6.5127342324e-09 	1.2748378328e-07 	-1.43706280258e-08
1.0 	-18.5 	6.42809594292e-08 	1.11961706354e-06 	-1.33861648679e-07
0.87 	-18.5 	5.48005941356e-07 	8.44150777643e-06 	-1.06511953924e-06
0.75 	-18.5 	4.03201781068e-06 	5.45653438203e-05 	-7.21457437164e-06
0.64 	-18.5 	2.55706641683e-05 	0.000301809719872 	-4.14342863285e-05
0.48 	-18.5 	0.000389601409658 	0.00360290350975 	-0.000513375861339
0.32 	-18.5 	0.00624609428664 	0.0413620717931 	-0.00585501291084
0.24 	-18.5 	0.0253904885912 	0.133958456213 	-0.0181513126654
0.16 	-18.5 	0.101932626997 	0.398925426553 	-0.0476350252756
0.12 	-18.5 	0.199144445759 	0.644310223958 	-0.0666928254077
0.08 	-18.5 	0.372770850078 	0.958882757062 	-0.0755683892533
0.04 	-18.5 	0.646429478729 	1.25748714993 	-0.0546468831004
0.02 	-18.5 	0.817181020882 	1.35243711758 	-0.0302015588255
2.0 	-19.0 	2.46434757449e-15 	8.29529188446e-14 	-6.57831828025e-15
1.8 	-19.0 	6.50886430694e-14 	1.98762911457e-12 	-1.68606178595e-13
1.62 	-19.0 	1.25728891015e-12 	3.4848356202e-11 	-3.15326256965e-12
1.45 	-19.0 	2.09072061825e-11 	5.23613348538e-10 	-5.05430263337e-11
1.29 	-19.0 	2.99186778336e-10 	6.73777981615e-09 	-6.93391393496e-10
1.14 	-19.0 	3.68311690374e-09 	7.41946994692e-08 	-8.12695577343e-09
1.0 	-19.0 	3.89883743282e-08 	6.98576289445e-07 	-8.11911983511e-08
0.87 	-19.0 	3.54704978206e-07 	5.61818775091e-06 	-6.89414487613e-07
0.75 	-19.0 	2.77116676766e-06 	3.85414154397e-05 	-4.95850977681e-06
0.64 	-19.0 	1.85682464753e-05 	0.000225102124258 	-3.00877751698e-05
0.48 	-19.0 	0.000306492130987 	0.00290787717275 	-0.000403878248419
0.32 	-19.0 	0.00532576357137 	0.0361174074868 	-0.00499447495336
0.24 	-19.0 	0.0225572017387 	0.121692728936 	-0.0161481485056
0.16 	-19.0 	0.0944922173474 	0.377136802702 	-0.0443284441863
0.12 	-19.0 	0.188680920803 	0.621146580632 	-0.0635530159366
0.08 	-19.0 	0.360826155879 	0.941117583733 	-0.0736825708653
0.04 	-19.0 	0.637719952287 	1.25097068924 	-0.0542573720017
0.02 	-19.0 	0.812353866413 	1.35062805993 	-0.0301456670677
2.0 	-19.5 	9.06582808555e-16 	3.14232562366e-14 	-2.42002805279e-15
1.8 	-19.5 	2.64630674657e-14 	8.31926453522e-13 	-6.85501566614e-14
1.62 	-19.5 	5.59315113255e-13 	1.59556175928e-11 	-1.40275428903e-12
1.45 	-19.5 	1.01258736227e-11 	2.60940067618e-10 	-2.44792294436e-11
1.29 	-19.5 	1.56972095736e-10 	3.63630768892e-09 	-3.63796491328e-10
1.14 	-19.5 	2.08289630911e-09 	4.31462409835e-08 	-4.59600024657e-09
1.0 	-19.5 	2.36476449906e-08 	4.35531770088e-07 	-4.92449526687e-08
0.87 	-19.5 	2.29588039438e-07 	3.73632581045e-06 	-4.46233740881e-07
0.75 	-19.5 	1.9045951716e-06 	2.72033501571e-05 	-3.40793540771e-06
0.64 	-19.5 	1.34833845939e-05 	0.000167773159829 	-2.1848371403e-05
0.48 	-19.5 	0.000241108126734 	0.00234539440861 	-0.000317728181291
0.32 	-19.5 	0.00454063809506 	0.0315178051085 	-0.00425976549023
0.24 	-19.5 	0.0200363305076 	0.110478132677 	-0.0143611501154
0.16 	-19.5 	0.0875681451092 	0.356310196165 	-0.0412271797148
0.12 	-19.5 	0.178710820346 	0.598481600794 	-0.0605236099853
0.08 	-19.5 	0.349181215354 	0.923335184743 	-0.0718098993048
0.04 	-19.5 	0.629073171769 	1.24432861681 	-0.0538612939588
0.02 	-19.5 	0.807535757992 	1.3487742406 	-0.0300884280396
2.0 	-20.0 	3.33513176987e-16 	1.18934831211e-14 	-8.90278567678e-16
1.8 	-20.0 	1.07590803352e-14 	3.47919227439e-13 	-2.7870413869e-14
1.62 	-20.0 	2.48815839692e-13 	7.29952601787e-12 	-6.24026560404e-13
1.45 	-20.0 	4.90420937767e-12 	1.29935237571e-10 	-1.18558922488e-11
1.29 	-20.0 	8.23573788026e-11 	1.96095494603e-09 	-1.90870391989e-10
1.14 	-20.0 	1.177930851e-09 	2.50717174836e-08 	-2.59915506131e-09
1.0 	-20.0 	1.43430219331e-08 	2.71334886565e-07 	-2.98685742072e-08
0.87 	-20.0 	1.48604242589e-07 	2.4830347814e-06 	-2.88831376496e-07
0.75 	-20.0 	1.30900876888e-06 	1.9187461519e-05 	-2.34223973558e-06
0.64 	-20.0 	9.7909838062e-06 	0.000124961859585 	-1.58652595083e-05
0.48 	-20.0 	0.000189670339256 	0.00189054423347 	-0.000249950115145
0.32 	-20.0 	0.00387096438514 	0.027487560297 	-0.003632663038
0.24 	-20.0 	0.0177942160565 	0.100235490214 	-0.0127680271784
0.16 	-20.0 	0.0811283558766 	0.336428425983 	-0.0383219357514
0.12 	-20.0 	0.169216684596 	0.576333107571 	-0.0576046736998
0.08 	-20.0 	0.337833805832 	0.905555847991 	-0.0699526168021
0.04 	-20.0 	0.62049016725 	1.23756424608 	-0.0534589012296
0.02 	-20.0 	0.802726910225 	1.34687592505 	-0.0300298525594


==> anc/EOS_stacked_honeycomb/anisotropy4.0_U4.0/spincorrs <==
# beta*t, U/t, (mu-U/2)/t, extrapolated equal-time in-plane nearest-neighbor spin correlation -0.5*C_{nn} & error
0.02 4.0 0.0 -1.22904861791e-05 8.57632572835e-07
0.04 4.0 0.0 -4.58961634317e-05 1.46020308933e-06
0.08 4.0 0.0 -0.000201040082821 5.09930919436e-06
0.12 4.0 0.0 -0.000472395026192 5.59472750598e-06
0.16 4.0 0.0 -0.000840971131461 8.44381437395e-06
0.24 4.0 0.0 -0.0019339339542 1.36919124344e-05
0.32 4.0 0.0 -0.00338539507318 4.67472261723e-05
0.48 4.0 0.0 -0.00731152650595 4.18643225034e-05
0.64 4.0 0.0 -0.011866702596 3.26672841027e-05
0.75 4.0 0.0 -0.0152228809054 2.42897732614e-05
0.87 4.0 0.0 -0.0188621751822 3.28305663566e-05
1.0 4.0 0.0 -0.0227304526593 6.22936080816e-05
1.14 4.0 0.0 -0.0267181973246 3.63773837202e-05
1.29 4.0 0.0 -0.0305935948114 4.4119319163e-05
1.45 4.0 0.0 -0.0344348893282 0.000139721309152
1.62 4.0 0.0 -0.0379576025342 9.36352165897e-05
1.8 4.0 0.0 -0.0414875283273 8.66900886897e-05
2.0 4.0 0.0 -0.0447265461948 0.000118972684019
0.02 4.0 -0.25 -1.28572313044e-05 8.13984254758e-07
0.04 4.0 -0.25 -4.64898653456e-05 1.27816400866e-06
0.08 4.0 -0.25 -0.000202432233135 3.70496265976e-06
0.12 4.0 -0.25 -0.000467786759746 6.76645608005e-06
0.16 4.0 -0.25 -0.000838012769395 1.07806341403e-05
0.24 4.0 -0.25 -0.00193181158886 1.01628040453e-05
0.32 4.0 -0.25 -0.00342551620642 6.76673221165e-05
0.48 4.0 -0.25 -0.00722204585811 4.01494971187e-05
0.64 4.0 -0.25 -0.0118947740884 3.36900427677e-05
0.75 4.0 -0.25 -0.0152083403524 2.26358978419e-05
0.87 4.0 -0.25 -0.0187817005255 5.91732616972e-05
1.0 4.0 -0.25 -0.0226908516928 3.22326243061e-05
1.14 4.0 -0.25 -0.0265033804643 5.47013827075e-05
1.29 4.0 -0.25 -0.0303546281869 8.3797861335e-05
1.45 4.0 -0.25 -0.0340793234557 6.99659740481e-05
1.62 4.0 -0.25 -0.0377771001101 0.000112863148754
1.8 4.0 -0.25 -0.0409637963737 0.000160212794426
2.0 4.0 -0.25 -0.0442020251851 0.000230131244966
0.02 4.0 -0.5 -1.28594435742e-05 8.48385873623e-07
0.04 4.0 -0.5 -4.60027889333e-05 1.34400077906e-06
0.08 4.0 -0.5 -0.000204955431417 3.22821988399e-06
0.12 4.0 -0.5 -0.000485979035825 7.32744190151e-06
0.16 4.0 -0.5 -0.000861369044665 7.11776364772e-06
0.24 4.0 -0.5 -0.00191628203429 1.37611311532e-05
0.32 4.0 -0.5 -0.00335358049706 2.0061313516e-05
0.48 4.0 -0.5 -0.00714558634041 1.92035374203e-05
0.64 4.0 -0.5 -0.0117228246307 4.60812306431e-05
0.75 4.0 -0.5 -0.0149096965164 2.42169360594e-05
0.87 4.0 -0.5 -0.0184511805711 3.87531401238e-05
1.0 4.0 -0.5 -0.0220230026844 4.63196582717e-05
1.14 4.0 -0.5 -0.025970022837 0.000118284016216
1.29 4.0 -0.5 -0.0296145672695 6.75286230411e-05
1.45 4.0 -0.5 -0.0331961697226 8.75866556601e-05
1.62 4.0 -0.5 -0.0367682962437 0.000117288934853
1.8 4.0 -0.5 -0.0398249283329 0.000161248289391
2.0 4.0 -0.5 -0.0429530265284 0.000165826981727
0.02 4.0 -0.75 -1.26171940158e-05 8.98799467518e-07
0.04 4.0 -0.75 -4.69368127513e-05 1.21827152608e-06
0.08 4.0 -0.75 -0.000195880841069 4.64071068631e-06
0.12 4.0 -0.75 -0.00045125563631 6.47391200499e-06
0.16 4.0 -0.75 -0.000826007597217 9.90006589833e-06
0.24 4.0 -0.75 -0.00182932714497 1.10779543994e-05
0.32 4.0 -0.75 -0.0033568959083 3.73299274772e-05
0.48 4.0 -0.75 -0.00702683327432 2.94786045114e-05
0.64 4.0 -0.75 -0.0113362593565 4.85912099084e-05
0.75 4.0 -0.75 -0.0145294688263 6.97897648765e-05
0.87 4.0 -0.75 -0.017941530756 4.75107591281e-05
1.0 4.0 -0.75 -0.021367923414 5.03358666967e-05
1.14 4.0 -0.75 -0.0248607644592 4.31335768948e-05
1.29 4.0 -0.75 -0.0284969509698 6.90682451135e-05
1.45 4.0 -0.75 -0.0318253546712 0.000103831666481
1.62 4.0 -0.75 -0.0349811677754 0.000105390144884
1.8 4.0 -0.75 -0.0379609955855 9.9345138819e-05
2.0 4.0 -0.75 -0.0406396711253 0.000148174667644
0.02 4.0 -1.0 -1.30474559886e-05 8.67213368325e-07
0.04 4.0 -1.0 -4.7503338497e-05 1.75399798465e-06
0.08 4.0 -1.0 -0.000198877623439 2.80537610387e-06
0.12 4.0 -1.0 -0.000450567936014 6.63393204945e-06
0.16 4.0 -1.0 -0.000846641224238 5.08554070759e-06
0.24 4.0 -1.0 -0.00188767548142 1.04989951146e-05
0.32 4.0 -1.0 -0.00336820312469 1.34313826446e-05
0.48 4.0 -1.0 -0.00687913062362 2.12992289553e-05
0.64 4.0 -1.0 -0.0111318601246 3.20375628538e-05
0.75 4.0 -1.0 -0.0139640653713 5.51558642346e-05
0.87 4.0 -1.0 -0.0171059809507 4.74816940198e-05
1.0 4.0 -1.0 -0.0203886515618 3.39794926303e-05
1.14 4.0 -1.0 -0.0235497089177 4.90505275105e-05
1.29 4.0 -1.0 -0.0268207511475 7.87938687544e-05
1.45 4.0 -1.0 -0.0298680520345 5.08167861928e-05
1.62 4.0 -1.0 -0.0327513871361 6.98628402648e-05
1.8 4.0 -1.0 -0.0354415878468 8.13791575703e-05
2.0 4.0 -1.0 -0.0378465248007 9.12807373578e-05
0.02 4.0 -1.25 -1.38887784328e-05 8.93569251077e-07
0.04 4.0 -1.25 -4.71396816557e-05 1.62780090322e-06
0.08 4.0 -1.25 -0.000201653232458 4.77427508578e-06
0.12 4.0 -1.25 -0.000459590194598 5.06397157189e-06
0.16 4.0 -1.25 -0.000860916222415 8.61195311815e-06
0.24 4.0 -1.25 -0.00182873290752 1.35350174471e-05
0.32 4.0 -1.25 -0.00324299542394 1.603153144e-05
0.48 4.0 -1.25 -0.00666077166017 3.37984110988e-05
0.64 4.0 -1.25 -0.0105090803898 3.20794302563e-05
0.75 4.0 -1.25 -0.013317224753 3.91424459647e-05
0.87 4.0 -1.25 -0.0160923424107 2.29582819195e-05
1.0 4.0 -1.25 -0.0191110461293 5.88212922244e-05
1.14 4.0 -1.25 -0.0220741784677 4.23883353279e-05
1.29 4.0 -1.25 -0.0248486566033 3.46698745477e-05
1.45 4.0 -1.25 -0.0276550380736 6.67795732527e-05
1.62 4.0 -1.25 -0.0301087089428 4.14258231558e-05
1.8 4.0 -1.25 -0.0324453519974 7.96723993106e-05
2.0 4.0 -1.25 -0.0345879202371 6.0655414192e-05
0.02 4.0 -1.5 -1.36006225715e-05 8.47709632667e-07
0.04 4.0 -1.5 -4.94877770034e-05 1.25863789609e-06
0.08 4.0 -1.5 -0.000200080717404 3.52724581776e-06
0.12 4.0 -1.5 -0.000472066760792 4.36061794012e-06
0.16 4.0 -1.5 -0.000832912392967 8.65399016673e-06
0.24 4.0 -1.5 -0.00180160102127 8.90343078425e-06
0.32 4.0 -1.5 -0.00312845019759 1.83843825181e-05
0.48 4.0 -1.5 -0.00645941235838 4.93109308627e-05
0.64 4.0 -1.5 -0.00999969992265 3.87416372883e-05
0.75 4.0 -1.5 -0.01247315598 4.32690421701e-05
0.87 4.0 -1.5 -0.0150866843633 4.50584444267e-05
1.0 4.0 -1.5 -0.0176747131163 3.17251562413e-05
1.14 4.0 -1.5 -0.020255853274 3.07012923956e-05
1.29 4.0 -1.5 -0.0226488956973 2.74967886593e-05
1.45 4.0 -1.5 -0.0250125022495 4.03511855148e-05
1.62 4.0 -1.5 -0.0271375383888 4.76079697347e-05
1.8 4.0 -1.5 -0.029158993233 3.53620657013e-05
2.0 4.0 -1.5 -0.030940051859 7.20315507391e-05
0.02 4.0 -1.75 -1.4062272229e-05 7.63687295361e-07
0.04 4.0 -1.75 -4.89671407372e-05 1.93784238678e-06
0.08 4.0 -1.75 -0.000190812651276 4.44400976229e-06
0.12 4.0 -1.75 -0.00046285471924 6.30230099781e-06
0.16 4.0 -1.75 -0.00080282921118 6.70657069461e-06
0.24 4.0 -1.75 -0.00181477612391 1.09802905174e-05
0.32 4.0 -1.75 -0.00307765437858 5.85242858336e-05
0.48 4.0 -1.75 -0.00621822004614 6.62786984773e-05
0.64 4.0 -1.75 -0.00938446460479 3.90273496962e-05
0.75 4.0 -1.75 -0.011549896762 3.7614171567e-05
0.87 4.0 -1.75 -0.0138337448257 2.17946309689e-05
1.0 4.0 -1.75 -0.0160687800007 3.63969510952e-05
1.14 4.0 -1.75 -0.0183155757382 2.52399078363e-05
1.29 4.0 -1.75 -0.0203519451558 3.23968925991e-05
1.45 4.0 -1.75 -0.0222711106934 2.78997237976e-05
1.62 4.0 -1.75 -0.0240849493251 2.93013560669e-05
1.8 4.0 -1.75 -0.0256928715254 2.98403065314e-05
2.0 4.0 -1.75 -0.027174522311 4.87491832066e-05
0.02 4.0 -2.0 -1.36394287083e-05 8.46460736494e-07
0.04 4.0 -2.0 -5.13979484105e-05 1.71282956749e-06
0.08 4.0 -2.0 -0.00020324099547 3.39625379479e-06
0.12 4.0 -2.0 -0.000460404049448 6.35125202474e-06
0.16 4.0 -2.0 -0.000807761004126 6.91933438973e-06
0.24 4.0 -2.0 -0.00175567343452 9.44325072435e-06
0.32 4.0 -2.0 -0.00296770892022 1.9836744367e-05
0.48 4.0 -2.0 -0.00582429137985 2.3241858839e-05
0.64 4.0 -2.0 -0.00874524617697 5.78316979411e-05
0.75 4.0 -2.0 -0.0106648836758 1.88562151813e-05
0.87 4.0 -2.0 -0.0126108180062 2.47802054938e-05
1.0 4.0 -2.0 -0.014474475319 4.55035043852e-05
1.14 4.0 -2.0 -0.0162463090735 3.09285355599e-05
1.29 4.0 -2.0 -0.0179474434575 2.37165793906e-05
1.45 4.0 -2.0 -0.0194848515289 2.69062144564e-05
1.62 4.0 -2.0 -0.020884981295 7.42288356232e-05
1.8 4.0 -2.0 -0.0221461573043 4.10683285259e-05
2.0 4.0 -2.0 -0.0233298952592 5.08163104701e-05
0.02 4.0 -2.25 -1.38797163411e-05 9.37457935088e-07
0.04 4.0 -2.25 -5.09652674932e-05 1.52204019257e-06
0.08 4.0 -2.25 -0.000207768258053 4.04107299362e-06
0.12 4.0 -2.25 -0.000466291065978 7.78045344682e-06
0.16 4.0 -2.25 -0.000802035571856 6.05622214959e-06
0.24 4.0 -2.25 -0.00174416302993 1.11033179262e-05
0.32 4.0 -2.25 -0.00286530558836 2.02014079123e-05
0.48 4.0 -2.25 -0.00551599413726 1.82825162637e-05
0.64 4.0 -2.25 -0.00807808510861 8.31896764589e-05
0.75 4.0 -2.25 -0.0096941459334 1.59160484507e-05
0.87 4.0 -2.25 -0.0113071062281 5.58955616602e-05
1.0 4.0 -2.25 -0.0127888425328 2.04428592508e-05
1.14 4.0 -2.25 -0.0142409149031 4.6424931713e-05
1.29 4.0 -2.25 -0.015486402465 2.12077755871e-05
1.45 4.0 -2.25 -0.0167344996545 3.59743692169e-05
1.62 4.0 -2.25 -0.0177173736496 2.26980709017e-05
1.8 4.0 -2.25 -0.0187001464481 4.45459782707e-05
2.0 4.0 -2.25 -0.0196328802495 5.42442349648e-05
0.02 4.0 -2.5 -1.37076864794e-05 8.86453103255e-07
0.04 4.0 -2.5 -4.98736195311e-05 1.09356291673e-06
0.08 4.0 -2.5 -0.000200359481155 2.78428989286e-06
0.12 4.0 -2.5 -0.00046466687816 4.84564265661e-06
0.16 4.0 -2.5 -0.000772144348755 8.47269463699e-06
0.24 4.0 -2.5 -0.00168583567113 4.31588769129e-06
0.32 4.0 -2.5 -0.00282808012327 6.94043806103e-05
0.48 4.0 -2.5 -0.00521268766875 2.73382347678e-05
0.64 4.0 -2.5 -0.00733433047884 2.31853196954e-05
0.75 4.0 -2.5 -0.00872970247902 1.81395102574e-05
0.87 4.0 -2.5 -0.00996637153624 2.31837159969e-05
1.0 4.0 -2.5 -0.0111729355427 1.57674031545e-05
1.14 4.0 -2.5 -0.0122225684657 1.79861710619e-05
1.29 4.0 -2.5 -0.0131579417017 1.65227316701e-05
1.45 4.0 -2.5 -0.014061218643 1.78774457409e-05
1.62 4.0 -2.5 -0.0148048437769 3.9957198933e-05
1.8 4.0 -2.5 -0.0154936448272 3.23192231771e-05
2.0 4.0 -2.5 -0.0161426344391 5.59218426835e-05
0.02 4.0 -2.75 -1.40023740092e-05 7.21221368972e-07
0.04 4.0 -2.75 -5.15496266662e-05 1.21156881507e-06
0.08 4.0 -2.75 -0.000198883107289 2.75594069651e-06
0.12 4.0 -2.75 -0.000451752656493 5.37661191892e-06
0.16 4.0 -2.75 -0.000782578113218 6.20519393961e-06
0.24 4.0 -2.75 -0.00162959228723 1.62773238287e-05
0.32 4.0 -2.75 -0.00266301281201 2.3915961662e-05
0.48 4.0 -2.75 -0.00479391503578 1.90271541082e-05
0.64 4.0 -2.75 -0.00669548595608 2.02897093877e-05
0.75 4.0 -2.75 -0.00769228258019 1.89778105611e-05
0.87 4.0 -2.75 -0.00865380760724 1.96605820471e-05
1.0 4.0 -2.75 -0.00955735088021 2.42669207379e-05
1.14 4.0 -2.75 -0.0103400301786 1.57849069307e-05
1.29 4.0 -2.75 -0.0109483512371 1.54009146645e-05
1.45 4.0 -2.75 -0.0115550439369 3.1340356334e-05
1.62 4.0 -2.75 -0.0120933360678 3.86813070623e-05
1.8 4.0 -2.75 -0.0125658847199 3.8964114366e-05
2.0 4.0 -2.75 -0.0129966790522 6.63202392341e-05
0.02 4.0 -3.0 -1.35923311492e-05 7.94054512065e-07
0.04 4.0 -3.0 -4.91699349374e-05 9.64363717919e-07
0.08 4.0 -3.0 -0.000187182106394 3.08005097036e-06
0.12 4.0 -3.0 -0.000451446775489 7.61104385522e-06
0.16 4.0 -3.0 -0.000793290847945 8.71675889335e-06
0.24 4.0 -3.0 -0.00157498510639 1.49861361588e-05
0.32 4.0 -3.0 -0.00257020439483 5.18538420786e-05
0.48 4.0 -3.0 -0.00446218140796 2.47257464661e-05
0.64 4.0 -3.0 -0.00590557111984 2.12085526731e-05
0.75 4.0 -3.0 -0.00674052463824 2.60338050039e-05
0.87 4.0 -3.0 -0.00742784767349 1.26447068147e-05
1.0 4.0 -3.0 -0.00805778072098 1.65827242588e-05
1.14 4.0 -3.0 -0.00854788775161 1.25931362136e-05
1.29 4.0 -3.0 -0.00896559501364 3.35406254464e-05
1.45 4.0 -3.0 -0.0093075311265 3.18896287065e-05
1.62 4.0 -3.0 -0.00962740478224 3.59201117755e-05
1.8 4.0 -3.0 -0.00993537529848 6.01631969582e-05
2.0 4.0 -3.0 -0.0101848681185 5.26942327952e-05
0.02 4.0 -3.25 -1.35414921944e-05 9.17515171883e-07
0.04 4.0 -3.25 -4.99624030097e-05 1.59811510889e-06
0.08 4.0 -3.25 -0.000185181569544 2.7256074508e-06
0.12 4.0 -3.25 -0.000440359329143 8.87954288184e-06
0.16 4.0 -3.25 -0.000758983772365 6.41828947101e-06
0.24 4.0 -3.25 -0.00152845645767 1.17456983082e-05
0.32 4.0 -3.25 -0.00247529922345 1.7165197421e-05
0.48 4.0 -3.25 -0.00403269539502 1.71557030784e-05
0.64 4.0 -3.25 -0.00523076529373 3.73842247017e-05
0.75 4.0 -3.25 -0.00580975529096 3.00325331336e-05
0.87 4.0 -3.25 -0.0062887454221 1.19297924032e-05
1.0 4.0 -3.25 -0.00667204749696 1.90137520915e-05
1.14 4.0 -3.25 -0.00695629721902 1.09354460507e-05
1.29 4.0 -3.25 -0.00718459378583 1.19523613908e-05
1.45 4.0 -3.25 -0.00738034337999 4.25305283725e-05
1.62 4.0 -3.25 -0.00752939324658 2.18968963928e-05
1.8 4.0 -3.25 -0.00768673153048 3.03353196796e-05
2.0 4.0 -3.25 -0.00783949109297 4.84395678448e-05
0.02 4.0 -3.5 -1.37391499374e-05 9.6115433318e-07
0.04 4.0 -3.5 -4.55216989113e-05 1.8017547291e-06
0.08 4.0 -3.5 -0.000195905218264 4.90733012068e-06
0.12 4.0 -3.5 -0.000431557445031 4.38037092867e-06
0.16 4.0 -3.5 -0.000740329803458 4.90873355292e-06
0.24 4.0 -3.5 -0.00147406496231 1.03687677941e-05
0.32 4.0 -3.5 -0.00226380328991 5.0824680042e-05
0.48 4.0 -3.5 -0.00367024469342 1.32821166471e-05
0.64 4.0 -3.5 -0.00457114691199 3.46714462553e-05
0.75 4.0 -3.5 -0.00496946428789 1.26681846589e-05
0.87 4.0 -3.5 -0.0052540895629 1.34188716486e-05
1.0 4.0 -3.5 -0.00543929833266 1.4461475832e-05
1.14 4.0 -3.5 -0.00552761905487 8.67280211315e-06
1.29 4.0 -3.5 -0.00562240387651 8.46562338415e-06
1.45 4.0 -3.5 -0.00566408231126 1.51297715331e-05
1.62 4.0 -3.5 -0.00571971737132 1.68584897331e-05
1.8 4.0 -3.5 -0.00578052412487 2.7167298875e-05
2.0 4.0 -3.5 -0.00582764208595 5.0530328116e-05
0.02 4.0 -3.75 -1.34264728755e-05 8.62153766892e-07
0.04 4.0 -3.75 -4.77642618271e-05 1.6580955805e-06
0.08 4.0 -3.75 -0.000194304052062 2.75752619558e-06
0.12 4.0 -3.75 -0.000441465428293 4.0013819329e-06
0.16 4.0 -3.75 -0.000739388205545 9.41557159327e-06
0.24 4.0 -3.75 -0.00141332927898 8.34586935368e-06
0.32 4.0 -3.75 -0.00217201239875 1.24340791492e-05
0.48 4.0 -3.75 -0.00326405193677 1.39143007221e-05
0.64 4.0 -3.75 -0.00395961314044 1.38877714579e-05
0.75 4.0 -3.75 -0.0041886416357 8.84167621188e-06
0.87 4.0 -3.75 -0.00433364773959 8.48275339356e-06
1.0 4.0 -3.75 -0.00434307257585 9.71139134467e-06
1.14 4.0 -3.75 -0.00432865654425 9.36089910892e-06
1.29 4.0 -3.75 -0.00431148821752 1.09097522913e-05
1.45 4.0 -3.75 -0.00426320758502 8.61930174147e-06
1.62 4.0 -3.75 -0.00421923178954 7.4017358049e-06
1.8 4.0 -3.75 -0.00421390199746 2.41038018273e-05
2.0 4.0 -3.75 -0.00423304126083 1.40264403557e-05
0.02 4.0 -4.0 -1.33413282217e-05 8.35612042116e-07
0.04 4.0 -4.0 -5.00353368318e-05 1.26209653865e-06
0.08 4.0 -4.0 -0.000195456197063 2.94683452095e-06
0.12 4.0 -4.0 -0.000407977089264 5.93677436264e-06
0.16 4.0 -4.0 -0.000720246024417 7.80567449861e-06
0.24 4.0 -4.0 -0.00137761682779 7.89367616122e-06
0.32 4.0 -4.0 -0.00203325130488 1.15224050178e-05
0.48 4.0 -4.0 -0.00291805267326 1.37074534248e-05
0.64 4.0 -4.0 -0.003408049266 1.66036129823e-05
0.75 4.0 -4.0 -0.00349844233192 1.23725256187e-05
0.87 4.0 -4.0 -0.00349012569206 6.29140571337e-06
1.0 4.0 -4.0 -0.00342287546183 1.08238936755e-05
1.14 4.0 -4.0 -0.003321270293 9.59554853689e-06
1.29 4.0 -4.0 -0.00321863220375 5.66825587504e-06
1.45 4.0 -4.0 -0.00311575897805 5.30630888265e-06
1.62 4.0 -4.0 -0.0030383157843 1.08146515323e-05
1.8 4.0 -4.0 -0.00297679920959 7.63911327171e-06
2.0 4.0 -4.0 -0.00293418576814 8.50665407514e-06
0.02 4.0 -4.5 -1.32504295216e-05 9.42725287301e-07
0.04 4.0 -4.5 -5.34862784225e-05 1.09114504949e-06
0.08 4.0 -4.5 -0.000186783175761 2.59728060365e-06
0.12 4.0 -4.5 -0.000406086551469 5.05785859739e-06
0.16 4.0 -4.5 -0.000659864915076 7.17679104333e-06
0.24 4.0 -4.5 -0.00125482610209 1.18279481665e-05
0.32 4.0 -4.5 -0.00178617184748 3.31082602242e-05
0.48 4.0 -4.5 -0.00233473678358 2.03811603751e-05
0.64 4.0 -4.5 -0.00242763066305 1.16717854246e-05
0.75 4.0 -4.5 -0.00232787902461 1.3602273561e-05
0.87 4.0 -4.5 -0.00217686816506 4.99684388441e-06
1.0 4.0 -4.5 -0.00199239690613 6.62610509243e-06
1.14 4.0 -4.5 -0.00182303558223 3.69139802716e-06
1.29 4.0 -4.5 -0.00165755038948 4.41342271816e-06
1.45 4.0 -4.5 -0.00152161388806 3.05087132799e-06
1.62 4.0 -4.5 -0.00140740309972 2.81113309568e-06
1.8 4.0 -4.5 -0.00130823613834 3.22764506088e-06
2.0 4.0 -4.5 -0.00122962154496 2.37942473391e-06
0.02 4.0 -5.0 -1.28370016609e-05 9.50361635907e-07
0.04 4.0 -5.0 -5.1480582379e-05 1.81889472612e-06
0.08 4.0 -5.0 -0.000193815186701 4.29516017636e-06
0.12 4.0 -5.0 -0.000420846819828 2.51686158207e-06
0.16 4.0 -5.0 -0.000641321512916 6.86999478129e-06
0.24 4.0 -5.0 -0.00113875880952 9.39750950751e-06
0.32 4.0 -5.0 -0.00153598285844 3.4220869284e-05
0.48 4.0 -5.0 -0.00178232505044 9.79972452967e-06
0.64 4.0 -5.0 -0.0016627740503 8.11328960991e-06
0.75 4.0 -5.0 -0.00147452502829 1.99088849387e-05
0.87 4.0 -5.0 -0.00126520995195 6.94435597727e-06
1.0 4.0 -5.0 -0.00107413818377 4.83867452016e-06
1.14 4.0 -5.0 -0.000902184016501 4.62662550953e-06
1.29 4.0 -5.0 -0.00075557781546 4.03868812346e-06
1.45 4.0 -5.0 -0.000641148181628 3.07854961718e-06
1.62 4.0 -5.0 -0.000538255670094 9.54119587248e-06
1.8 4.0 -5.0 -0.00046599229435 2.70862928261e-06
2.0 4.0 -5.0 -0.000402279221501 4.78428125637e-06
0.02 4.0 -5.5 -1.18051146979e-05 9.49772217699e-07
0.04 4.0 -5.5 -5.03477127707e-05 1.69369715391e-06
0.08 4.0 -5.5 -0.000185769923742 2.65087489964e-06
0.12 4.0 -5.5 -0.000387061397314 6.71098852486e-06
0.16 4.0 -5.5 -0.000622368690633 7.17243260027e-06
0.24 4.0 -5.5 -0.00102185961216 9.03624907571e-06
0.32 4.0 -5.5 -0.00130651370884 1.51893901794e-05
0.48 4.0 -5.5 -0.00134379328982 8.95305102982e-06
0.64 4.0 -5.5 -0.00108740556722 8.06525042085e-06
0.75 4.0 -5.5 -0.000888703128314 5.90870937018e-06
0.87 4.0 -5.5 -0.000703781945969 6.06903873872e-06
1.0 4.0 -5.5 -0.000540219219297 6.11977324483e-06
1.14 4.0 -5.5 -0.000409993153593 2.3794069108e-06
1.29 4.0 -5.5 -0.000304815689805 2.18353455336e-06
1.45 4.0 -5.5 -0.000228607899965 1.86722463055e-06
1.62 4.0 -5.5 -0.000179927977573 6.4587595169e-06
1.8 4.0 -5.5 -0.000132166340778 1.0176991521e-06
2.0 4.0 -5.5 -9.88408105405e-05 2.36590445569e-06
0.02 4.0 -6.0 -1.06616205743e-05 9.28907299397e-07
0.04 4.0 -6.0 -4.86404311479e-05 2.08582596972e-06
0.08 4.0 -6.0 -0.00018439894438 4.13764480554e-06
0.12 4.0 -6.0 -0.000378073552673 6.41824848147e-06
0.16 4.0 -6.0 -0.000589531014318 7.44386931907e-06
0.24 4.0 -6.0 -0.000890110798863 8.85291884209e-06
0.32 4.0 -6.0 -0.00111149789985 1.13379993019e-05
0.48 4.0 -6.0 -0.000968981190155 1.93432431879e-05
0.64 4.0 -6.0 -0.000680428456255 5.76335701133e-06
0.75 4.0 -6.0 -0.000503099211076 2.71577397914e-06
0.87 4.0 -6.0 -0.000365980750812 1.13146078541e-05
1.0 4.0 -6.0 -0.000247540521536 3.02667366866e-06
1.14 4.0 -6.0 -0.000170168035881 1.6332155786e-06
1.29 4.0 -6.0 -0.000110314397768 2.07150304668e-06
1.45 4.0 -6.0 -7.1094991148e-05 1.06301400105e-06
1.62 4.0 -6.0 -4.7778235227e-05 5.71053151419e-07
1.8 4.0 -6.0 -3.04382705388e-05 6.12670621875e-07
2.0 4.0 -6.0 -1.88732305171e-05 2.85042085813e-07
0.02 4.0 -6.5 -1.02056722091e-05 9.29682294983e-07
0.04 4.0 -6.5 -4.79915416037e-05 1.52539039512e-06
0.08 4.0 -6.5 -0.000182206546794 3.80676878456e-06
0.12 4.0 -6.5 -0.00035609833235 4.47700692617e-06
0.16 4.0 -6.5 -0.000553333286276 5.63424241375e-06
0.24 4.0 -6.5 -0.000822243980808 6.62711489144e-06
0.32 4.0 -6.5 -0.000898221181601 1.02358579632e-05
0.48 4.0 -6.5 -0.0006957614493 4.82185943406e-06
0.64 4.0 -6.5 -0.000422670883946 6.10040965659e-06
0.75 4.0 -6.5 -0.000281578480041 3.40626033158e-06
0.87 4.0 -6.5 -0.000179355716403 1.93795214253e-06
1.0 4.0 -6.5 -0.000106100750472 2.55689990324e-06
1.14 4.0 -6.5 -6.47801529657e-05 6.73184816189e-07
1.29 4.0 -6.5 -3.59224932976e-05 8.39176744184e-07
1.45 4.0 -6.5 -2.06349529248e-05 5.66069444083e-07
1.62 4.0 -6.5 -1.09861072998e-05 3.51876661564e-07
1.8 4.0 -6.5 -5.8937331083e-06 1.7400509083e-07
2.0 4.0 -6.5 -2.78206861154e-06 1.63440776655e-07
0.02 4.0 -7.0 -1.09978500602e-05 1.00676860202e-06
0.04 4.0 -7.0 -5.42341533487e-05 1.52410934256e-06
0.08 4.0 -7.0 -0.000173325701719 3.9739250462e-06
0.12 4.0 -7.0 -0.000372648162946 3.30906235133e-06
0.16 4.0 -7.0 -0.00050881439901 5.45770838571e-06
0.24 4.0 -7.0 -0.000715495164548 6.63387076771e-06
0.32 4.0 -7.0 -0.00072460640067 6.5171470497e-06
0.48 4.0 -7.0 -0.000492299001881 8.75123692267e-06
0.64 4.0 -7.0 -0.000257236132317 2.81123483398e-06
0.75 4.0 -7.0 -0.000148372933629 4.27712131436e-06
0.87 4.0 -7.0 -8.62992364467e-05 1.06113661122e-06
1.0 4.0 -7.0 -4.47068346689e-05 7.3992725055e-07
1.14 4.0 -7.0 -2.26061034232e-05 4.88405252495e-07
1.29 4.0 -7.0 -1.13103813092e-05 9.38500071424e-07
1.45 4.0 -7.0 -4.86853578149e-06 1.42283067629e-07
1.62 4.0 -7.0 -2.54892681013e-06 1.0080672625e-07
1.8 4.0 -7.0 -1.12350128888e-06 1.6157172534e-07
2.0 4.0 -7.0 -4.95125700004e-07 1.6782139955e-07
0.02 4.0 -7.5 -9.16660831472e-06 1.08845798784e-06
0.04 4.0 -7.5 -5.0096912712e-05 1.9724833993e-06
0.08 4.0 -7.5 -0.000174451865954 4.01954639868e-06
0.12 4.0 -7.5 -0.000332434169897 7.3123182059e-06
0.16 4.0 -7.5 -0.000467463888647 3.12147321252e-06
0.24 4.0 -7.5 -0.0006168283692 6.07935475425e-06
0.32 4.0 -7.5 -0.00060885240087 2.38492802325e-05
0.48 4.0 -7.5 -0.000332577989841 7.94615073946e-06
0.64 4.0 -7.5 -0.00014579671965 1.87852101145e-06
0.75 4.0 -7.5 -7.70277837691e-05 1.44027385668e-06
0.87 4.0 -7.5 -3.88700031762e-05 1.77881199841e-06
1.0 4.0 -7.5 -1.72275828447e-05 5.64254372495e-07
1.14 4.0 -7.5 -7.73020243484e-06 6.92404902525e-07
1.29 4.0 -7.5 -3.11929479497e-06 1.40073974818e-07
1.45 4.0 -7.5 -1.22799424075e-06 8.00749943425e-08
1.62 4.0 -7.5 -4.48252362576e-07 1.12990250594e-07
1.8 4.0 -7.5 -2.51439048559e-07 3.00950728364e-08
2.0 4.0 -7.5 -7.02411146666e-08 1.3877343557e-08


==> anc/EOS_stacked_honeycomb/anisotropy6.0_U6.0/densities <==
# beta*t, U/t, (mu-U/2)/t, extrapolated density and flavor & error
0.02 6.0 0.0 0.5 1.35743573881e-08
0.04 6.0 0.0 0.5 2.62941470439e-08
0.08 6.0 0.0 0.5 4.91544090791e-08
0.12 6.0 0.0 0.5 6.86241941279e-08
0.16 6.0 0.0 0.5 8.48566823971e-08
0.24 6.0 0.0 0.5 1.08674073228e-07
0.32 6.0 0.0 0.5 2.18351961931e-07
0.48 6.0 0.0 0.5 2.36187919196e-07
0.64 6.0 0.0 0.5 2.31754677183e-07
0.75 6.0 0.0 0.5 2.34661557511e-07
0.87 6.0 0.0 0.5 2.21130541194e-07
1.0 6.0 0.0 0.5 2.05700889792e-07
1.14 6.0 0.0 0.5 1.89144298993e-07
1.29 6.0 0.0 0.5 1.72031053977e-07
1.45 6.0 0.0 0.5 1.54693635235e-07
1.62 6.0 0.0 0.5 1.37946680376e-07
1.8 6.0 0.0 0.5 1.2170526339e-07
2.0 6.0 0.0 0.5 1.05359828273e-07
0.02 6.0 -0.25 0.498787834415 5.65340303361e-09
0.04 6.0 -0.25 0.497652578351 3.99755962185e-09
0.08 6.0 -0.25 0.495615999379 2.90013456405e-09
0.12 6.0 -0.25 0.493888095917 2.3489299694e-08
0.16 6.0 -0.25 0.492456994143 2.62618354299e-08
0.24 6.0 -0.25 0.490393727213 5.14232378009e-08
0.32 6.0 -0.25 0.489180653896 1.36097387686e-07
0.48 6.0 -0.25 0.48840715723 6.05961423994e-07
0.64 6.0 -0.25 0.488691367339 3.30526849454e-07
0.75 6.0 -0.25 0.489137155448 3.66758240315e-07
0.87 6.0 -0.25 0.48967793578 4.39184003684e-07
1.0 6.0 -0.25 0.490296075356 8.90814682186e-07
1.14 6.0 -0.25 0.490928107697 5.83607765805e-07
1.29 6.0 -0.25 0.491571759838 1.20650270423e-06
1.45 6.0 -0.25 0.492211386436 1.57296039371e-06
1.62 6.0 -0.25 0.492827597433 1.11135822598e-06
1.8 6.0 -0.25 0.493440184877 3.12342541186e-07
2.0 6.0 -0.25 0.494047087761 1.60858839198e-06
0.02 6.0 -0.5 0.4975756642 3.04168679166e-09
0.04 6.0 -0.5 0.495305259428 3.04168679166e-09
0.08 6.0 -0.5 0.491232043227 1.13809498523e-08
0.12 6.0 -0.5 0.487775564673 1.50136243832e-08
0.16 6.0 -0.5 0.484913466573 4.99715992075e-08
0.24 6.0 -0.5 0.480784896034 5.14559393862e-08
0.32 6.0 -0.5 0.478369204883 3.44149629631e-07
0.48 6.0 -0.5 0.476770261533 1.73953444049e-06
0.64 6.0 -0.5 0.477295107981 3.17931602826e-06
0.75 6.0 -0.5 0.478109591622 9.74710087443e-07
0.87 6.0 -0.5 0.479160940572 2.28467340988e-06
1.0 6.0 -0.5 0.480298232713 2.39928228358e-06
1.14 6.0 -0.5 0.481506018584 1.45668678109e-06
1.29 6.0 -0.5 0.482685847875 1.63454752587e-06
1.45 6.0 -0.5 0.483825472742 1.59394990973e-06
1.62 6.0 -0.5 0.485003202746 1.83636600889e-06
1.8 6.0 -0.5 0.486110379653 1.24078942903e-06
2.0 6.0 -0.5 0.487167918995 4.44421073184e-06
0.02 6.0 -0.75 0.496363497828 4.93875120043e-09
0.04 6.0 -0.75 0.492958086357 1.0e-07
0.08 6.0 -0.75 0.486850139161 6.18755790184e-08
0.12 6.0 -0.75 0.481668820602 3.80127884811e-08
0.16 6.0 -0.75 0.477373718687 1.16583966613e-07
0.24 6.0 -0.75 0.471171218333 2.17728459494e-07
0.32 6.0 -0.75 0.467493585146 2.34234742697e-07
0.48 6.0 -0.75 0.465049343559 1.73825655276e-06
0.64 6.0 -0.75 0.465679044137 1.04296933761e-06
0.75 6.0 -0.75 0.466819346997 5.62926632776e-07
0.87 6.0 -0.75 0.468193316523 1.03508736612e-06
1.0 6.0 -0.75 0.469787382865 2.86418787784e-06
1.14 6.0 -0.75 0.471386039658 2.76155228183e-06
1.29 6.0 -0.75 0.472941113185 5.22760207226e-06
1.45 6.0 -0.75 0.474451735736 3.63808694492e-06
1.62 6.0 -0.75 0.475921941456 2.86811526557e-06
1.8 6.0 -0.75 0.477329484307 3.49626316217e-06
2.0 6.0 -0.75 0.478633383386 6.87060199222e-06
0.02 6.0 -1.0 0.495151401691 3.04168679166e-09
0.04 6.0 -1.0 0.490611151415 7.61803028204e-09
0.08 6.0 -1.0 0.482466716861 4.53015500779e-08
0.12 6.0 -1.0 0.475561709731 7.47931153491e-08
0.16 6.0 -1.0 0.46984374201 5.39378250521e-08
0.24 6.0 -1.0 0.461555410181 2.78119729344e-07
0.32 6.0 -1.0 0.456649981581 5.02816633554e-07
0.48 6.0 -1.0 0.453161681799 1.52299322803e-06
0.64 6.0 -1.0 0.453777064146 1.34711206768e-06
0.75 6.0 -1.0 0.455044613265 1.84247111736e-06
0.87 6.0 -1.0 0.456715734966 3.7684572644e-06
1.0 6.0 -1.0 0.458484612832 3.00150364022e-06
1.14 6.0 -1.0 0.460310028626 4.41448269366e-06
1.29 6.0 -1.0 0.462045550641 2.07846125531e-06
1.45 6.0 -1.0 0.463727587739 8.51554560523e-06
1.62 6.0 -1.0 0.465179638601 9.5705093747e-06
1.8 6.0 -1.0 0.466503121138 1.09687813511e-05
2.0 6.0 -1.0 0.467802515009 5.2657691148e-06
0.02 6.0 -1.25 0.493939350029 2.90013456405e-09
0.04 6.0 -1.25 0.488264786686 1.04162886056e-08
0.08 6.0 -1.25 0.478087033393 5.87304101704e-08
0.12 6.0 -1.25 0.469467829377 5.92153222241e-08
0.16 6.0 -1.25 0.462309514064 8.13072780556e-08
0.24 6.0 -1.25 0.451954437391 4.94457209052e-07
0.32 6.0 -1.25 0.445732086278 1.94040302441e-07
0.48 6.0 -1.25 0.441110403825 4.35918546709e-06
0.64 6.0 -1.25 0.441479265823 4.36628664857e-06
0.75 6.0 -1.25 0.442769513263 2.96306266918e-06
0.87 6.0 -1.25 0.444502430555 2.33610098917e-06
1.0 6.0 -1.25 0.446208936801 2.9738883185e-06
1.14 6.0 -1.25 0.448039833396 4.90841831061e-06
1.29 6.0 -1.25 0.449682445704 1.14261081981e-05
1.45 6.0 -1.25 0.451191482673 6.83307211239e-06
1.62 6.0 -1.25 0.452536794491 9.15098949496e-06
1.8 6.0 -1.25 0.453673040432 9.18741464769e-06
2.0 6.0 -1.25 0.454607154263 9.94924248695e-06
0.02 6.0 -1.5 0.4927274191 6.28734191062e-09
0.04 6.0 -1.5 0.485918493422 3.29647211311e-08
0.08 6.0 -1.5 0.473714606216 3.42289602851e-08
0.12 6.0 -1.5 0.46337116318 3.21509707811e-08
0.16 6.0 -1.5 0.454806363198 6.74741096941e-08
0.24 6.0 -1.5 0.442344585196 3.56643451065e-07
0.32 6.0 -1.5 0.434800995219 6.76166599464e-07
0.48 6.0 -1.5 0.428903576496 1.79256847185e-06
0.64 6.0 -1.5 0.428802358707 2.34732202903e-06
0.75 6.0 -1.5 0.429886462797 3.45843762149e-06
0.87 6.0 -1.5 0.431384608981 3.41247474915e-06
1.0 6.0 -1.5 0.432974941288 7.07149167805e-06
1.14 6.0 -1.5 0.434475104839 8.53521778126e-06
1.29 6.0 -1.5 0.435820511924 7.44687327845e-06
1.45 6.0 -1.5 0.436858229405 9.78570510137e-06
1.62 6.0 -1.5 0.437815082154 5.84707095089e-06
1.8 6.0 -1.5 0.438503662998 6.41637125598e-06
2.0 6.0 -1.5 0.439113486246 6.54293491846e-06
0.02 6.0 -1.75 0.491515509428 9.53081472318e-09
0.04 6.0 -1.75 0.483573602139 4.14120530984e-08
0.08 6.0 -1.75 0.469341474042 3.77017493326e-08
0.12 6.0 -1.75 0.457295274358 5.25316769067e-08
0.16 6.0 -1.75 0.447294020292 2.7543645368e-07
0.24 6.0 -1.75 0.432698184142 1.07428516195e-06
0.32 6.0 -1.75 0.423836199558 2.256605779e-07
0.48 6.0 -1.75 0.41645008091 1.4941012082e-06
0.64 6.0 -1.75 0.415581149951 6.15503967094e-06
0.75 6.0 -1.75 0.416262504908 2.30214455116e-06
0.87 6.0 -1.75 0.417393388723 8.41435956621e-06
1.0 6.0 -1.75 0.418521006121 5.20337188394e-06
1.14 6.0 -1.75 0.419588036047 3.33851574944e-06
1.29 6.0 -1.75 0.420391901277 1.13920151325e-05
1.45 6.0 -1.75 0.420952439446 2.06098248788e-05
1.62 6.0 -1.75 0.42140084535 7.11333213513e-06
1.8 6.0 -1.75 0.421547177255 1.15156353188e-05
2.0 6.0 -1.75 0.421601485668 8.07242003826e-06
0.02 6.0 -2.0 0.490303727189 9.03241776874e-09
0.04 6.0 -2.0 0.481228067598 3.61063841431e-08
0.08 6.0 -2.0 0.464972869004 5.96046447754e-08
0.12 6.0 -2.0 0.45122290234 7.05573594445e-08
0.16 6.0 -2.0 0.439794474987 2.65448668687e-07
0.24 6.0 -2.0 0.423126567885 2.11039346868e-07
0.32 6.0 -2.0 0.412810426861 7.74280332141e-07
0.48 6.0 -2.0 0.403799714501 1.62008178476e-06
0.64 6.0 -2.0 0.401765378061 8.1857193254e-06
0.75 6.0 -2.0 0.401858077227 2.72892572008e-06
0.87 6.0 -2.0 0.402425270835 3.96427989014e-06
1.0 6.0 -2.0 0.403002887543 2.45798954336e-06
1.14 6.0 -2.0 0.403397444451 3.88763040144e-06
1.29 6.0 -2.0 0.403519642225 6.39824627549e-06
1.45 6.0 -2.0 0.40346568196 5.43692345982e-06
1.62 6.0 -2.0 0.403255711391 5.6680909453e-06
1.8 6.0 -2.0 0.402969655756 1.00697789816e-05
2.0 6.0 -2.0 0.402619393733 9.99735127779e-06
0.02 6.0 -2.25 0.489092060848 9.26228702825e-09
0.04 6.0 -2.25 0.478883061857 6.03548592082e-08
0.08 6.0 -2.25 0.460613718524 6.41251166187e-08
0.12 6.0 -2.25 0.445142887637 6.14459059806e-08
0.16 6.0 -2.25 0.432318103872 3.69504914505e-07
0.24 6.0 -2.25 0.413509871925 5.3785339239e-07
0.32 6.0 -2.25 0.401785660538 4.62700614358e-07
0.48 6.0 -2.25 0.390749584648 2.60736542537e-06
0.64 6.0 -2.25 0.387514784567 3.80690082854e-06
0.75 6.0 -2.25 0.38686372505 4.72191142856e-06
0.87 6.0 -2.25 0.386664676511 3.29858383622e-06
1.0 6.0 -2.25 0.386359385957 8.97476462151e-06
1.14 6.0 -2.25 0.385971708779 5.07936584756e-06
1.29 6.0 -2.25 0.385473854641 1.17878767081e-05
1.45 6.0 -2.25 0.38471037486 1.38710002064e-05
1.62 6.0 -2.25 0.383995403433 9.99371053978e-06
1.8 6.0 -2.25 0.383210704646 1.89034989416e-05
2.0 6.0 -2.25 0.382417857636 1.43211362387e-05
0.02 6.0 -2.5 0.487880483093 1.02944564776e-08
0.04 6.0 -2.5 0.476539194215 3.01948440147e-08
0.08 6.0 -2.5 0.45624986165 3.39080181215e-08
0.12 6.0 -2.5 0.439088714248 6.6671564319e-08
0.16 6.0 -2.5 0.424858766167 2.14899775505e-07
0.24 6.0 -2.5 0.403932223725 1.92050657495e-06
0.32 6.0 -2.5 0.390571702211 7.61346738646e-07
0.48 6.0 -2.5 0.377576563717 2.89628253913e-06
0.64 6.0 -2.5 0.372750886428 2.18857152126e-06
0.75 6.0 -2.5 0.37118166341 7.68517203156e-06
0.87 6.0 -2.5 0.369950342595 8.07513862479e-06
1.0 6.0 -2.5 0.368763095103 5.76929803999e-06
1.14 6.0 -2.5 0.367556237914 9.7582494173e-06
1.29 6.0 -2.5 0.366350476942 1.44165471053e-05
1.45 6.0 -2.5 0.364999435943 1.61060648287e-05
1.62 6.0 -2.5 0.363697455725 8.27554893599e-06
1.8 6.0 -2.5 0.362604834572 1.44671157586e-05
2.0 6.0 -2.5 0.36163184132 1.85981389712e-05
0.02 6.0 -2.75 0.486669015425 6.80141843241e-09
0.04 6.0 -2.75 0.474197540739 3.77017493326e-08
0.08 6.0 -2.75 0.451897760656 4.91827253088e-08
0.12 6.0 -2.75 0.43303478053 1.15551348011e-07
0.16 6.0 -2.75 0.417393136548 2.82585337911e-07
0.24 6.0 -2.75 0.3943512411 3.55604869263e-07
0.32 6.0 -2.75 0.37953466519 9.41309662394e-07
0.48 6.0 -2.75 0.364190280604 3.0579328995e-06
0.64 6.0 -2.75 0.357411331322 9.11881430697e-06
0.75 6.0 -2.75 0.354722356634 5.22417160487e-06
0.87 6.0 -2.75 0.352425233899 7.74231158962e-06
1.0 6.0 -2.75 0.350315322343 7.68385259052e-06
1.14 6.0 -2.75 0.348197942931 8.85405401681e-06
1.29 6.0 -2.75 0.346138255834 2.69901295038e-06
1.45 6.0 -2.75 0.344405139292 1.18610688969e-05
1.62 6.0 -2.75 0.342711466963 1.02444137107e-05
1.8 6.0 -2.75 0.341339625181 1.43956700659e-05
2.0 6.0 -2.75 0.340181603081 2.05845891956e-05
0.02 6.0 -3.0 0.485457650806 5.87232492351e-09
0.04 6.0 -3.0 0.471856450111 3.25668454066e-08
0.08 6.0 -3.0 0.447549159131 2.15470434869e-08
0.12 6.0 -3.0 0.427018419669 1.71191482083e-07
0.16 6.0 -3.0 0.409980677005 2.12595886877e-07
0.24 6.0 -3.0 0.384754581089 9.07242333177e-07
0.32 6.0 -3.0 0.368263554907 1.65610905656e-06
0.48 6.0 -3.0 0.350376091145 6.1885532143e-06
0.64 6.0 -3.0 0.34171540628 1.36612356575e-06
0.75 6.0 -3.0 0.337753980253 9.0469753415e-06
0.87 6.0 -3.0 0.334294646644 7.20593821941e-06
1.0 6.0 -3.0 0.331201516816 9.91902395442e-06
1.14 6.0 -3.0 0.328210221205 3.28539567835e-06
1.29 6.0 -3.0 0.325533248573 2.02776490189e-05
1.45 6.0 -3.0 0.323217950576 1.09190133816e-05
1.62 6.0 -3.0 0.321164290954 2.06752572479e-05
1.8 6.0 -3.0 0.319508491377 8.61297035e-06
2.0 6.0 -3.0 0.318113444692 1.12047631433e-05
0.02 6.0 -3.25 0.484246662665 2.59395921164e-09
0.04 6.0 -3.25 0.469517097377 8.22074335044e-08
0.08 6.0 -3.25 0.443209995188 5.48117760238e-08
0.12 6.0 -3.25 0.421002643584 4.63749562931e-08
0.16 6.0 -3.25 0.402591935469 7.19537354011e-07
0.24 6.0 -3.25 0.375215757243 2.07005421278e-07
0.32 6.0 -3.25 0.357068697396 7.59635981986e-07
0.48 6.0 -3.25 0.336581549104 4.75310292185e-06
0.64 6.0 -3.25 0.325508174838 5.67713568773e-06
0.75 6.0 -3.25 0.320173448884 7.39974190343e-06
0.87 6.0 -3.25 0.315508472092 5.43099636694e-06
1.0 6.0 -3.25 0.311384341992 8.2056419568e-06
1.14 6.0 -3.25 0.307642639384 9.37079785857e-06
1.29 6.0 -3.25 0.304402022358 1.09427427418e-05
1.45 6.0 -3.25 0.301522305998 6.25369270979e-06
1.62 6.0 -3.25 0.299219918462 8.51805910294e-06
1.8 6.0 -3.25 0.297256731658 5.71331543756e-06
2.0 6.0 -3.25 0.295749520853 1.78530225476e-05
0.02 6.0 -3.5 0.483035313729 4.85285332262e-09
0.04 6.0 -3.5 0.467177277407 1.29360306362e-07
0.08 6.0 -3.5 0.438868289874 1.72476344794e-07
0.12 6.0 -3.5 0.415006640476 5.36642454492e-08
0.16 6.0 -3.5 0.395188850583 3.03349084687e-07
0.24 6.0 -3.5 0.365654728783 9.24451954027e-07
0.32 6.0 -3.5 0.345888462811 2.7891245327e-06
0.48 6.0 -3.5 0.322465829885 4.52837529008e-06
0.64 6.0 -3.5 0.308954908252 1.57913499454e-05
0.75 6.0 -3.5 0.302220665585 6.37124688722e-06
0.87 6.0 -3.5 0.296355691199 2.17728517868e-06
1.0 6.0 -3.5 0.291222620493 7.08998610448e-06
1.14 6.0 -3.5 0.286597607749 8.56903322972e-06
1.29 6.0 -3.5 0.28269171322 7.4076624484e-06
1.45 6.0 -3.5 0.279512315665 4.25312410927e-06
1.62 6.0 -3.5 0.276814647737 1.46208206363e-05
1.8 6.0 -3.5 0.274686401453 8.1061770141e-06
2.0 6.0 -3.5 0.272942633888 1.81574112057e-05
0.02 6.0 -3.75 0.481824704037 9.66228044689e-09
0.04 6.0 -3.75 0.464842627452 3.72529029846e-08
0.08 6.0 -3.75 0.434534642211 9.33104493764e-08
0.12 6.0 -3.75 0.409034283539 1.64517146874e-07
0.16 6.0 -3.75 0.387865856564 2.88381891465e-07
0.24 6.0 -3.75 0.356189086127 8.07079364379e-07
0.32 6.0 -3.75 0.334602077058 1.06256297803e-06
0.48 6.0 -3.75 0.308165611128 3.95564464895e-06
0.64 6.0 -3.75 0.292222883514 1.41118196524e-05
0.75 6.0 -3.75 0.284146013521 4.91133768832e-06
0.87 6.0 -3.75 0.276903369811 8.28327862951e-06
1.0 6.0 -3.75 0.270702514071 1.1925841975e-05
1.14 6.0 -3.75 0.26529685007 1.39348988693e-05
1.29 6.0 -3.75 0.260796035071 5.7033513554e-06
1.45 6.0 -3.75 0.257038788062 1.28053133263e-05
1.62 6.0 -3.75 0.254065337174 4.23617333642e-06
1.8 6.0 -3.75 0.251698377304 1.23604528191e-05
2.0 6.0 -3.75 0.24971751889 9.85983615067e-06
0.02 6.0 -4.0 0.480614515679 1.30988519339e-08
0.04 6.0 -4.0 0.462505618035 2.32915293954e-08
0.08 6.0 -4.0 0.430228910024 2.28109917752e-07
0.12 6.0 -4.0 0.40304670919 2.22385676874e-07
0.16 6.0 -4.0 0.380526585847 3.16673580073e-07
0.24 6.0 -4.0 0.34665550042 1.44457679325e-06
0.32 6.0 -4.0 0.32345902609 3.07552490334e-06
0.48 6.0 -4.0 0.29394744067 1.02083574678e-05
0.64 6.0 -4.0 0.275321309306 7.58610877436e-06
0.75 6.0 -4.0 0.265740977419 4.09293918594e-06
0.87 6.0 -4.0 0.257191482528 1.04336485899e-05
1.0 6.0 -4.0 0.249990333531 1.20160580716e-05
1.14 6.0 -4.0 0.243813248007 6.55263405772e-06
1.29 6.0 -4.0 0.238661454045 6.24642475285e-06
1.45 6.0 -4.0 0.234637529486 1.24284488476e-05
1.62 6.0 -4.0 0.231096214344 1.32572537697e-05
1.8 6.0 -4.0 0.228313536428 1.54347389479e-05
2.0 6.0 -4.0 0.22596265642 1.32639211279e-05
0.02 6.0 -4.5 0.47819463312 1.18515836147e-08
0.04 6.0 -4.5 0.457835713018 7.03723493445e-08
0.08 6.0 -4.5 0.421624122568 2.32488794866e-07
0.12 6.0 -4.5 0.391196938649 3.40805917159e-07
0.16 6.0 -4.5 0.365977813402 3.55016037264e-07
0.24 6.0 -4.5 0.327847529759 1.63692635627e-06
0.32 6.0 -4.5 0.300951965895 2.04236525204e-06
0.48 6.0 -4.5 0.265179559233 6.07765932018e-06
0.64 6.0 -4.5 0.241369191124 1.57406793526e-05
0.75 6.0 -4.5 0.228916153377 3.37134882338e-06
0.87 6.0 -4.5 0.218052683866 8.14502161244e-06
1.0 6.0 -4.5 0.208639614314 9.29684243936e-06
1.14 6.0 -4.5 0.20076811308 1.52151526157e-05
1.29 6.0 -4.5 0.194246330728 8.46482230728e-06
1.45 6.0 -4.5 0.188858223822 1.53084171006e-05
1.62 6.0 -4.5 0.184481375256 1.56753872359e-05
1.8 6.0 -4.5 0.180770190126 1.48254454209e-05
2.0 6.0 -4.5 0.177622211085 2.36984031691e-05
0.02 6.0 -5.0 0.475774614494 1.58050681916e-08
0.04 6.0 -5.0 0.453176902205 2.89142107045e-08
0.08 6.0 -5.0 0.413051219684 7.16691261631e-08
0.12 6.0 -5.0 0.37943404697 2.05030489016e-07
0.16 6.0 -5.0 0.351571866497 1.13933088393e-06
0.24 6.0 -5.0 0.309161138564 6.38496750213e-07
0.32 6.0 -5.0 0.278773462557 2.94203972525e-06
0.48 6.0 -5.0 0.23685922156 4.63767929918e-06
0.64 6.0 -5.0 0.20786040385 1.06579322836e-05
0.75 6.0 -5.0 0.192928344213 1.37500932011e-05
0.87 6.0 -5.0 0.179734537975 9.25081029434e-06
1.0 6.0 -5.0 0.168441671756 5.85876035855e-06
1.14 6.0 -5.0 0.158948472616 1.24532741053e-05
1.29 6.0 -5.0 0.150842359809 5.19238503311e-06
1.45 6.0 -5.0 0.144180880204 4.14836896727e-06
1.62 6.0 -5.0 0.13855463312 6.30872501175e-06
1.8 6.0 -5.0 0.133744460477 1.15577619615e-05
2.0 6.0 -5.0 0.129332348109 2.64199912642e-05
0.02 6.0 -5.5 0.473357238742 1.98611581979e-08
0.04 6.0 -5.5 0.448523848934 6.4111999074e-08
0.08 6.0 -5.5 0.40452684438 1.07793753281e-07
0.12 6.0 -5.5 0.367750807373 1.25561090664e-07
0.16 6.0 -5.5 0.337347925551 2.96909199028e-07
0.24 6.0 -5.5 0.290840667484 8.44726112983e-07
0.32 6.0 -5.5 0.256859990267 1.97450261109e-06
0.48 6.0 -5.5 0.209032903745 1.00224763142e-05
0.64 6.0 -5.5 0.175928556118 4.60947102837e-06
0.75 6.0 -5.5 0.158710865693 8.12631328623e-06
0.87 6.0 -5.5 0.143767331867 1.05917413823e-05
1.0 6.0 -5.5 0.131005140436 3.8207612243e-06
1.14 6.0 -5.5 0.119994558182 3.31673529857e-06
1.29 6.0 -5.5 0.110721777153 1.00828275074e-05
1.45 6.0 -5.5 0.10280837196 5.09707827515e-06
1.62 6.0 -5.5 0.0960211014049 1.10087348791e-05
1.8 6.0 -5.5 0.0902364485837 1.11243606857e-05
2.0 6.0 -5.5 0.0849904897916 1.21143751343e-05
0.02 6.0 -6.0 0.470940322321 2.54320470991e-08
0.04 6.0 -6.0 0.443878323768 6.98083534805e-08
0.08 6.0 -6.0 0.39605062518 9.77112965463e-08
0.12 6.0 -6.0 0.356207141387 1.88690475195e-07
0.16 6.0 -6.0 0.323274296753 9.23379572777e-07
0.24 6.0 -6.0 0.272738340918 1.01099903445e-06
0.32 6.0 -6.0 0.235434217192 1.90120078628e-06
0.48 6.0 -6.0 0.182452322708 6.66204921095e-06
0.64 6.0 -6.0 0.146157521935 1.45697940044e-05
0.75 6.0 -6.0 0.12740852609 1.44625312026e-05
0.87 6.0 -6.0 0.111311227975 8.51136704441e-06
1.0 6.0 -6.0 0.0976127889659 1.17568858052e-05
1.14 6.0 -6.0 0.0859151551976 4.21892278938e-06
1.29 6.0 -6.0 0.0760232386163 8.28319792422e-06
1.45 6.0 -6.0 0.0675885401373 7.39023751583e-06
1.62 6.0 -6.0 0.0604214469036 1.08416393728e-05
1.8 6.0 -6.0 0.0542353178658 1.18273299903e-05
2.0 6.0 -6.0 0.0486821585351 1.34584042648e-05
0.02 6.0 -6.5 0.468525038911 1.43549337161e-08
0.04 6.0 -6.5 0.439244756377 6.78532330843e-08
0.08 6.0 -6.5 0.38761852193 1.86472112392e-07
0.12 6.0 -6.5 0.344787425296 2.17966867236e-07
0.16 6.0 -6.5 0.309404000143 8.89288799855e-07
0.24 6.0 -6.5 0.255035482575 3.15751942557e-07
0.32 6.0 -6.5 0.214804006297 1.16121882285e-06
0.48 6.0 -6.5 0.15746168727 9.12093487946e-06
0.64 6.0 -6.5 0.118851504025 6.4561569407e-06
0.75 6.0 -6.5 0.0997406102807 5.52588479782e-06
0.87 6.0 -6.5 0.0833570571112 9.17611188807e-06
1.0 6.0 -6.5 0.0697029382592 6.56688217957e-06
1.14 6.0 -6.5 0.0582915317585 7.7727857528e-06
1.29 6.0 -6.5 0.0487564964021 5.62927025752e-06
1.45 6.0 -6.5 0.0408087577416 4.60451025054e-06
1.62 6.0 -6.5 0.0342160559243 1.06316213525e-05
1.8 6.0 -6.5 0.0287784644778 5.86577522421e-06
2.0 6.0 -6.5 0.0239436984328 7.0762705963e-06
0.02 6.0 -7.0 0.466110298844 1.76169747705e-08
0.04 6.0 -7.0 0.434616876423 3.89309985002e-08
0.08 6.0 -7.0 0.37923758483 4.05052877281e-07
0.12 6.0 -7.0 0.333486487099 1.89395663021e-07
0.16 6.0 -7.0 0.29578739822 4.49853781853e-07
0.24 6.0 -7.0 0.237850054449 9.13230109497e-07
0.32 6.0 -7.0 0.194798519727 7.21449764655e-07
0.48 6.0 -7.0 0.134357933991 6.18386027007e-06
0.64 6.0 -7.0 0.095105264795 1.40833778086e-05
0.75 6.0 -7.0 0.0762139073375 8.80593102524e-06
0.87 6.0 -7.0 0.060527943717 7.02949800566e-06
1.0 6.0 -7.0 0.0478498365806 6.78563622264e-06
1.14 6.0 -7.0 0.0375275983188 3.68122342733e-06
1.29 6.0 -7.0 0.029339298139 3.20320991982e-06
1.45 6.0 -7.0 0.0228221924831 4.04390437439e-06
1.62 6.0 -7.0 0.0176715414086 2.36642128208e-06
1.8 6.0 -7.0 0.0136415167494 3.79995037265e-06
2.0 6.0 -7.0 0.0103094287701 3.5641883446e-06
0.02 6.0 -7.5 0.46369670883 1.7206378853e-08
0.04 6.0 -7.5 0.430002375935 3.61180294858e-08
0.08 6.0 -7.5 0.370946863175 3.49796385528e-07
0.12 6.0 -7.5 0.322333462671 2.23803217072e-07
0.16 6.0 -7.5 0.282435592599 4.39181071209e-07
0.24 6.0 -7.5 0.221049425395 2.63878612779e-06
0.32 6.0 -7.5 0.175864363757 3.23015036938e-06
0.48 6.0 -7.5 0.113492924792 3.86068292541e-06
0.64 6.0 -7.5 0.0748678572363 1.0416748427e-05
0.75 6.0 -7.5 0.0569784909568 4.69806952507e-06
0.87 6.0 -7.5 0.0426655516064 2.78405781633e-06
1.0 6.0 -7.5 0.0315954961201 4.68996716722e-06
1.14 6.0 -7.5 0.0231886286521 1.17298777147e-06
1.29 6.0 -7.5 0.0167853956451 2.86805600797e-06
1.45 6.0 -7.5 0.0119988321259 1.35318499446e-06
1.62 6.0 -7.5 0.00854622098761 1.5051200003e-06
1.8 6.0 -7.5 0.0060313542372 7.06231852872e-07
2.0 6.0 -7.5 0.00411071529427 4.48502793429e-07
0.02 6.0 -8.0 0.461285321713 2.08729113772e-08
0.04 6.0 -8.0 0.425397568095 2.27369440073e-07
0.08 6.0 -8.0 0.362697262056 3.47515514384e-07
0.12 6.0 -8.0 0.311338686952 1.78952638187e-07
0.16 6.0 -8.0 0.269326607728 1.11581523134e-06
0.24 6.0 -8.0 0.204932252615 7.76778724562e-07
0.32 6.0 -8.0 0.1578830924 2.21228213582e-06
0.48 6.0 -8.0 0.094914152138 4.87353823975e-06
0.64 6.0 -8.0 0.0579251163352 5.17318863432e-06
0.75 6.0 -8.0 0.0417407093728 2.61738842256e-06
0.87 6.0 -8.0 0.029414889121 9.05583056687e-07
1.0 6.0 -8.0 0.0203301346988 2.97963150621e-06
1.14 6.0 -8.0 0.0138318404896 6.19874581163e-07
1.29 6.0 -8.0 0.00922976456806 3.66229086842e-07
1.45 6.0 -8.0 0.00614484357612 9.06538905565e-07
1.62 6.0 -8.0 0.00394980788723 4.26882283269e-08
1.8 6.0 -8.0 0.00249966090824 1.44279284388e-07
2.0 6.0 -8.0 0.00153616386074 3.84556522016e-07


==> anc/EOS_stacked_honeycomb/anisotropy6.0_U6.0/double_occupations <==
# beta*t, U/t, (mu-U/2)/t, extrapolated double occupation & error
0.02 6.0 0.0 0.242513211473 3.30765552625e-06
0.04 6.0 0.0 0.235040702807 5.62282490678e-06
0.08 6.0 0.0 0.220344163598 8.2897896913e-06
0.12 6.0 0.0 0.206115433448 9.24384840764e-06
0.16 6.0 0.0 0.192569098476 1.82569260599e-05
0.24 6.0 0.0 0.167968487677 2.39992462534e-05
0.32 6.0 0.0 0.147306567296 8.01827454803e-05
0.48 6.0 0.0 0.117130217219 7.99369863451e-05
0.64 6.0 0.0 0.0985697913174 2.77563409376e-05
0.75 6.0 0.0 0.090205766429 2.41923397712e-05
0.87 6.0 0.0 0.0838957081693 2.01647130217e-05
1.0 6.0 0.0 0.0793540514446 4.41806974689e-05
1.14 6.0 0.0 0.0761299668994 1.8166587883e-05
1.29 6.0 0.0 0.0739932899328 2.00058944026e-05
1.45 6.0 0.0 0.0727211497476 1.89614030006e-05
1.62 6.0 0.0 0.0720385716112 2.16756232069e-05
1.8 6.0 0.0 0.0718663022499 3.08765503006e-05
2.0 6.0 0.0 0.072027928396 4.15279668916e-05
0.02 6.0 -0.25 0.241302074626 3.24259597744e-06
0.04 6.0 -0.25 0.232699302098 5.69583508177e-06
0.08 6.0 -0.25 0.215962719199 6.4938616194e-06
0.12 6.0 -0.25 0.200053998889 1.25232419369e-05
0.16 6.0 -0.25 0.185104517414 1.54935627199e-05
0.24 6.0 -0.25 0.158525964428 1.87403305709e-05
0.32 6.0 -0.25 0.136835524174 4.37140392116e-05
0.48 6.0 -0.25 0.106016139051 3.56324012527e-05
0.64 6.0 -0.25 0.0878530540483 2.43642844538e-05
0.75 6.0 -0.25 0.079996913527 2.75996091554e-05
0.87 6.0 -0.25 0.0743259804467 4.70781758031e-05
1.0 6.0 -0.25 0.0703565598394 3.28349229228e-05
1.14 6.0 -0.25 0.0678929865851 1.87629297683e-05
1.29 6.0 -0.25 0.066409546817 1.73033243465e-05
1.45 6.0 -0.25 0.0658043615128 1.76574134421e-05
1.62 6.0 -0.25 0.0658407844169 2.72680577138e-05
1.8 6.0 -0.25 0.0662679897442 2.77763460328e-05
2.0 6.0 -0.25 0.0670423670588 2.52980407754e-05
0.02 6.0 -0.5 0.240094281305 3.08667709775e-06
0.04 6.0 -0.5 0.230368197359 5.72842054142e-06
0.08 6.0 -0.5 0.211662846186 7.35087033662e-06
0.12 6.0 -0.5 0.194131237948 1.13790461217e-05
0.16 6.0 -0.5 0.177861099753 1.25366850522e-05
0.24 6.0 -0.5 0.14948657696 1.6606718202e-05
0.32 6.0 -0.5 0.126833648456 0.00011787410122
0.48 6.0 -0.5 0.0957883998435 2.7741773297e-05
0.64 6.0 -0.5 0.078230986197 4.23846087883e-05
0.75 6.0 -0.5 0.0710391900774 1.90451805773e-05
0.87 6.0 -0.5 0.0659899826137 1.63806237422e-05
1.0 6.0 -0.5 0.0628258496279 2.8561459781e-05
1.14 6.0 -0.5 0.0609497522074 2.02914571774e-05
1.29 6.0 -0.5 0.060237053624 2.63442134085e-05
1.45 6.0 -0.5 0.0602408708764 1.63994019362e-05
1.62 6.0 -0.5 0.0607896319375 4.48190567544e-05
1.8 6.0 -0.5 0.0616836951153 3.28064678328e-05
2.0 6.0 -0.5 0.0629751978699 5.75797261935e-05
0.02 6.0 -0.75 0.238891395215 3.11607540297e-06
0.04 6.0 -0.75 0.228048081763 5.66088742926e-06
0.08 6.0 -0.75 0.207390769919 8.30542882969e-06
0.12 6.0 -0.75 0.188263659565 1.03731890291e-05
0.16 6.0 -0.75 0.170782319743 1.51810730472e-05
0.24 6.0 -0.75 0.140820479943 2.10465529737e-05
0.32 6.0 -0.75 0.117474952505 1.92773286031e-05
0.48 6.0 -0.75 0.0863655686505 2.78079389388e-05
0.64 6.0 -0.75 0.0696518132424 1.85740568411e-05
0.75 6.0 -0.75 0.0631234939415 1.75209995554e-05
0.87 6.0 -0.75 0.0587934456516 1.90925956829e-05
1.0 6.0 -0.75 0.0562197972329 1.75417480128e-05
1.14 6.0 -0.75 0.054999043419 2.14302760422e-05
1.29 6.0 -0.75 0.0549275955578 1.38558627396e-05
1.45 6.0 -0.75 0.055441007032 1.396609701e-05
1.62 6.0 -0.75 0.0565012369303 3.34406813902e-05
1.8 6.0 -0.75 0.0578087678384 2.48657304355e-05
2.0 6.0 -0.75 0.0593758750071 2.83768314356e-05
0.02 6.0 -1.0 0.237689513631 3.09750767056e-06
0.04 6.0 -1.0 0.225750944454 4.9353159766e-06
0.08 6.0 -1.0 0.203211843316 8.83890526798e-06
0.12 6.0 -1.0 0.18254989193 1.0814345675e-05
0.16 6.0 -1.0 0.163860287153 1.03362672423e-05
0.24 6.0 -1.0 0.13250628719 1.75177544897e-05
0.32 6.0 -1.0 0.108520588568 2.11391770573e-05
0.48 6.0 -1.0 0.0778024869957 2.6015932391e-05
0.64 6.0 -1.0 0.0619854076085 1.53911952817e-05
0.75 6.0 -1.0 0.056113477613 1.85017262655e-05
0.87 6.0 -1.0 0.0524428387242 1.24636182654e-05
1.0 6.0 -1.0 0.0505439931173 1.13398042667e-05
1.14 6.0 -1.0 0.0498447824961 2.04335010201e-05
1.29 6.0 -1.0 0.0501968485437 1.17468700268e-05
1.45 6.0 -1.0 0.0510850215202 1.50541768384e-05
1.62 6.0 -1.0 0.0524453405183 5.55999662572e-05
1.8 6.0 -1.0 0.0540537418076 3.26113181084e-05
2.0 6.0 -1.0 0.055884718202 6.87483786726e-05
0.02 6.0 -1.25 0.236491502356 3.15332987676e-06
0.04 6.0 -1.25 0.223457676783 5.75155993576e-06
0.08 6.0 -1.25 0.199056387809 8.29966184974e-06
0.12 6.0 -1.25 0.176890837313 1.16933994805e-05
0.16 6.0 -1.25 0.1571819627 1.05397274014e-05
0.24 6.0 -1.25 0.124504112354 1.53060996487e-05
0.32 6.0 -1.25 0.100187795443 2.14821579395e-05
0.48 6.0 -1.25 0.0699582320253 1.4596979326e-05
0.64 6.0 -1.25 0.0551276477005 1.15456419146e-05
0.75 6.0 -1.25 0.0498895442423 2.00011297954e-05
0.87 6.0 -1.25 0.0468073285364 8.53673181207e-06
1.0 6.0 -1.25 0.0454453388441 1.78881743792e-05
1.14 6.0 -1.25 0.045201055415 1.39197114354e-05
1.29 6.0 -1.25 0.045833841755 1.51248822304e-05
1.45 6.0 -1.25 0.0469513273184 4.07508641521e-05
1.62 6.0 -1.25 0.0484610703349 2.07117208466e-05
1.8 6.0 -1.25 0.0501739108935 3.87833817974e-05
2.0 6.0 -1.25 0.0519913302159 3.04515193528e-05
0.02 6.0 -1.5 0.235295001109 3.19107816042e-06
0.04 6.0 -1.5 0.221184620027 6.92966614071e-06
0.08 6.0 -1.5 0.194917351362 6.16508083207e-06
0.12 6.0 -1.5 0.171399556084 1.02180178179e-05
0.16 6.0 -1.5 0.150602057137 1.00090605682e-05
0.24 6.0 -1.5 0.11688502867 1.06235063042e-05
0.32 6.0 -1.5 0.0923043201817 1.99094200712e-05
0.48 6.0 -1.5 0.062748683055 1.46311034411e-05
0.64 6.0 -1.5 0.0489588986748 3.34823944726e-05
0.75 6.0 -1.5 0.0443494441103 6.60357961811e-06
0.87 6.0 -1.5 0.0418009179913 1.34851792301e-05
1.0 6.0 -1.5 0.0408093002893 1.64171904608e-05
1.14 6.0 -1.5 0.0409155489717 7.71047568499e-06
1.29 6.0 -1.5 0.0417461323134 1.86378046923e-05
1.45 6.0 -1.5 0.0429726620202 5.33612669747e-05
1.62 6.0 -1.5 0.0444794320448 4.79294437669e-05
1.8 6.0 -1.5 0.04605833572 5.27070289891e-05
2.0 6.0 -1.5 0.0477694626263 5.77926838353e-05
0.02 6.0 -1.75 0.234103886838 3.17183167234e-06
0.04 6.0 -1.75 0.218912086431 4.81976208564e-06
0.08 6.0 -1.75 0.190864568324 7.34343932994e-06
0.12 6.0 -1.75 0.165961484783 1.06884595067e-05
0.16 6.0 -1.75 0.144280746103 1.48033989566e-05
0.24 6.0 -1.75 0.10967183133 1.38075886624e-05
0.32 6.0 -1.75 0.0849218427137 2.87751400225e-05
0.48 6.0 -1.75 0.0562054071957 1.06488986618e-05
0.64 6.0 -1.75 0.0434268930671 9.2639430704e-06
0.75 6.0 -1.75 0.039363559255 1.01789596542e-05
0.87 6.0 -1.75 0.0372785127858 1.26931324952e-05
1.0 6.0 -1.75 0.0365887696168 1.12659639222e-05
1.14 6.0 -1.75 0.0368379977232 7.71680115215e-06
1.29 6.0 -1.75 0.0377105333563 8.28510447046e-06
1.45 6.0 -1.75 0.0389322541923 3.1096978033e-05
1.62 6.0 -1.75 0.040295051051 1.57452540816e-05
1.8 6.0 -1.75 0.0417767422853 2.47979534039e-05
2.0 6.0 -1.75 0.0432618952203 4.50723710118e-05
0.02 6.0 -2.0 0.232915110224 3.27983382005e-06
0.04 6.0 -2.0 0.216669829086 5.10951327865e-06
0.08 6.0 -2.0 0.18685918496 8.47858504095e-06
0.12 6.0 -2.0 0.160665077487 4.75128545067e-06
0.16 6.0 -2.0 0.138137507748 1.18525951626e-05
0.24 6.0 -2.0 0.102685480959 1.36452639795e-05
0.32 6.0 -2.0 0.0780139702858 1.39687181253e-05
0.48 6.0 -2.0 0.0502347042983 8.71519873685e-06
0.64 6.0 -2.0 0.0384756470378 7.14007199874e-06
0.75 6.0 -2.0 0.0348921026707 6.30803548038e-06
0.87 6.0 -2.0 0.0331581734691 7.44126500007e-06
1.0 6.0 -2.0 0.0326808471678 5.62154596841e-06
1.14 6.0 -2.0 0.0329984278791 8.87730269706e-06
1.29 6.0 -2.0 0.0338403555335 1.53838598638e-05
1.45 6.0 -2.0 0.0349038708272 2.63959891722e-05
1.62 6.0 -2.0 0.0361136216932 8.94573782325e-06
1.8 6.0 -2.0 0.0373602084898 9.61659538371e-06
2.0 6.0 -2.0 0.0386342366789 2.18224599481e-05
0.02 6.0 -2.25 0.231729523517 3.46560194618e-06
0.04 6.0 -2.25 0.214440822269 5.25208460396e-06
0.08 6.0 -2.25 0.182882924597 6.85836098326e-06
0.12 6.0 -2.25 0.155533959837 1.08387998559e-05
0.16 6.0 -2.25 0.132158969847 9.16153165092e-06
0.24 6.0 -2.25 0.0960969651531 1.18465558805e-05
0.32 6.0 -2.25 0.0715380220824 8.0545369975e-06
0.48 6.0 -2.25 0.0448358224972 2.15781935705e-05
0.64 6.0 -2.25 0.0340058147337 5.72080018624e-06
0.75 6.0 -2.25 0.0308335416668 4.790780199e-06
0.87 6.0 -2.25 0.0293635442617 6.27719781588e-06
1.0 6.0 -2.25 0.0290094443916 8.18118788777e-06
1.14 6.0 -2.25 0.0293175629553 5.82281681479e-06
1.29 6.0 -2.25 0.0300269060865 1.44551719147e-05
1.45 6.0 -2.25 0.0309039461727 6.64446650167e-06
1.62 6.0 -2.25 0.0318908792431 1.70681775691e-05
1.8 6.0 -2.25 0.0329177925343 4.57095995013e-05
2.0 6.0 -2.25 0.0339507711285 1.83721228312e-05
0.02 6.0 -2.5 0.23054793291 3.52572686501e-06
0.04 6.0 -2.5 0.21222040464 6.04224149274e-06
0.08 6.0 -2.5 0.17900444633 6.81597875807e-06
0.12 6.0 -2.5 0.150468163377 9.37092889508e-06
0.16 6.0 -2.5 0.126365696407 1.01874409619e-05
0.24 6.0 -2.5 0.0898062659325 6.29811860967e-06
0.32 6.0 -2.5 0.0655601792483 3.03069990283e-05
0.48 6.0 -2.5 0.0399284445609 6.5144172527e-06
0.64 6.0 -2.5 0.0299711071027 4.97720359795e-06
0.75 6.0 -2.5 0.0271541629502 4.22117372798e-06
0.87 6.0 -2.5 0.0258758977578 8.40341477895e-06
1.0 6.0 -2.5 0.0255585109611 4.14067248374e-06
1.14 6.0 -2.5 0.0257907401397 4.83464860516e-06
1.29 6.0 -2.5 0.0263392482588 5.45554256415e-06
1.45 6.0 -2.5 0.0270406289295 1.38362905868e-05
1.62 6.0 -2.5 0.0278021230675 1.44548690457e-05
1.8 6.0 -2.5 0.0285553151351 7.76464145678e-06
2.0 6.0 -2.5 0.0293650629817 8.87680883662e-06
0.02 6.0 -2.75 0.229370000247 3.37819851661e-06
0.04 6.0 -2.75 0.210002000349 6.13926732237e-06
0.08 6.0 -2.75 0.175151267314 6.14393674921e-06
0.12 6.0 -2.75 0.145542517071 6.13906816769e-06
0.16 6.0 -2.75 0.120792059265 7.94523249999e-06
0.24 6.0 -2.75 0.0838488275982 1.07242434709e-05
0.32 6.0 -2.75 0.0599052735744 2.42163605024e-05
0.48 6.0 -2.75 0.0354493934774 5.36199319499e-06
0.64 6.0 -2.75 0.0263291273424 4.26790961624e-06
0.75 6.0 -2.75 0.0238304718478 2.60191342766e-06
0.87 6.0 -2.75 0.0226591037448 9.47227972848e-06
1.0 6.0 -2.75 0.0223220616751 7.49254330731e-06
1.14 6.0 -2.75 0.0224353560987 5.88667131543e-06
1.29 6.0 -2.75 0.0228059417196 8.34548375168e-06
1.45 6.0 -2.75 0.0233098400727 5.03356007106e-06
1.62 6.0 -2.75 0.0238490814175 5.72334590911e-06
1.8 6.0 -2.75 0.024404006257 6.69598892774e-06
2.0 6.0 -2.75 0.0249750062264 1.57785991784e-05
0.02 6.0 -3.0 0.228195956789 3.27193067643e-06
0.04 6.0 -3.0 0.207801678043 5.43912622718e-06
0.08 6.0 -3.0 0.171360815808 8.45626951286e-06
0.12 6.0 -3.0 0.140678752344 1.09712526654e-05
0.16 6.0 -3.0 0.115351362632 9.57827368572e-06
0.24 6.0 -3.0 0.07821760011 8.97477946052e-06
0.32 6.0 -3.0 0.0547145120299 6.82757116051e-06
0.48 6.0 -3.0 0.0314444222736 4.32814799601e-06
0.64 6.0 -3.0 0.0230432997562 3.31181611719e-06
0.75 6.0 -3.0 0.0207743398633 2.09885367159e-06
0.87 6.0 -3.0 0.0197051066518 7.26977897098e-06
1.0 6.0 -3.0 0.0193241898658 3.67795169218e-06
1.14 6.0 -3.0 0.0193126661548 6.50899875845e-06
1.29 6.0 -3.0 0.0195166635291 1.46969997493e-05
1.45 6.0 -3.0 0.0197866116122 4.43162448654e-06
1.62 6.0 -3.0 0.020136878544 1.20170324625e-05
1.8 6.0 -3.0 0.0205029826414 8.29881118871e-06
2.0 6.0 -3.0 0.0208824475223 6.44506374951e-06
0.02 6.0 -3.25 0.227025558244 3.68676179088e-06
0.04 6.0 -3.25 0.205611021882 4.71502139978e-06
0.08 6.0 -3.25 0.167614464753 6.96701818986e-06
0.12 6.0 -3.25 0.135957147773 7.07905894655e-06
0.16 6.0 -3.25 0.110091224663 5.99390639484e-06
0.24 6.0 -3.25 0.0728590340393 6.72835301251e-06
0.32 6.0 -3.25 0.0498805838947 1.13884275314e-05
0.48 6.0 -3.25 0.0277817819135 3.04315833215e-06
0.64 6.0 -3.25 0.0200908311929 2.88941253189e-06
0.75 6.0 -3.25 0.0180054220257 2.50895137405e-06
0.87 6.0 -3.25 0.0169718758074 3.18534931696e-06
1.0 6.0 -3.25 0.0165294918087 2.66453818565e-06
1.14 6.0 -3.25 0.0164090496362 6.79480996359e-06
1.29 6.0 -3.25 0.0164445851017 4.12072278606e-06
1.45 6.0 -3.25 0.0165624878755 4.35102846374e-06
1.62 6.0 -3.25 0.0167344643507 5.76508787955e-06
1.8 6.0 -3.25 0.0169038023673 6.3896498747e-06
2.0 6.0 -3.25 0.0171333255149 1.05076395668e-05
0.02 6.0 -3.5 0.225858633501 3.65272769181e-06
0.04 6.0 -3.5 0.203445246035 4.95529968884e-06
0.08 6.0 -3.5 0.163948434765 5.27645863408e-06
0.12 6.0 -3.5 0.131341849577 5.34390961753e-06
0.16 6.0 -3.5 0.105051325068 6.83319343187e-06
0.24 6.0 -3.5 0.0678151631335 6.76807143286e-06
0.32 6.0 -3.5 0.0453640677113 5.59540452908e-06
0.48 6.0 -3.5 0.0244916680979 6.76908927729e-06
0.64 6.0 -3.5 0.0174346195992 2.88240384465e-06
0.75 6.0 -3.5 0.0155111812315 5.02559521947e-06
0.87 6.0 -3.5 0.0144996882197 2.15332207179e-06
1.0 6.0 -3.5 0.0139941002149 2.59182312814e-06
1.14 6.0 -3.5 0.0137530189466 3.23762904683e-06
1.29 6.0 -3.5 0.0136429077175 6.887020924e-06
1.45 6.0 -3.5 0.0136267092178 3.98461661837e-06
1.62 6.0 -3.5 0.0136410297434 3.84237219102e-06
1.8 6.0 -3.5 0.0137120690329 5.27798563961e-06
2.0 6.0 -3.5 0.0138089482046 1.08870777792e-05
0.02 6.0 -3.75 0.224691093909 3.33311405866e-06
0.04 6.0 -3.75 0.201270136858 5.95534843448e-06
0.08 6.0 -3.75 0.160331292334 6.36403728973e-06
0.12 6.0 -3.75 0.126829664044 9.30346396189e-06
0.16 6.0 -3.75 0.100134478953 7.32186460024e-06
0.24 6.0 -3.75 0.0630219603122 7.93032132893e-06
0.32 6.0 -3.75 0.0412212023052 5.52173900793e-06
0.48 6.0 -3.75 0.02153307396 3.72150232569e-06
0.64 6.0 -3.75 0.0150440207734 8.42443830598e-06
0.75 6.0 -3.75 0.0132512713018 1.8759651734e-06
0.87 6.0 -3.75 0.0122610169103 1.79337952352e-06
1.0 6.0 -3.75 0.0116923112043 2.24614361383e-06
1.14 6.0 -3.75 0.0113447381789 2.49351611775e-06
1.29 6.0 -3.75 0.0111273305668 8.53807520387e-06
1.45 6.0 -3.75 0.0109922508189 3.14049978769e-06
1.62 6.0 -3.75 0.0109289964129 3.53294433266e-06
1.8 6.0 -3.75 0.0108952387142 5.65456135797e-06
2.0 6.0 -3.75 0.0108897705347 9.73729285551e-06
0.02 6.0 -4.0 0.22352464693 3.20303937968e-06
0.04 6.0 -4.0 0.199131168584 4.75245471145e-06
0.08 6.0 -4.0 0.156720871634 7.40399963761e-06
0.12 6.0 -4.0 0.122473316291 6.42247321207e-06
0.16 6.0 -4.0 0.0954302533628 9.49038321834e-06
0.24 6.0 -4.0 0.0585390594889 5.49981515135e-06
0.32 6.0 -4.0 0.0373819305553 1.71771366362e-05
0.48 6.0 -4.0 0.0188572860442 1.99146864588e-06
0.64 6.0 -4.0 0.012908455464 2.18558168224e-06
0.75 6.0 -4.0 0.0112345158261 3.0911725117e-06
0.87 6.0 -4.0 0.0102508407616 1.55476147321e-06
1.0 6.0 -4.0 0.00964387067836 4.61198057876e-06
1.14 6.0 -4.0 0.00923210588075 3.58331342375e-06
1.29 6.0 -4.0 0.00893376282976 2.54082195215e-06
1.45 6.0 -4.0 0.00872771438229 8.26633641523e-06
1.62 6.0 -4.0 0.00857141376915 3.0589140292e-06
1.8 6.0 -4.0 0.00846732044184 5.62153982784e-06
2.0 6.0 -4.0 0.00839375273393 5.45894087007e-06
0.02 6.0 -4.5 0.221205053008 2.40502952683e-06
0.04 6.0 -4.5 0.194894592163 4.12032842617e-06
0.08 6.0 -4.5 0.149712588655 6.13693107404e-06
0.12 6.0 -4.5 0.114006822761 7.5320342073e-06
0.16 6.0 -4.5 0.0864989437798 7.25059584628e-06
0.24 6.0 -4.5 0.0502998808318 6.8012415744e-06
0.32 6.0 -4.5 0.0305926006162 3.40967782479e-06
0.48 6.0 -4.5 0.0143283834877 2.1767625615e-06
0.64 6.0 -4.5 0.00932438274422 1.40744395796e-06
0.75 6.0 -4.5 0.00785234144014 2.3097751571e-06
0.87 6.0 -4.5 0.00692118792729 1.99030568192e-06
1.0 6.0 -4.5 0.0062738732179 2.97681519409e-06
1.14 6.0 -4.5 0.0057936011708 1.49259818829e-06
1.29 6.0 -4.5 0.00542025572227 1.51001355981e-06
1.45 6.0 -4.5 0.00513426370148 2.42609639582e-06
1.62 6.0 -4.5 0.00491390931082 4.39977361592e-06
1.8 6.0 -4.5 0.00474081866407 2.01872642865e-06
2.0 6.0 -4.5 0.00461398636312 2.71978891208e-06
0.02 6.0 -5.0 0.218910110348 2.57570621714e-06
0.04 6.0 -5.0 0.190693013685 3.99704751274e-06
0.08 6.0 -5.0 0.142933529472 5.66110575317e-06
0.12 6.0 -5.0 0.105982299784 7.96250202299e-06
0.16 6.0 -5.0 0.0782252539004 6.33206143548e-06
0.24 6.0 -5.0 0.0430464960988 4.64415654873e-06
0.32 6.0 -5.0 0.0248601413863 2.86663488129e-06
0.48 6.0 -5.0 0.010728679197 1.94468169159e-06
0.64 6.0 -5.0 0.00653957033088 3.85805545777e-06
0.75 6.0 -5.0 0.00528038896675 7.6493433543e-07
0.87 6.0 -5.0 0.00443450627353 1.78135021146e-06
1.0 6.0 -5.0 0.00382539022488 1.1618699201e-06
1.14 6.0 -5.0 0.00336676129005 1.61775840197e-06
1.29 6.0 -5.0 0.00300730049354 1.03173678987e-06
1.45 6.0 -5.0 0.00272887525874 1.03573746269e-06
1.62 6.0 -5.0 0.00251260664754 1.64167387488e-06
1.8 6.0 -5.0 0.00233949679219 3.02508455731e-06
2.0 6.0 -5.0 0.00219811602209 2.30325801471e-06
0.02 6.0 -5.5 0.216614841907 2.1970352861e-06
0.04 6.0 -5.5 0.186555379203 4.05892617116e-06
0.08 6.0 -5.5 0.136360465778 6.28366154213e-06
0.12 6.0 -5.5 0.0984022337462 5.77650394794e-06
0.16 6.0 -5.5 0.0705740726974 4.71158374958e-06
0.24 6.0 -5.5 0.0366610350918 3.17681322878e-06
0.32 6.0 -5.5 0.0200635470496 1.79908631661e-06
0.48 6.0 -5.5 0.00791124930353 7.40751665841e-07
0.64 6.0 -5.5 0.00445371927476 1.70273934413e-06
0.75 6.0 -5.5 0.00339869492741 1.61599706167e-06
0.87 6.0 -5.5 0.00268656597067 8.73490019222e-07
1.0 6.0 -5.5 0.00217724624426 6.2248318722e-07
1.14 6.0 -5.5 0.0017925345551 6.93283993311e-07
1.29 6.0 -5.5 0.00150201080366 1.24229989849e-06
1.45 6.0 -5.5 0.00127957767675 8.61681609992e-07
1.62 6.0 -5.5 0.00110751510013 6.04744874573e-07
1.8 6.0 -5.5 0.000976076202218 5.68136169088e-07
2.0 6.0 -5.5 0.000868008799661 1.12143592204e-06
0.02 6.0 -6.0 0.214340044733 2.12133675218e-06
0.04 6.0 -6.0 0.182476216913 3.43343588542e-06
0.08 6.0 -6.0 0.130001457077 5.28633926491e-06
0.12 6.0 -6.0 0.0912185393054 5.03319839952e-06
0.16 6.0 -6.0 0.0635417145296 5.5774917705e-06
0.24 6.0 -6.0 0.0311044225311 3.0471103066e-06
0.32 6.0 -6.0 0.0160835765002 1.3557958553e-06
0.48 6.0 -6.0 0.0057398827639 1.53098422081e-06
0.64 6.0 -6.0 0.00294160827124 6.87936771243e-07
0.75 6.0 -6.0 0.00209478226897 4.18730639709e-07
0.87 6.0 -6.0 0.00153617565826 6.12492750873e-07
1.0 6.0 -6.0 0.0011468552774 7.37398442832e-07
1.14 6.0 -6.0 0.000867588127816 3.86497884522e-07
1.29 6.0 -6.0 0.000665771254647 9.65208398703e-07
1.45 6.0 -6.0 0.000518616246597 2.94140448699e-07
1.62 6.0 -6.0 0.000410074778147 8.89465773254e-07
1.8 6.0 -6.0 0.000329076802104 2.37749085809e-07
2.0 6.0 -6.0 0.00026554940207 3.82989571282e-07
0.02 6.0 -6.5 0.212076870218 2.47609471278e-06
0.04 6.0 -6.5 0.178444302709 3.68793969563e-06
0.08 6.0 -6.5 0.123864240583 5.25034119651e-06
0.12 6.0 -6.5 0.0844432592101 4.14025967531e-06
0.16 6.0 -6.5 0.0570822606115 4.85065445459e-06
0.24 6.0 -6.5 0.0262724986236 2.50338588017e-06
0.32 6.0 -6.5 0.0127959529897 1.10829725422e-06
0.48 6.0 -6.5 0.00409561196994 1.19114534941e-06
0.64 6.0 -6.5 0.00187710535522 6.2581464761e-07
0.75 6.0 -6.5 0.00123628817519 5.44788282554e-07
0.87 6.0 -6.5 0.000826264125228 5.23475605878e-07
1.0 6.0 -6.5 0.000560065623637 4.84855198728e-07
1.14 6.0 -6.5 0.000381197568193 2.21839972363e-07
1.29 6.0 -6.5 0.000261433511659 5.42111332052e-07
1.45 6.0 -6.5 0.000180335925769 7.02124435146e-07
1.62 6.0 -6.5 0.000125591005932 2.46106873775e-07
1.8 6.0 -6.5 8.81713746243e-05 3.92047066222e-07
2.0 6.0 -6.5 6.0821489102e-05 2.04425419325e-07
0.02 6.0 -7.0 0.209833306785 3.04631048844e-06
0.04 6.0 -7.0 0.174481013279 4.82499464967e-06
0.08 6.0 -7.0 0.117941614476 4.51259196513e-06
0.12 6.0 -7.0 0.0780728686231 4.37063341622e-06
0.16 6.0 -7.0 0.0511593725304 2.57173598257e-06
0.24 6.0 -7.0 0.0220913636589 1.8664974508e-06
0.32 6.0 -7.0 0.010113321084 6.62493439496e-07
0.48 6.0 -7.0 0.00287204036737 4.22646319615e-07
0.64 6.0 -7.0 0.0011638148485 8.65845098338e-07
0.75 6.0 -7.0 0.00069884983687 3.81263903643e-07
0.87 6.0 -7.0 0.000422294496269 1.85624246897e-07
1.0 6.0 -7.0 0.000254865671221 1.92245075298e-07
1.14 6.0 -7.0 0.000153168802398 3.57228427139e-07
1.29 6.0 -7.0 9.18581126258e-05 2.04216554556e-07
1.45 6.0 -7.0 5.47935179716e-05 9.11464283572e-08
1.62 6.0 -7.0 3.25488214153e-05 1.21803024291e-07
1.8 6.0 -7.0 1.93374639208e-05 1.07178885397e-07
2.0 6.0 -7.0 1.1109272312e-05 1.76507537468e-07
0.02 6.0 -7.5 0.20760524151 3.02190853783e-06
0.04 6.0 -7.5 0.170566589341 3.27332129093e-06
0.08 6.0 -7.5 0.112200023203 3.62493877671e-06
0.12 6.0 -7.5 0.0720830788275 2.92621904024e-06
0.16 6.0 -7.5 0.0457482679433 2.71267141678e-06
0.24 6.0 -7.5 0.0185069586906 1.3862017547e-06
0.32 6.0 -7.5 0.00793467603483 5.51425272643e-07
0.48 6.0 -7.5 0.00198599892187 2.81318707411e-07
0.64 6.0 -7.5 0.000700444706677 8.86761058602e-07
0.75 6.0 -7.5 0.000380634664505 2.01880093143e-07
0.87 6.0 -7.5 0.000205013246376 2.36532431456e-07
1.0 6.0 -7.5 0.000108964153547 1.88807202847e-07
1.14 6.0 -7.5 5.70744255916e-05 1.02010878581e-07
1.29 6.0 -7.5 2.93743974116e-05 4.5544786782e-08
1.45 6.0 -7.5 1.4789748857e-05 1.44356693203e-07
1.62 6.0 -7.5 7.46773996162e-06 4.44047639814e-08
1.8 6.0 -7.5 3.61932076372e-06 5.49516569064e-08
2.0 6.0 -7.5 1.76592415879e-06 3.65966847922e-08
0.02 6.0 -8.0 0.205387354046 2.97919349095e-06
0.04 6.0 -8.0 0.166713018547 4.12717620539e-06
0.08 6.0 -8.0 0.106686985448 3.73622410336e-06
0.12 6.0 -8.0 0.0664630378418 3.67747902884e-06
0.16 6.0 -8.0 0.0408272976167 3.04961744838e-06
0.24 6.0 -8.0 0.0154367057751 1.18218165798e-06
0.32 6.0 -8.0 0.00618676184102 1.24313415173e-06
0.48 6.0 -8.0 0.0013507070182 2.68825811991e-07
0.64 6.0 -8.0 0.000410493135365 7.35353762076e-07
0.75 6.0 -8.0 0.000200047777115 1.58784064692e-07
0.87 6.0 -8.0 9.548802363e-05 6.67701512061e-08
1.0 6.0 -8.0 4.44469969109e-05 1.33322123492e-07
1.14 6.0 -8.0 2.00990879503e-05 5.49173480864e-08
1.29 6.0 -8.0 8.91805966727e-06 8.30724988367e-08
1.45 6.0 -8.0 3.86659832535e-06 4.21857512398e-08
1.62 6.0 -8.0 1.61758820638e-06 3.85377549114e-08
1.8 6.0 -8.0 6.69749114169e-07 7.51308742842e-09
2.0 6.0 -8.0 2.31002337132e-07 6.45414786994e-09


==> anc/EOS_stacked_honeycomb/anisotropy6.0_U6.0/energies <==
# beta*t, U/t, (mu-U/2)/t, extrapolated energy/t per site & error
0.02 6.0 0.0 1.42454304179 1.62367964644e-06
0.04 6.0 0.0 1.34931671994 3.6511950116e-06
0.08 6.0 0.0 1.20132980615 4.50095241002e-06
0.12 6.0 0.0 1.05828592706 7.89827611696e-06
0.16 6.0 0.0 0.922291456361 1.51052358816e-05
0.24 6.0 0.0 0.676516295703 1.19764380922e-05
0.32 6.0 0.0 0.470751871175 0.000436436433544
0.48 6.0 0.0 0.171156299935 0.000479383683661
0.64 6.0 0.0 -0.0153071985521 9.12818969562e-05
0.75 6.0 0.0 -0.101656753578 0.000136672689806
0.87 6.0 0.0 -0.171008771421 8.60321530788e-05
1.0 6.0 0.0 -0.226475770559 0.000100237885247
1.14 6.0 0.0 -0.271087798313 0.000172455892325
1.29 6.0 0.0 -0.308348131425 0.000530259840801
1.45 6.0 0.0 -0.339363292267 0.000255365667421
1.62 6.0 0.0 -0.366590914732 0.000406125886272
1.8 6.0 0.0 -0.389839226542 0.000667479465019
2.0 6.0 0.0 -0.411911149257 0.000782038067551
0.02 6.0 -0.25 1.41727637396 2.28765585119e-06
0.04 6.0 -0.25 1.33526982519 1.98803494571e-06
0.08 6.0 -0.25 1.17504839101 4.40741990481e-06
0.12 6.0 -0.25 1.02193435433 9.98664105876e-06
0.16 6.0 -0.25 0.877572679928 9.72636414286e-06
0.24 6.0 -0.25 0.619945314368 9.8995354395e-06
0.32 6.0 -0.25 0.407954151429 0.000100908711062
0.48 6.0 -0.25 0.104620400423 8.96638310441e-05
0.64 6.0 -0.25 -0.0797723074067 0.000121793370504
0.75 6.0 -0.25 -0.163337401159 5.14166700441e-05
0.87 6.0 -0.25 -0.228844327888 6.77103670433e-05
1.0 6.0 -0.25 -0.281010289904 0.000218221632321
1.14 6.0 -0.25 -0.321868850865 0.000125646565719
1.29 6.0 -0.25 -0.355178481097 0.000108107306749
1.45 6.0 -0.25 -0.382965980879 0.000296286484933
1.62 6.0 -0.25 -0.405636095792 0.000550902880631
1.8 6.0 -0.25 -0.426714885564 0.000408559672046
2.0 6.0 -0.25 -0.444573990495 0.000624368165408
0.02 6.0 -0.5 1.41003021047 2.42683149415e-06
0.04 6.0 -0.5 1.32128751163 2.39809179251e-06
0.08 6.0 -0.5 1.14927115204 3.79118164944e-06
0.12 6.0 -0.5 0.986458354071 3.17511892299e-06
0.16 6.0 -0.5 0.834244160891 7.38570909874e-06
0.24 6.0 -0.5 0.565996072212 7.25014998707e-06
0.32 6.0 -0.5 0.348433812738 0.000497871738412
0.48 6.0 -0.5 0.0432300229497 0.000101090058619
0.64 6.0 -0.5 -0.138182065547 0.000128149446821
0.75 6.0 -0.5 -0.218939851731 0.000103487314882
0.87 6.0 -0.5 -0.281547134589 0.000212394213142
1.0 6.0 -0.5 -0.330025235044 7.26603734652e-05
1.14 6.0 -0.5 -0.367680083939 0.000122000862519
1.29 6.0 -0.5 -0.398044114652 0.000192455475461
1.45 6.0 -0.5 -0.422390898299 0.00032800552755
1.62 6.0 -0.5 -0.44303076907 0.000523035947966
1.8 6.0 -0.5 -0.460450498108 0.00016429513255
2.0 6.0 -0.5 -0.476197418766 0.000402625468076
0.02 6.0 -0.75 1.40281374319 8.07692422442e-07
0.04 6.0 -0.75 1.30737355393 1.48687158455e-06
0.08 6.0 -0.75 1.1236868552 1.32492776266e-05
0.12 6.0 -0.75 0.951379077749 5.12112935234e-06
0.16 6.0 -0.75 0.791994905217 1.10242840017e-05
0.24 6.0 -0.75 0.514549997688 1.25653693867e-05
0.32 6.0 -0.75 0.292800580608 0.000131527304
0.48 6.0 -0.75 -0.0128197684863 0.000209724419292
0.64 6.0 -0.75 -0.190644425327 4.5546727885e-05
0.75 6.0 -0.75 -0.268876371871 0.000162783301653
0.87 6.0 -0.75 -0.32871759324 0.000101516482494
1.0 6.0 -0.75 -0.374493590948 0.000245565095826
1.14 6.0 -0.75 -0.410040345075 9.34029710063e-05
1.29 6.0 -0.75 -0.43865254235 0.000145898690525
1.45 6.0 -0.75 -0.46133936463 0.000153721339169
1.62 6.0 -0.75 -0.480365723541 0.0001676000225
1.8 6.0 -0.75 -0.496372722728 0.00039096410854
2.0 6.0 -0.75 -0.51118799755 0.000415952317974
0.02 6.0 -1.0 1.39560367022 1.71240212936e-06
0.04 6.0 -1.0 1.29360070048 2.16546738352e-06
0.08 6.0 -1.0 1.09867623156 7.41973841181e-06
0.12 6.0 -1.0 0.917280279119 7.58570829843e-06
0.16 6.0 -1.0 0.75083032991 4.06741654852e-06
0.24 6.0 -1.0 0.46539683792 1.07514653229e-05
0.32 6.0 -1.0 0.240131677494 0.000117773138427
0.48 6.0 -1.0 -0.0640035734952 6.57210831285e-05
0.64 6.0 -1.0 -0.238453640436 4.86674381347e-05
0.75 6.0 -1.0 -0.314259017509 0.000138082535796
0.87 6.0 -1.0 -0.37208684645 8.44351887835e-05
1.0 6.0 -1.0 -0.416579286558 0.000109991072998
1.14 6.0 -1.0 -0.450532137189 0.000116747677774
1.29 6.0 -1.0 -0.477523525875 9.92554244047e-05
1.45 6.0 -1.0 -0.499995337737 0.000136278444644
1.62 6.0 -1.0 -0.518968823976 0.000254577930678
1.8 6.0 -1.0 -0.53551204183 0.000200605607132
2.0 6.0 -1.0 -0.550602330759 0.000181004824521
0.02 6.0 -1.25 1.388417326 7.23972575395e-07
0.04 6.0 -1.25 1.27985307609 2.53904155876e-06
0.08 6.0 -1.25 1.0738331044 7.06013180416e-06
0.12 6.0 -1.25 0.883584058177 4.58235541307e-06
0.16 6.0 -1.25 0.711199674486 5.47986530783e-06
0.24 6.0 -1.25 0.418332521159 1.6378636932e-05
0.32 6.0 -1.25 0.19141657573 1.24459834119e-05
0.48 6.0 -1.25 -0.110503522209 4.23931524518e-05
0.64 6.0 -1.25 -0.281473498075 7.14415826977e-05
0.75 6.0 -1.25 -0.355187603076 3.51066461056e-05
0.87 6.0 -1.25 -0.411714402587 0.00014042572066
1.0 6.0 -1.25 -0.455511880084 7.26885082366e-05
1.14 6.0 -1.25 -0.489784854707 9.43896168972e-05
1.29 6.0 -1.25 -0.517326660163 0.000139452517712
1.45 6.0 -1.25 -0.540412802417 0.000197530922426
1.62 6.0 -1.25 -0.560139152581 0.000223348924411
1.8 6.0 -1.25 -0.578172554259 0.000191730284163
2.0 6.0 -1.25 -0.594643510825 0.000371727540905
0.02 6.0 -1.5 1.38124035203 4.51728892064e-07
0.04 6.0 -1.5 1.26622903819 7.05280003304e-06
0.08 6.0 -1.5 1.04909500033 3.30485113876e-06
0.12 6.0 -1.5 0.850889653877 1.80470226493e-06
0.16 6.0 -1.5 0.67228032384 2.24383731708e-06
0.24 6.0 -1.5 0.373742310204 8.5881734351e-06
0.32 6.0 -1.5 0.14559514044 5.47070853031e-05
0.48 6.0 -1.5 -0.153115794417 1.62211880839e-05
0.64 6.0 -1.5 -0.320017406074 3.19419940804e-05
0.75 6.0 -1.5 -0.39252397029 3.10628806172e-05
0.87 6.0 -1.5 -0.44834724139 6.24203348958e-05
1.0 6.0 -1.5 -0.492015976643 7.58944460098e-05
1.14 6.0 -1.5 -0.527518969731 0.000138501008052
1.29 6.0 -1.5 -0.556447402041 4.14301942252e-05
1.45 6.0 -1.5 -0.58117651778 0.000207875651251
1.62 6.0 -1.5 -0.603217818375 9.22779000448e-05
1.8 6.0 -1.5 -0.622898936235 0.000149808920253
2.0 6.0 -1.5 -0.641441512106 0.000153221815053
0.02 6.0 -1.75 1.37409600749 3.04168070828e-06
0.04 6.0 -1.75 1.25261223827 7.6707481392e-06
0.08 6.0 -1.75 1.0249028715 3.19806137331e-06
0.12 6.0 -1.75 0.818625121183 2.80724786661e-06
0.16 6.0 -1.75 0.634989742176 9.67822389629e-06
0.24 6.0 -1.75 0.331799086043 2.26521086708e-05
0.32 6.0 -1.75 0.103137110744 0.000219741012448
0.48 6.0 -1.75 -0.190968758523 6.91401206451e-05
0.64 6.0 -1.75 -0.354623273202 0.000146206417523
0.75 6.0 -1.75 -0.425993528459 3.14975823744e-05
0.87 6.0 -1.75 -0.482055798948 8.16329793951e-05
1.0 6.0 -1.75 -0.526691793516 7.06916228237e-05
1.14 6.0 -1.75 -0.563279335463 0.000150625894315
1.29 6.0 -1.75 -0.594687566131 0.000168450066378
1.45 6.0 -1.75 -0.6219017174 0.000135626123683
1.62 6.0 -1.75 -0.645919894917 0.000429759014527
1.8 6.0 -1.75 -0.667814503574 0.000150765282827
2.0 6.0 -1.75 -0.688078088509 0.000105729108221
0.02 6.0 -2.0 1.36696605829 3.56320073632e-06
0.04 6.0 -2.0 1.23917825632 5.79932824814e-06
0.08 6.0 -2.0 1.00101095448 4.39174914102e-06
0.12 6.0 -2.0 0.787235396428 3.26965909095e-06
0.16 6.0 -2.0 0.598895666029 9.26325924494e-06
0.24 6.0 -2.0 0.291416752631 4.54634479917e-06
0.32 6.0 -2.0 0.063983285798 0.000117601775103
0.48 6.0 -2.0 -0.22513023386 7.32725174067e-05
0.64 6.0 -2.0 -0.385241974601 8.44882752807e-05
0.75 6.0 -2.0 -0.456039882642 0.000127776958498
0.87 6.0 -2.0 -0.512527807553 4.44324974397e-05
1.0 6.0 -2.0 -0.55859069286 8.77074155501e-05
1.14 6.0 -2.0 -0.597541240449 0.00015545069412
1.29 6.0 -2.0 -0.631054760619 0.000152935569432
1.45 6.0 -2.0 -0.660325701227 0.000169874188286
1.62 6.0 -2.0 -0.686558560415 0.000134285040447
1.8 6.0 -2.0 -0.709782209898 9.64908423318e-05
2.0 6.0 -2.0 -0.73173833816 0.000212675199576
0.02 6.0 -2.25 1.35985564523 2.79858327144e-06
0.04 6.0 -2.25 1.22582780477 8.60650746698e-06
0.08 6.0 -2.25 0.977302448125 4.00897319276e-06
0.12 6.0 -2.25 0.756866835 2.34353627676e-06
0.16 6.0 -2.25 0.563887338877 1.01355927789e-05
0.24 6.0 -2.25 0.253806656617 5.56134563433e-06
0.32 6.0 -2.25 0.0276646662591 4.93361735466e-05
0.48 6.0 -2.25 -0.255182170753 4.8779282083e-05
0.64 6.0 -2.25 -0.411905599833 0.000101227485041
0.75 6.0 -2.25 -0.482348971831 3.45395661028e-05
0.87 6.0 -2.25 -0.539631977876 7.5385637137e-05
1.0 6.0 -2.25 -0.587280004288 0.000159698945609
1.14 6.0 -2.25 -0.628039939144 0.000104150085991
1.29 6.0 -2.25 -0.66389071621 0.000123984769378
1.45 6.0 -2.25 -0.695056128992 0.000101683393921
1.62 6.0 -2.25 -0.722797280391 0.000130525464225
1.8 6.0 -2.25 -0.747230208036 0.000112279715635
2.0 6.0 -2.25 -0.769303481728 0.000163851926543
0.02 6.0 -2.5 1.35276936075 2.7946530932e-06
0.04 6.0 -2.5 1.21253077142 3.88691869784e-06
0.08 6.0 -2.5 0.954200293857 2.15177359707e-06
0.12 6.0 -2.5 0.726966072062 2.1618498663e-06
0.16 6.0 -2.5 0.53007815835 5.13018057506e-06
0.24 6.0 -2.5 0.218091193322 2.51405080575e-05
0.32 6.0 -2.5 -0.00543718135348 0.000105808832753
0.48 6.0 -2.5 -0.281705444412 7.85615837253e-05
0.64 6.0 -2.5 -0.434849938696 7.55366470001e-05
0.75 6.0 -2.5 -0.504663134511 0.000101633528752
0.87 6.0 -2.5 -0.562787614886 7.29978966901e-05
1.0 6.0 -2.5 -0.611982202666 0.000107686129014
1.14 6.0 -2.5 -0.654543377127 0.000123069064789
1.29 6.0 -2.5 -0.691707973026 0.000100566183601
1.45 6.0 -2.5 -0.724240867471 0.000165633354035
1.62 6.0 -2.5 -0.752793800585 9.17899550649e-05
1.8 6.0 -2.5 -0.777176747246 0.000145589866511
2.0 6.0 -2.5 -0.799441876489 0.000228998588726
0.02 6.0 -2.75 1.345705482 1.3296729548e-06
0.04 6.0 -2.75 1.19924815843 4.24369269416e-06
0.08 6.0 -2.75 0.931275099118 2.3521779125e-06
0.12 6.0 -2.75 0.697967456199 3.33396623827e-06
0.16 6.0 -2.75 0.49764309056 5.09588395465e-06
0.24 6.0 -2.75 0.184560899314 2.05391660182e-06
0.32 6.0 -2.75 -0.0360195516052 0.000115864547116
0.48 6.0 -2.75 -0.304512042333 0.000107268226802
0.64 6.0 -2.75 -0.453736566348 8.0394711342e-05
0.75 6.0 -2.75 -0.52337071519 4.15892738875e-05
0.87 6.0 -2.75 -0.5816637561 6.7053845106e-05
1.0 6.0 -2.75 -0.631748444069 0.000110675645536
1.14 6.0 -2.75 -0.675658360144 5.87186363095e-05
1.29 6.0 -2.75 -0.713448329628 9.64849452437e-05
1.45 6.0 -2.75 -0.746510514063 0.000121869312417
1.62 6.0 -2.75 -0.77501282516 8.87471556806e-05
1.8 6.0 -2.75 -0.798850737232 0.000141481816296
2.0 6.0 -2.75 -0.820132936273 9.95664429088e-05
0.02 6.0 -3.0 1.33866536221 8.33333367809e-07
0.04 6.0 -3.0 1.18607592882 3.39699088836e-06
0.08 6.0 -3.0 0.908737547015 1.13737938626e-06
0.12 6.0 -3.0 0.669348292535 4.55120104702e-06
0.16 6.0 -3.0 0.466144446278 3.07564623619e-06
0.24 6.0 -3.0 0.153236506009 9.76575357286e-06
0.32 6.0 -3.0 -0.0634291368792 0.000112344048408
0.48 6.0 -3.0 -0.323951513463 7.20635656036e-05
0.64 6.0 -3.0 -0.469227639047 7.15654085311e-05
0.75 6.0 -3.0 -0.537540669391 3.64653665937e-05
0.87 6.0 -3.0 -0.595700073953 4.49276485696e-05
1.0 6.0 -3.0 -0.646286437315 5.998911903e-05
1.14 6.0 -3.0 -0.689956026148 8.61213621834e-05
1.29 6.0 -3.0 -0.728005520723 0.000174557835633
1.45 6.0 -3.0 -0.760407002504 8.60365518871e-05
1.62 6.0 -3.0 -0.787976102049 0.000150563086879
1.8 6.0 -3.0 -0.811456941663 0.000121543384392
2.0 6.0 -3.0 -0.831551909914 9.97162002399e-05
0.02 6.0 -3.25 1.3316474307 9.92746180531e-07
0.04 6.0 -3.25 1.1729646806 7.85953974485e-06
0.08 6.0 -3.25 0.886489848932 2.2025005071e-06
0.12 6.0 -3.25 0.641658868016 1.16089274871e-06
0.16 6.0 -3.25 0.43584030951 1.01436809174e-05
0.24 6.0 -3.25 0.123764140012 4.144492924e-06
0.32 6.0 -3.25 -0.0883953476119 5.88921994347e-05
0.48 6.0 -3.25 -0.340169845987 8.43365928989e-05
0.64 6.0 -3.25 -0.480010803445 0.000122177169078
0.75 6.0 -3.25 -0.547046699436 6.42988696764e-05
0.87 6.0 -3.25 -0.604210178959 4.72666871438e-05
1.0 6.0 -3.25 -0.653995925197 7.79856330335e-05
1.14 6.0 -3.25 -0.697288775433 8.90766763316e-05
1.29 6.0 -3.25 -0.734336584512 0.000145183840852
1.45 6.0 -3.25 -0.765679329973 5.84164742601e-05
1.62 6.0 -3.25 -0.791849501717 9.56971885451e-05
1.8 6.0 -3.25 -0.813477054231 0.000137192194545
2.0 6.0 -3.25 -0.832216972783 8.09431515248e-05
0.02 6.0 -3.5 1.3246507315 8.45238733345e-07
0.04 6.0 -3.5 1.16000600439 1.12471542338e-05
0.08 6.0 -3.5 0.86473529712 6.2939989556e-06
0.12 6.0 -3.5 0.614637307545 1.29759941398e-06
0.16 6.0 -3.5 0.406904464899 3.1131772042e-06
0.24 6.0 -3.5 0.0964282543521 8.47566031318e-06
0.32 6.0 -3.5 -0.110994053156 1.08575235674e-05
0.48 6.0 -3.5 -0.352828380731 7.241569694e-05
0.64 6.0 -3.5 -0.48750195852 4.93100374355e-05
0.75 6.0 -3.5 -0.551881579343 3.23552973673e-05
0.87 6.0 -3.5 -0.607249131974 3.70497340525e-05
1.0 6.0 -3.5 -0.655363205636 4.82652662217e-05
1.14 6.0 -3.5 -0.696775446774 5.85281165927e-05
1.29 6.0 -3.5 -0.731733609405 0.000144264241685
1.45 6.0 -3.5 -0.761268596162 0.000113423908033
1.62 6.0 -3.5 -0.785174878564 0.000114176574004
1.8 6.0 -3.5 -0.805129022082 0.000167173665959
2.0 6.0 -3.5 -0.822299804599 5.80562757091e-05
0.02 6.0 -3.75 1.31765076009 1.62590037946e-06
0.04 6.0 -3.75 1.14699408631 3.0408593403e-06
0.08 6.0 -3.75 0.84329747305 3.08703188602e-06
0.12 6.0 -3.75 0.588311362182 3.13292705957e-06
0.16 6.0 -3.75 0.378807248803 3.69247497076e-06
0.24 6.0 -3.75 0.070820508588 6.59320931944e-06
0.32 6.0 -3.75 -0.130819701853 4.74732722409e-05
0.48 6.0 -3.75 -0.36250184485 3.61440198575e-05
0.64 6.0 -3.75 -0.490414312033 4.09866332856e-05
0.75 6.0 -3.75 -0.551832017922 5.35585335731e-05
0.87 6.0 -3.75 -0.604371739278 6.65177469966e-05
1.0 6.0 -3.75 -0.649611328477 6.39042002154e-05
1.14 6.0 -3.75 -0.687972688894 7.25066319761e-05
1.29 6.0 -3.75 -0.720103982365 0.000101102268729
1.45 6.0 -3.75 -0.746824554876 4.99738279675e-05
1.62 6.0 -3.75 -0.768778726404 0.000150896486589
1.8 6.0 -3.75 -0.786297139422 0.000101674882171
2.0 6.0 -3.75 -0.801307106545 0.000153896527933
0.02 6.0 -4.0 1.3106576029 2.0166727508e-06
0.04 6.0 -4.0 1.13420081074 1.74607658708e-06
0.08 6.0 -4.0 0.821905935302 6.90234268361e-06
0.12 6.0 -4.0 0.562953092126 4.2346277869e-06
0.16 6.0 -4.0 0.352098070468 2.87817312301e-06
0.24 6.0 -4.0 0.0473094089422 9.90096481992e-06
0.32 6.0 -4.0 -0.148557780614 0.000109944104832
0.48 6.0 -4.0 -0.369212242849 0.000106928166295
0.64 6.0 -4.0 -0.489547568916 1.71138863924e-05
0.75 6.0 -4.0 -0.54677064088 6.16200488341e-05
0.87 6.0 -4.0 -0.595465417279 4.65673602437e-05
1.0 6.0 -4.0 -0.636681640238 5.10771534991e-05
1.14 6.0 -4.0 -0.671284331294 7.16579904969e-05
1.29 6.0 -4.0 -0.699433543408 6.89043585308e-05
1.45 6.0 -4.0 -0.722889942819 0.000160880866466
1.62 6.0 -4.0 -0.741483207809 0.000113456027447
1.8 6.0 -4.0 -0.756733732985 0.000165764674569
2.0 6.0 -4.0 -0.769488443131 4.99644181411e-05
0.02 6.0 -4.5 1.29675250145 1.58964732766e-06
0.04 6.0 -4.5 1.10887194833 4.60920640783e-06
0.08 6.0 -4.5 0.780464943639 6.11692213257e-06
0.12 6.0 -4.5 0.513846127541 4.79629353698e-06
0.16 6.0 -4.5 0.301814377847 2.64553976377e-06
0.24 6.0 -4.5 0.00524940575213 5.9573555159e-06
0.32 6.0 -4.5 -0.177170158335 1.0086853443e-05
0.48 6.0 -4.5 -0.37379207761 9.72036754197e-05
0.64 6.0 -4.5 -0.476087588327 4.43982126071e-05
0.75 6.0 -4.5 -0.522559640218 7.77563354631e-05
0.87 6.0 -4.5 -0.560184839427 7.29107452336e-05
1.0 6.0 -4.5 -0.590239852464 8.48335765804e-05
1.14 6.0 -4.5 -0.613971527952 0.000130430159658
1.29 6.0 -4.5 -0.632273242582 4.10715269751e-05
1.45 6.0 -4.5 -0.646492806595 7.46054951549e-05
1.62 6.0 -4.5 -0.657408113973 0.000129953800865
1.8 6.0 -4.5 -0.665574623623 0.000121306580301
2.0 6.0 -4.5 -0.672736289331 0.000228756068458
0.02 6.0 -5.0 1.28299653045 1.96968889918e-06
0.04 6.0 -5.0 1.08376398691 1.62449996292e-06
0.08 6.0 -5.0 0.740480288806 1.85230484405e-06
0.12 6.0 -5.0 0.467595660164 2.50249963116e-06
0.16 6.0 -5.0 0.255818483005 6.97229854504e-06
0.24 6.0 -5.0 -0.0299471088844 1.6940517632e-06
0.32 6.0 -5.0 -0.197726964375 0.000105032066883
0.48 6.0 -5.0 -0.368030751764 8.33892184643e-05
0.64 6.0 -5.0 -0.448140475772 0.000285533285003
0.75 6.0 -5.0 -0.481021904643 6.9421297044e-05
0.87 6.0 -5.0 -0.504353120859 0.000120412332873
1.0 6.0 -5.0 -0.520129433988 7.38900586478e-05
1.14 6.0 -5.0 -0.530273979812 4.58773632355e-05
1.29 6.0 -5.0 -0.535691236371 5.90878685935e-05
1.45 6.0 -5.0 -0.538501578604 0.000135636607067
1.62 6.0 -5.0 -0.539262315278 4.60205075475e-05
1.8 6.0 -5.0 -0.538614459887 0.000110879106405
2.0 6.0 -5.0 -0.537392847511 0.000249129858703
0.02 6.0 -5.5 1.26923989015 2.2375322857e-06
0.04 6.0 -5.5 1.0590493018 3.28929421638e-06
0.08 6.0 -5.5 0.70178360311 1.78476788158e-06
0.12 6.0 -5.5 0.424165759127 1.21969554383e-06
0.16 6.0 -5.5 0.213888725245 1.62707891106e-06
0.24 6.0 -5.5 -0.0591789077811 3.40070024682e-06
0.32 6.0 -5.5 -0.210938952392 1.21255276907e-05
0.48 6.0 -5.5 -0.352938993084 2.65120849004e-05
0.64 6.0 -5.5 -0.409213900639 0.000145937429057
0.75 6.0 -5.5 -0.426161037618 6.53118326615e-05
0.87 6.0 -5.5 -0.433846018284 5.04181731323e-05
1.0 6.0 -5.5 -0.434469169123 5.87019748331e-05
1.14 6.0 -5.5 -0.429676387763 0.000187912530267
1.29 6.0 -5.5 -0.421725306909 0.000198214121635
1.45 6.0 -5.5 -0.412226714365 8.34124936019e-05
1.62 6.0 -5.5 -0.401778307427 0.000109832055369
1.8 6.0 -5.5 -0.391303571419 0.000204923071504
2.0 6.0 -5.5 -0.380905748367 0.000122861046164
0.02 6.0 -6.0 1.2556075077 2.67086427961e-06
0.04 6.0 -6.0 1.03469673718 3.19154557918e-06
0.08 6.0 -6.0 0.664438186525 1.83268381365e-06
0.12 6.0 -6.0 0.383289397029 1.69224566536e-06
0.16 6.0 -6.0 0.175992687496 5.01216403664e-06
0.24 6.0 -6.0 -0.0826792712015 2.47197591522e-06
0.32 6.0 -6.0 -0.217843253737 0.000120733315759
0.48 6.0 -6.0 -0.330741958509 0.000131502644938
0.64 6.0 -6.0 -0.362134616224 9.74414355291e-05
0.75 6.0 -6.0 -0.363599017698 5.15543780595e-05
0.87 6.0 -6.0 -0.356149682699 7.41036255811e-05
1.0 6.0 -6.0 -0.342651711491 8.50365412667e-05
1.14 6.0 -6.0 -0.325061738282 6.21203359994e-05
1.29 6.0 -6.0 -0.305833966559 6.27859775768e-05
1.45 6.0 -6.0 -0.286142367303 0.00011141683118
1.62 6.0 -6.0 -0.267049429638 0.00021135887189
1.8 6.0 -6.0 -0.248837791501 0.000191498364417
2.0 6.0 -6.0 -0.231131465908 0.000140216222335
0.02 6.0 -6.5 1.24204621676 1.37603974089e-06
0.04 6.0 -6.5 1.01063590517 2.86253594834e-06
0.08 6.0 -6.5 0.62848732728 3.07698154375e-06
0.12 6.0 -6.5 0.345032532419 1.74949683113e-06
0.16 6.0 -6.5 0.141793231844 3.99003329814e-06
0.24 6.0 -6.5 -0.101090306519 4.18283967656e-06
0.32 6.0 -6.5 -0.219410607101 3.38467563808e-05
0.48 6.0 -6.5 -0.303295212189 0.000147287954459
0.64 6.0 -6.5 -0.310496957495 9.09406153954e-05
0.75 6.0 -6.5 -0.299049199198 9.10447502321e-05
0.87 6.0 -6.5 -0.279259179862 0.000111128950408
1.0 6.0 -6.5 -0.255514383055 6.55023043897e-05
1.14 6.0 -6.5 -0.229804345786 5.16630216126e-05
1.29 6.0 -6.5 -0.204123757823 6.969902166e-05
1.45 6.0 -6.5 -0.179627594901 0.000167659317822
1.62 6.0 -6.5 -0.157127703647 0.000137755038685
1.8 6.0 -6.5 -0.136945460706 0.000232804126019
2.0 6.0 -6.5 -0.118027118767 8.49379970298e-05
0.02 6.0 -7.0 1.22860411949 1.46126381713e-06
0.04 6.0 -7.0 0.986997839893 1.44141297631e-06
0.08 6.0 -7.0 0.593882710792 5.36456548716e-06
0.12 6.0 -7.0 0.309346171705 1.32115780467e-06
0.16 6.0 -7.0 0.111155893303 1.95617739101e-06
0.24 6.0 -7.0 -0.114950558909 2.28534908494e-06
0.32 6.0 -7.0 -0.216210170739 2.55244955311e-05
0.48 6.0 -7.0 -0.272444409875 3.28649183508e-05
0.64 6.0 -7.0 -0.259391376134 0.000156817148043
0.75 6.0 -7.0 -0.237485903044 5.17188859323e-05
0.87 6.0 -7.0 -0.210034894761 6.23743181218e-05
1.0 6.0 -7.0 -0.180960126253 9.42334014806e-05
1.14 6.0 -7.0 -0.152309276493 0.000155248543438
1.29 6.0 -7.0 -0.126147892417 6.2764539277e-05
1.45 6.0 -7.0 -0.102958232361 0.000128123146848
1.62 6.0 -7.0 -0.0830763751714 0.000125846367968
1.8 6.0 -7.0 -0.066385307251 8.23721883208e-05
2.0 6.0 -7.0 -0.0517811542209 0.000147759607635
0.02 6.0 -7.5 1.21525643128 1.426781321e-06
0.04 6.0 -7.5 0.96366520407 1.2403370692e-06
0.08 6.0 -7.5 0.560428941021 4.05906919778e-06
0.12 6.0 -7.5 0.276118529017 1.00918932398e-06
0.16 6.0 -7.5 0.083814989835 1.76362780792e-06
0.24 6.0 -7.5 -0.124710624516 5.17539013304e-06
0.32 6.0 -7.5 -0.209424203845 1.24139745402e-05
0.48 6.0 -7.5 -0.240264344074 4.24965551296e-05
0.64 6.0 -7.5 -0.21110382628 4.47650142019e-05
0.75 6.0 -7.5 -0.182837415476 3.38472703667e-05
0.87 6.0 -7.5 -0.151922914967 6.61221741955e-05
1.0 6.0 -7.5 -0.122362853324 0.0001818670344
1.14 6.0 -7.5 -0.0960055121309 0.000168867379062
1.29 6.0 -7.5 -0.073405900231 4.90012293128e-05
1.45 6.0 -7.5 -0.0548897524473 9.05905587166e-05
1.62 6.0 -7.5 -0.0406213032292 0.000120353980178
1.8 6.0 -7.5 -0.0295434113125 0.000100743784804
2.0 6.0 -7.5 -0.0207820295889 0.000152501809852
0.02 6.0 -8.0 1.20197111626 1.51977234494e-06
0.04 6.0 -8.0 0.940705446311 7.12144952072e-06
0.08 6.0 -8.0 0.528404283502 3.70234636055e-06
0.12 6.0 -8.0 0.245214698487 8.93561180126e-07
0.16 6.0 -8.0 0.0596606434199 3.20056895807e-06
0.24 6.0 -8.0 -0.131087162062 7.15898158392e-07
0.32 6.0 -8.0 -0.199743140611 8.03002571477e-05
0.48 6.0 -8.0 -0.208305117313 1.15610300648e-05
0.64 6.0 -8.0 -0.167813918489 0.000191558878688
0.75 6.0 -8.0 -0.136929825928 8.74117762355e-05
0.87 6.0 -8.0 -0.106785580252 0.000103795457129
1.0 6.0 -8.0 -0.0799906743529 0.000176659559661
1.14 6.0 -8.0 -0.0579802619902 0.000103430887547
1.29 6.0 -8.0 -0.040940581857 9.97198515277e-05
1.45 6.0 -8.0 -0.0282613622554 8.51208101806e-05
1.62 6.0 -8.0 -0.0189206893675 4.21061775302e-05
1.8 6.0 -8.0 -0.0124878849945 9.71961199499e-05
2.0 6.0 -8.0 -0.00777824723088 6.35091048548e-05


==> anc/EOS_stacked_honeycomb/anisotropy6.0_U6.0/entropies <==
# beta*t, U/t, (mu-U/2)/t, entropy per site & error
0.02 	6.0 	-8.0 	1.37952280556 	0.0
0.04 	6.0 	-8.0 	1.36103016615 	2.88215712757e-07
0.08 	6.0 	-8.0 	1.29952275466 	2.34137358845e-07
0.12 	6.0 	-8.0 	1.22056793668 	9.91391813485e-08
0.16 	6.0 	-8.0 	1.1363012135 	-1.24208127209e-06
0.24 	6.0 	-8.0 	0.972022125159 	-2.5429075629e-06
0.32 	6.0 	-8.0 	0.822534886018 	1.98478355233e-05
0.48 	6.0 	-8.0 	0.573204849376 	-1.47408700323e-05
0.64 	6.0 	-8.0 	0.391897910685 	0.000101290348313
0.75 	6.0 	-8.0 	0.301437322353 	6.90568376186e-05
0.87 	6.0 	-8.0 	0.226437734746 	0.000114218308228
1.0 	6.0 	-8.0 	0.166881907213 	0.000194785354612
1.14 	6.0 	-8.0 	0.121148312326 	0.000176219879867
1.29 	6.0 	-8.0 	0.0861188672406 	0.000203556317043
1.45 	6.0 	-8.0 	0.0613544159156 	0.000203900340501
1.62 	6.0 	-8.0 	0.0420817487239 	0.000170655716507
1.8 	6.0 	-8.0 	0.0283509174018 	0.00028777724889
2.0 	6.0 	-8.0 	0.0190636598306 	0.000251977254904
0.02 	6.0 	-7.5 	1.38025130556 	0.0
0.04 	6.0 	-7.5 	1.36370329029 	8.35276102315e-08
0.08 	6.0 	-7.5 	1.30836274476 	1.57922844896e-07
0.12 	6.0 	-7.5 	1.23681856229 	-3.547082506e-08
0.16 	6.0 	-7.5 	1.16009869916 	-3.22420069074e-07
0.24 	6.0 	-7.5 	1.01031618247 	-5.25907824628e-06
0.32 	6.0 	-7.5 	0.874062737303 	-7.62486220893e-06
0.48 	6.0 	-7.5 	0.642486066962 	1.0712066358e-06
0.64 	6.0 	-7.5 	0.466961153157 	-3.7672035878e-05
0.75 	6.0 	-7.5 	0.37521875804 	-1.61241142983e-05
0.87 	6.0 	-7.5 	0.296322350396 	2.76606412268e-05
1.0 	6.0 	-7.5 	0.231135920792 	0.000143508453052
1.14 	6.0 	-7.5 	0.17863192199 	0.000206527638406
1.29 	6.0 	-7.5 	0.136258753765 	6.94520221771e-05
1.45 	6.0 	-7.5 	0.102752189278 	0.000160176196504
1.62 	6.0 	-7.5 	0.0770647931186 	0.000235748510449
1.8 	6.0 	-7.5 	0.0573799048898 	0.00025061886538
2.0 	6.0 	-7.5 	0.0412593152922 	0.000400746037665
0.02 	6.0 	-7.0 	1.38093280556 	0.0
0.04 	6.0 	-7.0 	1.36621006127 	9.53442546833e-08
0.08 	6.0 	-7.0 	1.3166858957 	2.87624406352e-07
0.12 	6.0 	-7.0 	1.25219197439 	1.37086179696e-07
0.16 	6.0 	-7.0 	1.18264582685 	-1.40372788959e-07
0.24 	6.0 	-7.0 	1.04691550087 	-1.44069380413e-06
0.32 	6.0 	-7.0 	0.923331132663 	6.67606090667e-06
0.48 	6.0 	-7.0 	0.712144698725 	-7.24780152455e-06
0.64 	6.0 	-7.0 	0.546087249059 	3.17379357216e-05
0.75 	6.0 	-7.0 	0.456738294773 	-9.15116034148e-06
0.87 	6.0 	-7.0 	0.37770259309 	8.96212827813e-06
1.0 	6.0 	-7.0 	0.310362171614 	4.62875556563e-05
1.14 	6.0 	-7.0 	0.252902238442 	0.000162002625306
1.29 	6.0 	-7.0 	0.205291060358 	7.90207211751e-05
1.45 	6.0 	-7.0 	0.165780416473 	0.000179870664671
1.62 	6.0 	-7.0 	0.133163590339 	0.000232239128878
1.8 	6.0 	-7.0 	0.106662207052 	0.000166581650886
2.0 	6.0 	-7.0 	0.0838540142009 	0.000326393828347
0.02 	6.0 	-6.5 	1.38156730556 	0.0
0.04 	6.0 	-6.5 	1.36854792153 	1.59222545752e-07
0.08 	6.0 	-6.5 	1.32449022654 	2.9650328592e-07
0.12 	6.0 	-6.5 	1.26665066098 	2.24596091136e-07
0.16 	6.0 	-6.5 	1.20389664169 	-2.03626174235e-07
0.24 	6.0 	-6.5 	1.08118634403 	5.11211227784e-07
0.32 	6.0 	-6.5 	0.970297597482 	9.29876116324e-06
0.48 	6.0 	-6.5 	0.780367095847 	5.03987407641e-05
0.64 	6.0 	-6.5 	0.627154079719 	5.02226381205e-05
0.75 	6.0 	-6.5 	0.542546285271 	6.55424931927e-05
0.87 	6.0 	-6.5 	0.466019823206 	7.31862480226e-05
1.0 	6.0 	-6.5 	0.399141777263 	5.63246479903e-05
1.14 	6.0 	-6.5 	0.341409596685 	3.44920234211e-05
1.29 	6.0 	-6.5 	0.291697594917 	7.80042371117e-05
1.45 	6.0 	-6.5 	0.249183083249 	0.000249190124764
1.62 	6.0 	-6.5 	0.212997218163 	0.000172325978428
1.8 	6.0 	-6.5 	0.182507719327 	0.000438153702767
2.0 	6.0 	-6.5 	0.154236893651 	0.000191783948748
0.02 	6.0 	-6.0 	1.38215480556 	0.0
0.04 	6.0 	-6.0 	1.37071706759 	2.15313558573e-07
0.08 	6.0 	-6.0 	1.33175492099 	2.87623812164e-07
0.12 	6.0 	-6.0 	1.28015450337 	2.90523138739e-07
0.16 	6.0 	-6.0 	1.22379928988 	1.40616435007e-07
0.24 	6.0 	-6.0 	1.11319985819 	-1.18500198174e-06
0.32 	6.0 	-6.0 	1.01367844221 	3.87752882263e-05
0.48 	6.0 	-6.0 	0.845126047627 	6.63844170163e-05
0.64 	6.0 	-6.0 	0.70746547928 	3.72893054255e-05
0.75 	6.0 	-6.0 	0.628619941921 	2.60051833753e-06
0.87 	6.0 	-6.0 	0.556728085995 	4.80818320336e-05
1.0 	6.0 	-6.0 	0.492761003096 	4.52267554147e-05
1.14 	6.0 	-6.0 	0.436698117575 	7.6342165677e-05
1.29 	6.0 	-6.0 	0.388120092417 	5.48647119887e-05
1.45 	6.0 	-6.0 	0.345900520631 	0.000140976346376
1.62 	6.0 	-6.0 	0.309306152371 	0.000299428414721
1.8 	6.0 	-6.0 	0.277062312738 	0.000304438977335
2.0 	6.0 	-6.0 	0.24749293037 	0.000224977645778
0.02 	6.0 	-5.5 	1.38269530556 	0.0
0.04 	6.0 	-5.5 	1.37271539297 	2.14463478424e-07
0.08 	6.0 	-5.5 	1.33847652496 	2.85406885516e-07
0.12 	6.0 	-5.5 	1.29268498752 	2.91400921392e-07
0.16 	6.0 	-5.5 	1.24225118479 	2.5756400017e-07
0.24 	6.0 	-5.5 	1.14271677493 	-3.13513772124e-09
0.32 	6.0 	-5.5 	1.05355547307 	9.94626168644e-07
0.48 	6.0 	-5.5 	0.904494132719 	-1.36267306812e-05
0.64 	6.0 	-5.5 	0.781918579695 	8.54314344374e-05
0.75 	6.0 	-5.5 	0.710614079009 	3.38300782729e-05
0.87 	6.0 	-5.5 	0.644134493484 	1.37036722945e-05
1.0 	6.0 	-5.5 	0.584121166596 	5.70991111626e-05
1.14 	6.0 	-5.5 	0.530539704404 	0.000227923975611
1.29 	6.0 	-5.5 	0.484029769817 	0.000248637694322
1.45 	6.0 	-5.5 	0.442962535248 	0.00015831204705
1.62 	6.0 	-5.5 	0.407012005986 	0.000171345958624
1.8 	6.0 	-5.5 	0.375544397202 	0.000370172354097
2.0 	6.0 	-5.5 	0.345545519031 	0.000250536340904
0.02 	6.0 	-5.0 	1.38318880556 	0.0
0.04 	6.0 	-5.0 	1.3745420262 	1.32162861335e-07
0.08 	6.0 	-5.0 	1.34464325204 	2.5655547883e-07
0.12 	6.0 	-5.0 	1.30420885431 	3.97024299455e-07
0.16 	6.0 	-5.0 	1.25920357597 	6.65089011912e-07
0.24 	6.0 	-5.0 	1.1695245497 	-1.69085234347e-07
0.32 	6.0 	-5.0 	1.08933303104 	3.34939940564e-05
0.48 	6.0 	-5.0 	0.957233994355 	4.79696101587e-05
0.64 	6.0 	-5.0 	0.848846038276 	0.000199579518555
0.75 	6.0 	-5.0 	0.784740120618 	6.9122492009e-05
0.87 	6.0 	-5.0 	0.723319197973 	0.000135559283278
1.0 	6.0 	-5.0 	0.666538998589 	0.000122847768666
1.14 	6.0 	-5.0 	0.615231502746 	7.07482535592e-05
1.29 	6.0 	-5.0 	0.569404340366 	0.000126392180166
1.45 	6.0 	-5.0 	0.529173197603 	0.000263037326701
1.62 	6.0 	-5.0 	0.493558185327 	0.000136364790051
1.8 	6.0 	-5.0 	0.461838104417 	0.000225414436973
2.0 	6.0 	-5.0 	0.430701357245 	0.000416230044284
0.02 	6.0 	-4.5 	1.38363530556 	0.0
0.04 	6.0 	-4.5 	1.37620040441 	2.69119815949e-07
0.08 	6.0 	-4.5 	1.3502450732 	7.37918796752e-07
0.12 	6.0 	-4.5 	1.3147039575 	9.4645197938e-07
0.16 	6.0 	-4.5 	1.27463584447 	8.52325431214e-07
0.24 	6.0 	-4.5 	1.1936682781 	9.27093725292e-07
0.32 	6.0 	-4.5 	1.12073832881 	2.05492912912e-06
0.48 	6.0 	-4.5 	1.00200651991 	4.57585735922e-05
0.64 	6.0 	-4.5 	0.905996906882 	1.17263860699e-05
0.75 	6.0 	-4.5 	0.847952563536 	6.77431501692e-05
0.87 	6.0 	-4.5 	0.791267467446 	6.65239085067e-05
1.0 	6.0 	-4.5 	0.736937235163 	8.78899800697e-05
1.14 	6.0 	-4.5 	0.686437785211 	0.000137929258963
1.29 	6.0 	-4.5 	0.640569205193 	6.91807012077e-05
1.45 	6.0 	-4.5 	0.599062270076 	9.32494621858e-05
1.62 	6.0 	-4.5 	0.562252032719 	0.000195610384475
1.8 	6.0 	-4.5 	0.52932738701 	0.000213870177108
2.0 	6.0 	-4.5 	0.497861634857 	0.000412809627472
0.02 	6.0 	-4.0 	1.38403480556 	0.0
0.04 	6.0 	-4.0 	1.37768151288 	1.41728598735e-07
0.08 	6.0 	-4.0 	1.35528428021 	7.52847856189e-07
0.12 	6.0 	-4.0 	1.32415414409 	9.07146485594e-07
0.16 	6.0 	-4.0 	1.28850187632 	9.26012430014e-07
0.24 	6.0 	-4.0 	1.21504887751 	2.27830605937e-06
0.32 	6.0 	-4.0 	1.1478778774 	3.81690006392e-05
0.48 	6.0 	-4.0 	1.03864158129 	6.40278377534e-05
0.64 	6.0 	-4.0 	0.951573745971 	3.00098528252e-05
0.75 	6.0 	-4.0 	0.898676861966 	7.18162490273e-05
0.87 	6.0 	-4.0 	0.845544770061 	5.91464266134e-05
1.0 	6.0 	-4.0 	0.793692334627 	6.69384176338e-05
1.14 	6.0 	-4.0 	0.743589105886 	0.000112642199863
1.29 	6.0 	-4.0 	0.69699955964 	0.000127052986416
1.45 	6.0 	-4.0 	0.653951640673 	0.000267161446784
1.62 	6.0 	-4.0 	0.614637445388 	0.000230050177369
1.8 	6.0 	-4.0 	0.579127704429 	0.000352264208558
2.0 	6.0 	-4.0 	0.54605992492 	0.000175049367501
0.02 	6.0 	-3.75 	1.38421693056 	0.0
0.04 	6.0 	-3.75 	1.3783569819 	1.99138463515e-07
0.08 	6.0 	-3.75 	1.35759644964 	4.40372841998e-07
0.12 	6.0 	-3.75 	1.32845262114 	6.66923949164e-07
0.16 	6.0 	-3.75 	1.29483387077 	9.63602763973e-07
0.24 	6.0 	-3.75 	1.22470292489 	1.94551401292e-06
0.32 	6.0 	-3.75 	1.15980062007 	1.73650789589e-05
0.48 	6.0 	-3.75 	1.05381110392 	2.40959670686e-05
0.64 	6.0 	-3.75 	0.969939490391 	2.58609755194e-05
0.75 	6.0 	-3.75 	0.91901682217 	5.14097909786e-05
0.87 	6.0 	-3.75 	0.867810241405 	7.00265645128e-05
1.0 	6.0 	-3.75 	0.816953629348 	7.55127988216e-05
1.14 	6.0 	-3.75 	0.767362420402 	9.48894467636e-05
1.29 	6.0 	-3.75 	0.720242384146 	0.000166629829731
1.45 	6.0 	-3.75 	0.676025264602 	0.000101353481367
1.62 	6.0 	-3.75 	0.635582200665 	0.000305675145369
1.8 	6.0 	-3.75 	0.599642399708 	0.000242257984294
2.0 	6.0 	-3.75 	0.56557325397 	0.000390875051653
0.02 	6.0 	-3.5 	1.38438730556 	0.0
0.04 	6.0 	-3.5 	1.37899301479 	5.95296321334e-07
0.08 	6.0 	-3.5 	1.35974410171 	1.04167509166e-06
0.12 	6.0 	-3.5 	1.33250818625 	8.37597718157e-07
0.16 	6.0 	-3.5 	1.30079238545 	1.20733990975e-06
0.24 	6.0 	-3.5 	1.23367790676 	2.99142575524e-06
0.32 	6.0 	-3.5 	1.17065131226 	4.33457221082e-06
0.48 	6.0 	-3.5 	1.06701007946 	4.05204443559e-05
0.64 	6.0 	-3.5 	0.985160792701 	3.79419264529e-05
0.75 	6.0 	-3.5 	0.935917234943 	3.91217992544e-05
0.87 	6.0 	-3.5 	0.886462163075 	5.35496606544e-05
1.0 	6.0 	-3.5 	0.836804572156 	6.93380823593e-05
1.14 	6.0 	-3.5 	0.78766809716 	9.10761648077e-05
1.29 	6.0 	-3.5 	0.740565469615 	0.000224860561016
1.45 	6.0 	-3.5 	0.69585653211 	0.000227003319226
1.62 	6.0 	-3.5 	0.655118538176 	0.000247130342308
1.8 	6.0 	-3.5 	0.617440552225 	0.000396094865549
2.0 	6.0 	-3.5 	0.581601528799 	0.00021271850024
0.02 	6.0 	-3.25 	1.38454593056 	0.0
0.04 	6.0 	-3.25 	1.37958254163 	4.31386008023e-07
0.08 	6.0 	-3.25 	1.36174980972 	5.27733084966e-07
0.12 	6.0 	-3.25 	1.3362973515 	5.32690231735e-07
0.16 	6.0 	-3.25 	1.30632012363 	2.17668198962e-06
0.24 	6.0 	-3.25 	1.2419791919 	2.03575467395e-06
0.32 	6.0 	-3.25 	1.18058288219 	2.2186294154e-05
0.48 	6.0 	-3.25 	1.07815723792 	5.47080297916e-05
0.64 	6.0 	-3.25 	0.997870943696 	0.000108725347122
0.75 	6.0 	-3.25 	0.949606612009 	8.78167702646e-05
0.87 	6.0 	-3.25 	0.901557049219 	8.69784752684e-05
1.0 	6.0 	-3.25 	0.853202051843 	0.000129638889678
1.14 	6.0 	-3.25 	0.804992556032 	0.000162937216126
1.29 	6.0 	-3.25 	0.758121638572 	0.000264296454258
1.45 	6.0 	-3.25 	0.713313408817 	0.000180058851608
1.62 	6.0 	-3.25 	0.671470989159 	0.000259542096005
1.8 	6.0 	-3.25 	0.632894086957 	0.000374203528452
2.0 	6.0 	-3.25 	0.595955123887 	0.000298997580545
0.02 	6.0 	-3.0 	1.38469280556 	0.0
0.04 	6.0 	-3.0 	1.3801305895 	1.98953393532e-07
0.08 	6.0 	-3.0 	1.36361540288 	2.51711184771e-07
0.12 	6.0 	-3.0 	1.33980003499 	8.19329807026e-07
0.16 	6.0 	-3.0 	1.31146374984 	9.20618753981e-07
0.24 	6.0 	-3.0 	1.24961852389 	2.92347506123e-06
0.32 	6.0 	-3.0 	1.18946496144 	4.13672623402e-05
0.48 	6.0 	-3.0 	1.08756039834 	5.66767348218e-05
0.64 	6.0 	-3.0 	1.00733683561 	7.95126455834e-05
0.75 	6.0 	-3.0 	0.960042920496 	6.69434180058e-05
0.87 	6.0 	-3.0 	0.913074208317 	8.32949833482e-05
1.0 	6.0 	-3.0 	0.865898271081 	0.000110935425682
1.14 	6.0 	-3.0 	0.819283133147 	0.000158974727695
1.29 	6.0 	-3.0 	0.773155911572 	0.000306173007824
1.45 	6.0 	-3.0 	0.728863929412 	0.000226887435594
1.62 	6.0 	-3.0 	0.686632514586 	0.000365632882543
1.8 	6.0 	-3.0 	0.64656266271 	0.000365672665947
2.0 	6.0 	-3.0 	0.608487395902 	0.000368270179831
0.02 	6.0 	-2.75 	1.38482793056 	0.0
0.04 	6.0 	-2.75 	1.3806344052 	2.57422007308e-07
0.08 	6.0 	-2.75 	1.36533241564 	4.22223961014e-07
0.12 	6.0 	-2.75 	1.34305199973 	7.48242990548e-07
0.16 	6.0 	-2.75 	1.3162001501 	1.35409666978e-06
0.24 	6.0 	-2.75 	1.25655340208 	9.89915123543e-07
0.32 	6.0 	-2.75 	1.1973437423 	4.22958197428e-05
0.48 	6.0 	-2.75 	1.09525351595 	7.75060108215e-05
0.64 	6.0 	-2.75 	1.01471990064 	9.55427689793e-05
0.75 	6.0 	-2.75 	0.967447725439 	8.1231623409e-05
0.87 	6.0 	-2.75 	0.921308290212 	0.000116256680762
1.0 	6.0 	-2.75 	0.875586222533 	0.000181516985526
1.14 	6.0 	-2.75 	0.82984371067 	0.000151544973297
1.29 	6.0 	-2.75 	0.785279108028 	0.000217298613383
1.45 	6.0 	-2.75 	0.741259243767 	0.000294901273563
1.62 	6.0 	-2.75 	0.698895747555 	0.000280392056057
1.8 	6.0 	-2.75 	0.65938524289 	0.000417714194737
2.0 	6.0 	-2.75 	0.620137277754 	0.000397411631588
0.02 	6.0 	-2.5 	1.38495130556 	0.0
0.04 	6.0 	-2.5 	1.38109536069 	2.822017502e-07
0.08 	6.0 	-2.5 	1.36690340201 	4.28261107781e-07
0.12 	6.0 	-2.5 	1.34598839987 	6.01033226412e-07
0.16 	6.0 	-2.5 	1.32050322959 	1.32657111659e-06
0.24 	6.0 	-2.5 	1.26289081146 	8.00078895216e-06
0.32 	6.0 	-2.5 	1.20448796845 	4.0965796144e-05
0.48 	6.0 	-2.5 	1.10134119251 	6.24995438971e-05
0.64 	6.0 	-2.5 	1.01943661097 	8.5343436532e-05
0.75 	6.0 	-2.5 	0.972203546846 	0.000128000185265
0.87 	6.0 	-2.5 	0.926272055639 	0.000128016335768
1.0 	6.0 	-2.5 	0.881512067509 	0.00018330285524
1.14 	6.0 	-2.5 	0.837369424442 	0.000238807042263
1.29 	6.0 	-2.5 	0.793774103479 	0.00025406048456
1.45 	6.0 	-2.5 	0.751140110045 	0.000393330795167
1.62 	6.0 	-2.5 	0.709388963967 	0.000316030006018
1.8 	6.0 	-2.5 	0.669634753023 	0.00046417403356
2.0 	6.0 	-2.5 	0.629260150841 	0.000711663931386
0.02 	6.0 	-2.25 	1.38506293056 	0.0
0.04 	6.0 	-2.25 	1.38151055994 	5.28315736069e-07
0.08 	6.0 	-2.25 	1.36831933794 	7.96378111341e-07
0.12 	6.0 	-2.25 	1.34867536629 	8.69657138444e-07
0.16 	6.0 	-2.25 	1.32442704001 	2.54529254767e-06
0.24 	6.0 	-2.25 	1.26858937671 	2.97821749679e-06
0.32 	6.0 	-2.25 	1.21060573997 	1.96495982965e-05
0.48 	6.0 	-2.25 	1.10619207065 	3.75575830502e-05
0.64 	6.0 	-2.25 	1.02230860137 	9.43120500019e-05
0.75 	6.0 	-2.25 	0.974235232616 	6.52007651594e-05
0.87 	6.0 	-2.25 	0.928240352546 	0.000110392242304
1.0 	6.0 	-2.25 	0.884251086373 	0.000230635188017
1.14 	6.0 	-2.25 	0.841366314429 	0.000205309221271
1.29 	6.0 	-2.25 	0.798808420702 	0.000279320965216
1.45 	6.0 	-2.25 	0.757763654157 	0.000295401296996
1.62 	6.0 	-2.25 	0.716897734124 	0.000376180842481
1.8 	6.0 	-2.25 	0.677200300868 	0.00041924661407
2.0 	6.0 	-2.25 	0.637607639795 	0.000568488465459
0.02 	6.0 	-2.0 	1.38516280556 	0.0
0.04 	6.0 	-2.0 	1.38188127556 	4.04315647685e-07
0.08 	6.0 	-2.0 	1.36960442133 	7.50749192639e-07
0.12 	6.0 	-2.0 	1.35104381557 	9.44693411251e-07
0.16 	6.0 	-2.0 	1.32794243569 	2.36386521311e-06
0.24 	6.0 	-2.0 	1.27359083402 	2.26122173286e-06
0.32 	6.0 	-2.0 	1.21606932008 	4.40660785141e-05
0.48 	6.0 	-2.0 	1.10966623362 	6.02794367302e-05
0.64 	6.0 	-2.0 	1.02346625182 	0.000101667087982
0.75 	6.0 	-2.0 	0.974348031904 	0.00015032672497
0.87 	6.0 	-2.0 	0.927844711098 	0.000107130121524
1.0 	6.0 	-2.0 	0.883835244861 	0.000162771068687
1.14 	6.0 	-2.0 	0.84142738523 	0.00027435438581
1.29 	6.0 	-2.0 	0.800507361423 	0.000327145904967
1.45 	6.0 	-2.0 	0.760632605396 	0.000403380461781
1.62 	6.0 	-2.0 	0.721077939535 	0.000405263064062
1.8 	6.0 	-2.0 	0.682404931548 	0.000401882746261
2.0 	6.0 	-2.0 	0.642087928653 	0.000689616956265
0.02 	6.0 	-1.75 	1.38525093056 	0.0
0.04 	6.0 	-1.75 	1.38220824329 	4.88401092383e-07
0.08 	6.0 	-1.75 	1.37073184283 	6.86154514277e-07
0.12 	6.0 	-1.75 	1.35317144573 	8.80166023559e-07
0.16 	6.0 	-1.75 	1.33102023906 	2.43930143395e-06
0.24 	6.0 	-1.75 	1.27810539907 	7.68937686067e-06
0.32 	6.0 	-1.75 	1.2206367192 	8.19287553998e-05
0.48 	6.0 	-1.75 	1.11236264342 	7.30679755397e-05
0.64 	6.0 	-1.75 	1.02312976928 	0.000160821197268
0.75 	6.0 	-1.75 	0.972568995936 	9.61614570996e-05
0.87 	6.0 	-1.75 	0.925049588058 	0.000165288013151
1.0 	6.0 	-1.75 	0.8808285835 	0.000171822677715
1.14 	6.0 	-1.75 	0.838942719646 	0.000285983457503
1.29 	6.0 	-1.75 	0.798435712423 	0.000386048729216
1.45 	6.0 	-1.75 	0.75931289506 	0.000432802241427
1.62 	6.0 	-1.75 	0.720790975302 	0.00094195839946
1.8 	6.0 	-1.75 	0.682786958595 	0.000599209521162
2.0 	6.0 	-1.75 	0.644104225493 	0.000554095612147
0.02 	6.0 	-1.5 	1.38532730556 	0.0
0.04 	6.0 	-1.5 	1.38249457318 	3.81205972208e-07
0.08 	6.0 	-1.5 	1.37170469109 	6.13210407426e-07
0.12 	6.0 	-1.5 	1.35503320176 	6.67771083324e-07
0.16 	6.0 	-1.5 	1.33367369902 	9.1116224794e-07
0.24 	6.0 	-1.5 	1.28182718261 	3.16178742631e-06
0.32 	6.0 	-1.5 	1.22461250505 	2.16657492415e-05
0.48 	6.0 	-1.5 	1.11412351946 	2.09437032704e-05
0.64 	6.0 	-1.5 	1.02203712276 	4.01316098468e-05
0.75 	6.0 	-1.5 	0.969619251092 	5.06045066418e-05
0.87 	6.0 	-1.5 	0.920953301679 	8.94764696704e-05
1.0 	6.0 	-1.5 	0.875816288701 	0.000134263795624
1.14 	6.0 	-1.5 	0.833138157518 	0.000243180336383
1.29 	6.0 	-1.5 	0.79319159485 	0.000154976280195
1.45 	6.0 	-1.5 	0.75512647921 	0.000440746098292
1.62 	6.0 	-1.5 	0.716950952962 	0.000305178161731
1.8 	6.0 	-1.5 	0.679823785231 	0.000455573549582
2.0 	6.0 	-1.5 	0.64118340966 	0.000532249411549
0.02 	6.0 	-1.25 	1.38539193056 	0.0
0.04 	6.0 	-1.25 	1.38273472595 	1.5023893171e-07
0.08 	6.0 	-1.25 	1.37254362412 	8.35002813255e-07
0.12 	6.0 	-1.25 	1.35657388683 	1.07579904781e-06
0.16 	6.0 	-1.25 	1.33599003141 	1.62291089224e-06
0.24 	6.0 	-1.25 	1.28500582631 	6.01332684392e-06
0.32 	6.0 	-1.25 	1.22787725593 	7.1137390258e-06
0.48 	6.0 	-1.25 	1.11544307118 	3.58665048596e-05
0.64 	6.0 	-1.25 	1.0201954705 	7.60541242171e-05
0.75 	6.0 	-1.25 	0.966067193224 	6.15635333978e-05
0.87 	6.0 	-1.25 	0.915566280742 	0.000168396513066
1.0 	6.0 	-1.25 	0.869195276465 	0.000137789051496
1.14 	6.0 	-1.25 	0.825798752295 	0.000194711897559
1.29 	6.0 	-1.25 	0.785457319503 	0.000320762496246
1.45 	6.0 	-1.25 	0.746677341855 	0.00044272306389
1.62 	6.0 	-1.25 	0.709236445617 	0.000576382993383
1.8 	6.0 	-1.25 	0.671658843914 	0.000607928816417
2.0 	6.0 	-1.25 	0.634234897396 	0.00107725849624
0.02 	6.0 	-1.0 	1.38544480556 	0.0
0.04 	6.0 	-1.0 	1.38293251162 	1.59055006055e-07
0.08 	6.0 	-1.0 	1.37321785291 	8.73849650216e-07
0.12 	6.0 	-1.0 	1.35787154161 	1.53668747656e-06
0.16 	6.0 	-1.0 	1.3378069826 	1.51743224944e-06
0.24 	6.0 	-1.0 	1.28766140981 	3.92518331504e-06
0.32 	6.0 	-1.0 	1.23037126158 	4.46334393834e-05
0.48 	6.0 	-1.0 	1.11613006468 	5.82440636724e-05
0.64 	6.0 	-1.0 	1.01828304803 	6.70469546578e-05
0.75 	6.0 	-1.0 	0.962322018627 	0.00015271186242
0.87 	6.0 	-1.0 	0.910271949771 	0.000145332817574
1.0 	6.0 	-1.0 	0.862228285717 	0.000194805089822
1.14 	6.0 	-1.0 	0.818226317091 	0.000244260982107
1.29 	6.0 	-1.0 	0.777103197836 	0.00024769227768
1.45 	6.0 	-1.0 	0.737185381445 	0.000377185995201
1.62 	6.0 	-1.0 	0.699219660069 	0.000644747327719
1.8 	6.0 	-1.0 	0.661937520624 	0.000660041590059
2.0 	6.0 	-1.0 	0.623460326193 	0.000668567956548
0.02 	6.0 	-0.75 	1.38548593056 	0.0
0.04 	6.0 	-0.75 	1.38308469473 	1.16531674099e-07
0.08 	6.0 	-0.75 	1.37373361091 	1.44277234041e-06
0.12 	6.0 	-0.75 	1.35886133438 	1.38090564454e-06
0.16 	6.0 	-0.75 	1.33928534536 	2.91218022495e-06
0.24 	6.0 	-0.75 	1.28966229845 	4.97556200706e-06
0.32 	6.0 	-0.75 	1.2324827013 	4.97758081065e-05
0.48 	6.0 	-0.75 	1.11642309508 	0.000142825127255
0.64 	6.0 	-0.75 	1.01648354858 	9.10167071296e-05
0.75 	6.0 	-0.75 	0.958798702884 	0.000194588868593
0.87 	6.0 	-0.75 	0.905531509577 	0.000179267622583
1.0 	6.0 	-0.75 	0.856197739474 	0.000369365453132
1.14 	6.0 	-0.75 	0.810605107146 	0.000257778978747
1.29 	6.0 	-0.75 	0.767452959838 	0.000375244730673
1.45 	6.0 	-0.75 	0.727152106266 	0.000430888062635
1.62 	6.0 	-0.75 	0.687863946045 	0.000505006048748
1.8 	6.0 	-0.75 	0.649724515769 	0.000997179335428
2.0 	6.0 	-0.75 	0.610499795924 	0.00124792538593
0.02 	6.0 	-0.5 	1.38551530556 	0.0
0.04 	6.0 	-0.5 	1.3831953248 	1.93097172736e-07
0.08 	6.0 	-0.5 	1.37411346581 	5.29711471563e-07
0.12 	6.0 	-0.5 	1.35958333625 	7.48934817465e-07
0.16 	6.0 	-0.5 	1.34030519692 	1.79495655631e-06
0.24 	6.0 	-0.5 	1.29104989747 	1.37960882444e-06
0.32 	6.0 	-0.5 	1.23378123557 	0.000179617346146
0.48 	6.0 	-0.5 	1.11666327835 	0.00013058230157
0.64 	6.0 	-0.5 	1.01483660939 	0.000188234063505
0.75 	6.0 	-0.5 	0.956134503295 	0.000190798427673
0.87 	6.0 	-0.5 	0.901379152448 	0.000324545069701
1.0 	6.0 	-0.5 	0.850915215143 	0.000235077917577
1.14 	6.0 	-0.5 	0.804306885541 	0.000311480860247
1.29 	6.0 	-0.5 	0.760364314939 	0.000447162518696
1.45 	6.0 	-0.5 	0.719295040553 	0.000717717792627
1.62 	6.0 	-0.5 	0.678646488221 	0.00116986120061
1.8 	6.0 	-0.5 	0.639460584424 	0.00067800799271
2.0 	6.0 	-0.5 	0.599573260897 	0.0012688239703
0.02 	6.0 	-0.25 	1.38553293056 	0.0
0.04 	6.0 	-0.25 	1.38326144304 	1.68379782546e-07
0.08 	6.0 	-0.25 	1.37433481092 	5.58316106474e-07
0.12 	6.0 	-0.25 	1.35999463688 	1.71356100525e-06
0.16 	6.0 	-0.25 	1.34091265177 	2.48817302159e-06
0.24 	6.0 	-0.25 	1.29191198088 	3.8472977411e-06
0.32 	6.0 	-0.25 	1.2346830764 	3.8316456592e-05
0.48 	6.0 	-0.25 	1.11679706193 	6.74381922837e-05
0.64 	6.0 	-0.25 	1.01389664984 	0.000120026244628
0.75 	6.0 	-0.25 	0.954372989498 	9.06938376549e-05
0.87 	6.0 	-0.25 	0.899118002595 	0.000117957272806
1.0 	6.0 	-0.25 	0.847344050138 	0.000299624519616
1.14 	6.0 	-0.25 	0.800055670254 	0.000249148376518
1.29 	6.0 	-0.25 	0.755397501527 	0.000266815004806
1.45 	6.0 	-0.25 	0.712607924782 	0.000592814013493
1.62 	6.0 	-0.25 	0.67267993549 	0.00112860840231
1.8 	6.0 	-0.25 	0.630936234897 	0.00105252222078
2.0 	6.0 	-0.25 	0.59076649156 	0.00167803114269
0.02 	6.0 	0.0 	1.38553880556 	0.0
0.04 	6.0 	0.0 	1.38328338576 	2.43391073547e-07
0.08 	6.0 	0.0 	1.37441788872 	6.49744943565e-07
0.12 	6.0 	0.0 	1.36013348822 	1.5148661316e-06
0.16 	6.0 	0.0 	1.34112057455 	3.49790943799e-06
0.24 	6.0 	0.0 	1.29221541723 	3.8113444771e-06
0.32 	6.0 	0.0 	1.23485911779 	0.00015834425983
0.48 	6.0 	0.0 	1.11677006558 	0.00033258304409
0.64 	6.0 	0.0 	1.01358562214 	0.000206272859794
0.75 	6.0 	0.0 	0.953828806156 	0.000262451224743
0.87 	6.0 	0.0 	0.897870439029 	0.000248636469416
1.0 	6.0 	0.0 	0.846192812084 	0.00028571556463
1.14 	6.0 	0.0 	0.798604815684 	0.000399572863091
1.29 	6.0 	0.0 	0.753451144007 	0.000941822044841
1.45 	6.0 	0.0 	0.711055284565 	0.000692911982082
1.62 	6.0 	0.0 	0.669338940909 	0.0010330337228
1.8 	6.0 	0.0 	0.629651421881 	0.00167365063587
2.0 	6.0 	0.0 	0.587780725474 	0.00218438625997


==> anc/EOS_stacked_honeycomb/anisotropy6.0_U6.0/noninteracting_low_density_data <==
# t/T,  mu/t,  density,  entropy per site,  energy/t per site
2.0 	-5.5 	0.00114900467991 	0.00793057463103 	-0.00292995879075
1.8 	-5.5 	0.00208147539541 	0.0134082967129 	-0.00515924989428
1.62 	-5.5 	0.00359550068292 	0.0216510367065 	-0.00864078680172
1.45 	-5.5 	0.00609597680902 	0.0342564456698 	-0.0141371690428
1.29 	-5.5 	0.0101384311391 	0.0530823990186 	-0.0225529135753
1.14 	-5.5 	0.0165293959649 	0.0805157722847 	-0.0349952431508
1.0 	-5.5 	0.0263986756201 	0.119474287077 	-0.0526514925528
0.87 	-5.5 	0.0412639495157 	0.173289278102 	-0.0765032758795
0.75 	-5.5 	0.0630588414151 	0.245367760889 	-0.106829930689
0.64 	-5.5 	0.0940708328965 	0.338497253702 	-0.142534294651
0.48 	-5.5 	0.171866896447 	0.540050014145 	-0.204101716557
0.32 	-5.5 	0.32061821897 	0.841455962618 	-0.249748497951
0.24 	-5.5 	0.438149803857 	1.02261290487 	-0.243899392142
0.16 	-5.5 	0.59294520491 	1.19965915698 	-0.201524822598
0.12 	-5.5 	0.684587518228 	1.27527278771 	-0.164023545333
0.08 	-5.5 	0.78447774575 	1.33482584591 	-0.116219049335
0.04 	-5.5 	0.890564633708 	1.37307593312 	-0.0603397746724
0.02 	-5.5 	0.945062552564 	1.38295719274 	-0.0304594523594
2.0 	-6.0 	0.000423827914244 	0.00334773952312 	-0.00108117745395
1.8 	-6.0 	0.000849574735776 	0.00623334132487 	-0.00210710251709
1.62 	-6.0 	0.00160821475743 	0.0109765473162 	-0.00386855363456
1.45 	-6.0 	0.00297431147049 	0.018845470051 	-0.00690745859575
1.29 	-6.0 	0.00537134629563 	0.0315296661509 	-0.0119731649853
1.14 	-6.0 	0.00946536686717 	0.0513751498392 	-0.0200986858216
1.0 	-6.0 	0.016262682266 	0.0814713318491 	-0.0325699102423
0.87 	-6.0 	0.02721478801 	0.125619675456 	-0.0507456020247
0.75 	-6.0 	0.0443000185419 	0.188059340767 	-0.0756369346017
0.64 	-6.0 	0.070020407879 	0.27277756623 	-0.107203275341
0.48 	-6.0 	0.139042949474 	0.467029882215 	-0.167742927493
0.32 	-6.0 	0.281268778124 	0.777353078194 	-0.22398067015
0.24 	-6.0 	0.399540498378 	0.973225799534 	-0.227781482433
0.16 	-6.0 	0.560631843202 	1.17099968787 	-0.194888834926
0.12 	-6.0 	0.658090113168 	1.25737388432 	-0.160842346155
0.08 	-6.0 	0.765578478972 	1.32621576576 	-0.115181288226
0.04 	-6.0 	0.880707477947 	1.37081433395 	-0.0602020455011
0.02 	-6.0 	0.940080615404 	1.38238462197 	-0.030441971635
2.0 	-6.5 	0.000156071761125 	0.00138866346928 	-0.000398193074881
1.8 	-6.5 	0.000345963155599 	0.00284903603836 	-0.000858269868834
1.62 	-6.5 	0.000717175443385 	0.00547378842933 	-0.00172589438726
1.45 	-6.5 	0.00144575042643 	0.0102025772465 	-0.00335989200364
1.29 	-6.5 	0.0028328035419 	0.0184393596399 	-0.00632147367304
1.14 	-6.5 	0.00539159366804 	0.0322955729019 	-0.0114679014773
1.0 	-6.5 	0.00995952119272 	0.054774703 	-0.0199975642679
0.87 	-6.5 	0.017836483346 	0.0898678285796 	-0.0333851317639
0.75 	-6.5 	0.0309238045175 	0.142411962388 	-0.0530902884336
0.64 	-6.5 	0.0517995811078 	0.217489075899 	-0.079926281156
0.48 	-6.5 	0.111910479637 	0.400617917374 	-0.136743882607
0.32 	-6.5 	0.24590844728 	0.714472502685 	-0.19964259471
0.24 	-6.5 	0.363474635318 	0.922993732521 	-0.211775901026
0.16 	-6.5 	0.529400258769 	1.14087836358 	-0.187995645231
0.12 	-6.5 	0.632120396806 	1.2383032701 	-0.157476009755
0.08 	-6.5 	0.746853959655 	1.31694323847 	-0.114067172186
0.04 	-6.5 	0.870873752885 	1.36836191255 	-0.0600528141752
0.02 	-6.5 	0.935101660181 	1.38176263486 	-0.03042298601
2.0 	-7.0 	5.74365035071e-05 	0.000568457444246 	-0.000146548099073
1.8 	-7.0 	0.000140749661722 	0.0012856495097 	-0.000349209607606
1.62 	-7.0 	0.000319389116592 	0.00269600906523 	-0.000768760716033
1.45 	-7.0 	0.000701446498408 	0.00545720283204 	-0.00163069493409
1.29 	-7.0 	0.00149034891411 	0.0106577613233 	-0.00332768034829
1.14 	-7.0 	0.00306166117809 	0.0200709504348 	-0.00651846056414
1.0 	-7.0 	0.00607674838846 	0.0364215303038 	-0.0122206795877
0.87 	-7.0 	0.0116403284228 	0.0636170215553 	-0.0218421878029
0.75 	-7.0 	0.0214869927582 	0.106785899583 	-0.0370318699306
0.64 	-7.0 	0.0381391696717 	0.171854085745 	-0.0591894963004
0.48 	-7.0 	0.0896836089257 	0.341185882204 	-0.110717629089
0.32 	-7.0 	0.214328068186 	0.653564345029 	-0.17696562622
0.24 	-7.0 	0.329931891625 	0.872449044566 	-0.196069568456
0.16 	-7.0 	0.499288453907 	1.10949987109 	-0.180903868644
0.12 	-7.0 	0.606706947064 	1.2181450986 	-0.153943719237
0.08 	-7.0 	0.728316349217 	1.3070285526 	-0.112879909337
0.04 	-7.0 	0.86106532755 	1.36572010612 	-0.0598921969391
0.02 	-7.0 	0.930125932707 	1.38109132418 	-0.0304024992564
2.0 	-7.5 	2.11325410681e-05 	0.000230280876968 	-5.39203022583e-05
1.8 	-7.5 	5.72396950236e-05 	0.000574341909608 	-0.000142021590075
1.62 	-7.5 	0.000142151827931 	0.00131498552822 	-0.000342184375501
1.45 	-7.5 	0.000340018391218 	0.00289149898799 	-0.000790590462274
1.29 	-7.5 	0.000783061190685 	0.00610363526731 	-0.00174896854588
1.14 	-7.5 	0.0017355078105 	0.0123621337562 	-0.00369703981337
1.0 	-7.5 	0.00369915643314 	0.024006886889 	-0.00744639719618
0.87 	-7.5 	0.00757510181695 	0.0446540878222 	-0.0142374150324
0.75 	-7.5 	0.0148808118734 	0.0794261262214 	-0.0257155884341
0.64 	-7.5 	0.0279804014462 	0.134769660711 	-0.0436094901359
0.48 	-7.5 	0.0716132948962 	0.288733606373 	-0.0891417906142
0.32 	-7.5 	0.186281539977 	0.59522316941 	-0.156086233253
0.24 	-7.5 	0.298863971758 	0.82207545421 	-0.180818892745
0.16 	-7.5 	0.470325337462 	1.07706778643 	-0.173670150622
0.12 	-7.5 	0.581875269205 	1.19698596304 	-0.150264915344
0.08 	-7.5 	0.709977279232 	1.2964931361 	-0.111622865912
0.04 	-7.5 	0.851284051347 	1.36289045794 	-0.0597203184204
0.02 	-7.5 	0.925153678153 	1.38037078994 	-0.0303805154401
2.0 	-8.0 	7.77461081366e-06 	9.2493915108e-05 	-1.98372901528e-05
1.8 	-8.0 	2.32744295501e-05 	0.000254479100304 	-5.77488741698e-05
1.62 	-8.0 	6.32510576617e-05 	0.000636325630084 	-0.000152262108017
1.45 	-8.0 	0.000164747562274 	0.00152036862444 	-0.0003830915638
1.29 	-8.0 	0.000411155211086 	0.00346963192815 	-0.000918463390005
1.14 	-8.0 	0.00098277940068 	0.00755918434391 	-0.00209420698569
1.0 	-8.0 	0.00224863074765 	0.0157123817772 	-0.00452915711724
0.87 	-8.0 	0.00492037077109 	0.0311279458429 	-0.00925773417288
0.75 	-8.0 	0.0102817536691 	0.0586821557203 	-0.0178011959858
0.64 	-8.0 	0.0204721433723 	0.105014862573 	-0.0320076225954
0.48 	-8.0 	0.0570150653483 	0.242988055168 	-0.0714401647085
0.32 	-8.0 	0.161499660445 	0.539893918678 	-0.137060806663
0.24 	-8.0 	0.270199017104 	0.772302830195 	-0.166149785083
0.16 	-8.0 	0.442531050584 	1.04378218707 	-0.166348432295
0.12 	-8.0 	0.557647765664 	1.17491415515 	-0.146459094995
0.08 	-8.0 	0.691847827311 	1.28535945801 	-0.110299546911
0.04 	-8.0 	0.841531752704 	1.35987461544 	-0.059537311427
0.02 	-8.0 	0.920185141001 	1.37960113941 	-0.0303570389199
2.0 	-8.5 	2.86017137656e-06 	3.68873344011e-05 	-7.29788273921e-06
1.8 	-8.5 	9.46309127621e-06 	0.000111984293364 	-2.34801313332e-05
1.62 	-8.5 	2.8140449848e-05 	0.000305892394924 	-6.77426753409e-05
1.45 	-8.5 	7.9807328525e-05 	0.000794341826336 	-0.000185585076367
1.29 	-8.5 	0.000215803863445 	0.00196021064928 	-0.000482116400736
1.14 	-8.5 	0.000556205569365 	0.00459472032201 	-0.00118543012845
1.0 	-8.5 	0.00136570445109 	0.0102238501779 	-0.00275176655938
0.87 	-8.5 	0.00319207802363 	0.0215754418787 	-0.00601010873859
0.75 	-8.5 	0.00709251610928 	0.0431146189567 	-0.0122954499134
0.64 	-8.5 	0.0149485507616 	0.0813883094887 	-0.0234254636759
0.48 	-8.5 	0.0452832821237 	0.203494416347 	-0.057039281972
0.32 	-8.5 	0.139702160445 	0.487883806568 	-0.119881494213
0.24 	-8.5 	0.243846056838 	0.723504395227 	-0.152158901911
0.16 	-8.5 	0.415917400237 	1.00983751563 	-0.158989347361
0.12 	-8.5 	0.534043736726 	1.15201894407 	-0.142545621447
0.08 	-8.5 	0.67393849609 	1.27365092766 	-0.108913576456
0.04 	-8.5 	0.831810237761 	1.3566743281 	-0.0593433167313
0.02 	-8.5 	0.915220564997 	1.37878248707 	-0.0303320743452
2.0 	-9.0 	1.05220527118e-06 	1.46223791339e-05 	-2.68476153115e-06
1.8 	-9.0 	3.8474743023e-06 	4.89928707876e-05 	-9.5465059327e-06
1.62 	-9.0 	1.25190418591e-05 	0.000146224315848 	-3.0137389506e-05
1.45 	-9.0 	3.86564133587e-05 	0.000412778312168 	-8.98938367121e-05
1.29 	-9.0 	0.000113247932794 	0.00110168323706 	-0.000253012634368
1.14 	-9.0 	0.000314682574602 	0.00277876477331 	-0.000670744247218
1.0 	-9.0 	0.000829020964797 	0.00661997108482 	-0.00167076340541
0.87 	-9.0 	0.0020691919861 	0.0148828195646 	-0.003897675643
0.75 	-9.0 	0.00488698438273 	0.0315281739606 	-0.00847955887284
0.64 	-9.0 	0.0108990510142 	0.0627876882564 	-0.0171083526063
0.48 	-9.0 	0.0358953081848 	0.169692293655 	-0.0454034509003
0.32 	-9.0 	0.120607639839 	0.439378101508 	-0.104491591596
0.24 	-9.0 	0.219699320747 	0.675996088645 	-0.138915804352
0.16 	-9.0 	0.390488381125 	0.975420719251 	-0.151639752714
0.12 	-9.0 	0.511079410173 	1.1283898842 	-0.138543548606
0.08 	-9.0 	0.656259195377 	1.26139179169 	-0.107468677991
0.04 	-9.0 	0.822121289086 	1.35329144517 	-0.059138482844
0.02 	-9.0 	0.910260193104 	1.37791495454 	-0.030305626654
2.0 	-9.5 	3.87085637701e-07 	5.76637033629e-06 	-9.87671347161e-07
1.8 	-9.5 	1.5642776417e-06 	2.13269951947e-05 	-3.88135222174e-06
1.62 	-9.5 	5.5693027881e-06 	6.95613152452e-05 	-1.34071604562e-05
1.45 	-9.5 	1.87231337056e-05 	0.000213501367789 	-4.35402395882e-05
1.29 	-9.5 	5.94234833668e-05 	0.000616396399269 	-0.000132763938278
1.14 	-9.5 	0.000178003954809 	0.00167325764702 	-0.000379436062886
1.0 	-9.5 	0.000503077017886 	0.00426849401713 	-0.00101400793182
0.87 	-9.5 	0.00134060654654 	0.0102242879165 	-0.00252600044395
0.75 	-9.5 	0.00336465108226 	0.022963005514 	-0.00584171086869
0.64 	-9.5 	0.00793784559737 	0.048247189027 	-0.0124754207533
0.48 	-9.5 	0.0284088917582 	0.140974760045 	-0.0360533161105
0.32 	-9.5 	0.103941347119 	0.394457932936 	-0.0907995086998
0.24 	-9.5 	0.197642274191 	0.630037750384 	-0.126465735592
0.16 	-9.5 	0.36624076636 	0.940709678413 	-0.144342389958
0.12 	-9.5 	0.48876799764 	1.10411615965 	-0.134471461462
0.08 	-9.5 	0.63881922746 	1.24860702994 	-0.105968654541
0.04 	-9.5 	0.812466664435 	1.34972791339 	-0.0589229657759
0.02 	-9.5 	0.905304267454 	1.37699867062 	-0.0302777010712
2.0 	-10.0 	1.42400976726e-07 	2.26373183094e-06 	-3.63344358867e-07
1.8 	-10.0 	6.35989700359e-07 	9.2433231683e-06 	-1.57804543319e-06
1.62 	-10.0 	2.47757025374e-06 	3.29519814772e-05 	-5.96434277502e-06
1.45 	-10.0 	9.06828080151e-06 	0.000109980586434 	-2.10881815642e-05
1.29 	-10.0 	3.11790752031e-05 	0.000343527274109 	-6.96611351939e-05
1.14 	-10.0 	0.00010067950962 	0.0010037715473 	-0.000214616948028
1.0 	-10.0 	0.000305223852008 	0.00274227135238 	-0.00061526215728
0.87 	-10.0 	0.00086826959865 	0.0069991124058 	-0.00163632329232
0.75 	-10.0 	0.00231527684507 	0.0166668094351 	-0.0040214935678
0.64 	-10.0 	0.00577653991254 	0.0369475513087 	-0.00908675519992
0.48 	-10.0 	0.0224555340389 	0.116731047527 	-0.0285729078693
0.32 	-10.0 	0.0894409181987 	0.353118587003 	-0.07869076508
0.24 	-10.0 	0.177551275775 	0.585835758541 	-0.114832747306
0.16 	-10.0 	0.343164747612 	0.905871929295 	-0.13713567072
0.12 	-10.0 	0.467119775164 	1.07928597174 	-0.130347334128
0.08 	-10.0 	0.621627275568 	1.23532225082 	-0.104417369147
0.04 	-10.0 	0.802848095546 	1.34598577452 	-0.0586969287903
0.02 	-10.0 	0.900353029302 	1.37603377114 	-0.0302483031062
2.0 	-12.0 	5.238640915e-08 	8.85167065317e-07 	-1.33666970526e-07
1.8 	-12.0 	2.58574425487e-07 	3.99077586142e-06 	-6.41586284315e-07
1.62 	-12.0 	1.10217126504e-06 	1.55517638263e-05 	-2.653297729e-06
1.45 	-12.0 	4.39203978176e-06 	5.64510626581e-05 	-1.02136590484e-05
1.29 	-12.0 	1.63589882324e-05 	0.000190792348855 	-3.65499289889e-05
1.14 	-12.0 	5.69412211215e-05 	0.000600153965055 	-0.000121382925708
1.0 	-12.0 	0.000185161572304 	0.00175612228678 	-0.000373261973875
0.87 	-12.0 	0.000562227775718 	0.0047764543077 	-0.00105969336754
0.75 	-12.0 	0.00159258565586 	0.0120603789579 	-0.00276703216167
0.64 	-12.0 	0.00420124260037 	0.0282100615187 	-0.00661304795977
0.48 	-12.0 	0.017731903836 	0.0963752281663 	-0.0226093485051
0.32 	-12.0 	0.0768603013319 	0.315287142567 	-0.0680378128272
0.24 	-12.0 	0.159298796387 	0.543546752449 	-0.104022949298
0.16 	-12.0 	0.321244606455 	0.871063675053 	-0.130053575419
0.12 	-12.0 	0.446142185164 	1.05398597478 	-0.12618840641
0.08 	-12.0 	0.604691395432 	1.22156358692 	-0.102818725676
0.04 	-12.0 	0.793267286983 	1.34206716282 	-0.0584605421453
0.02 	-12.0 	0.895406718979 	1.37502039902 	-0.0302174385505
2.0 	-11.0 	1.92718852793e-08 	3.44906687507e-07 	-4.91733372999e-08
1.8 	-11.0 	1.05128567334e-07 	1.71714482225e-06 	-2.6084966434e-07
1.62 	-11.0 	4.90310599496e-07 	7.31548979645e-06 	-1.18034321936e-06
1.45 	-11.0 	2.12718417252e-06 	2.88829785705e-05 	-4.9467575906e-06
1.29 	-11.0 	8.58308472411e-06 	0.000105639127635 	-1.91767477432e-05
1.14 	-11.0 	3.22031156348e-05 	0.000357771426856 	-6.86488371686e-05
1.0 	-11.0 	0.000112318664606 	0.00112140689955 	-0.000226426708529
0.87 	-11.0 	0.000364005591949 	0.00325068791837 	-0.000686136557193
0.75 	-11.0 	0.00109519208816 	0.00870379978674 	-0.00190322028434
0.64 	-11.0 	0.00305422819412 	0.0214823528593 	-0.00480984626264
0.48 	-11.0 	0.0139906994927 	0.0793637849971 	-0.0178683457172
0.32 	-11.0 	0.0659721523161 	0.280838670626 	-0.0587077289675
0.24 	-11.0 	0.142756171468 	0.50328209585 	-0.0940277048042
0.16 	-11.0 	0.300459400116 	0.836429074187 	-0.123125652834
0.12 	-11.0 	0.425839957004 	1.02830076418 	-0.122011079382
0.08 	-11.0 	0.5880190099 	1.20735759142 	-0.10117665011
0.04 	-11.0 	0.783725915012 	1.33797430235 	-0.0582139828275
0.02 	-11.0 	0.890465575846 	1.37395870416 	-0.0301851134756
2.0 	-11.5 	7.08973070573e-09 	1.33973815478e-07 	-1.80898607775e-08
1.8 	-11.5 	4.27420943043e-08 	7.3660699886e-07 	-1.06053583578e-07
1.62 	-11.5 	2.18118787791e-07 	3.4310330976e-06 	-5.25085661669e-07
1.45 	-11.5 	1.0302502312e-06 	1.47357008077e-05 	-2.39584364434e-06
1.29 	-11.5 	4.503260591e-06 	5.83299167355e-05 	-1.00614228228e-05
1.14 	-11.5 	1.82121309927e-05 	0.000212714273531 	-3.88238487674e-05
1.0 	-11.5 	6.81293111973e-05 	0.00071427346298 	-0.000137346471151
0.87 	-11.5 	0.000235647957753 	0.00220687957421 	-0.000444210252144
0.75 	-11.5 	0.000753009414996 	0.00626647265362 	-0.00130875769601
0.64 	-11.5 	0.00221967518498 	0.0163210035303 	-0.00349678391279
0.48 	-11.5 	0.011031821921 	0.0652048932345 	-0.0141076376813
0.32 	-11.5 	0.0565689992585 	0.24961054379 	-0.0505679719275
0.24 	-11.5 	0.127795885675 	0.465112773131 	-0.0848266418599
0.16 	-11.5 	0.280783646608 	0.802099788154 	-0.116377106359
0.12 	-11.5 	0.406215243194 	1.00231241951 	-0.117830829968
0.08 	-11.5 	0.5716169065 	1.19273113616 	-0.0994950724775
0.04 	-11.5 	0.774225626525 	1.3337095043 	-0.0579574342774
0.02 	-11.5 	0.885529838251 	1.37284884339 	-0.0301513342301
2.0 	-12.0 	2.60816621324e-09 	5.18943793412e-08 	-6.6548879997e-09
1.8 	-12.0 	1.73776401354e-08 	3.15121955399e-07 	-4.31181734072e-08
1.62 	-12.0 	9.7031934332e-08 	1.60491908416e-06 	-2.33588683011e-07
1.45 	-12.0 	4.98976126327e-07 	7.4986278863e-06 	-1.16036767769e-06
1.29 	-12.0 	2.36270248345e-06 	3.21275878895e-05 	-5.27887964421e-06
1.14 	-12.0 	1.02995672626e-05 	0.000126167612512 	-2.19562531185e-05
1.0 	-12.0 	4.13242076367e-05 	0.000453906841402 	-8.33091618023e-05
0.87 	-12.0 	0.000152543361274 	0.00149493180133 	-0.000287562802362
0.75 	-12.0 	0.000517675071199 	0.00450203670391 	-0.00089982366261
0.64 	-12.0 	0.00161279251945 	0.0123738658234 	-0.00254136271291
0.48 	-12.0 	0.00869433047259 	0.0534618468788 	-0.0111297794399
0.32 	-12.0 	0.0484634622497 	0.221414659735 	-0.043490475233
0.24 	-12.0 	0.114293409847 	0.429074458942 	-0.0763903946772
0.16 	-12.0 	0.262187996326 	0.768194765951 	-0.10982895226
0.12 	-12.0 	0.387267768316 	0.976100104063 	-0.113662144148
0.08 	-12.0 	0.555491237858 	1.17771131171 	-0.0977779095198
0.04 	-12.0 	0.764768038016 	1.32927516413 	-0.0576910861072
0.02 	-12.0 	0.880599743479 	1.37169098045 	-0.0301161074374
2.0 	-0.08 	9.59490734848e-10 	2.00503661168e-08 	-2.44819649544e-09
1.8 	-0.08 	7.06522146795e-09 	1.34477729418e-07 	-1.75305417549e-08
1.62 	-0.08 	4.31654450388e-08 	7.48925308565e-07 	-1.03913827817e-07
1.45 	-0.08 	2.41666544422e-07 	3.80698000601e-06 	-5.61994982864e-07
1.29 	-0.08 	1.23962433589e-06 	1.76557351567e-05 	-2.76963811267e-06
1.14 	-0.08 	5.82471331591e-06 	7.46715953977e-05 	-1.24169408965e-05
1.0 	-0.08 	2.50650212723e-05 	0.000287847118071 	-5.05311488149e-05
0.87 	-0.08 	9.87429531686e-05 	0.00101063155417 	-0.000186146507718
0.75 	-0.08 	0.000355858591448 	0.00322815969452 	-0.000618594449671
0.64 	-0.08 	0.0011716438888 	0.00936368362048 	-0.00184655751044
0.48 	-0.08 	0.00684938903391 	0.0437525784326 	-0.00877509313011
0.32 	-0.08 	0.0414877819955 	0.196047571272 	-0.0373543767406
0.24 	-0.08 	0.102128624812 	0.395172552237 	-0.0686830260659
0.16 	-0.08 	0.244639879243 	0.734820240307 	-0.103498235296
0.12 	-0.08 	0.368994987813 	0.949739721559 	-0.109518468048
0.08 	-0.08 	0.539647524841 	1.16232533024 	-0.0960290482136
0.04 	-0.08 	0.755354734589 	1.32467375865 	-0.0574151338121
0.02 	-0.08 	0.875675527712 	1.37048528594 	-0.0300794399927
2.0 	-13.0 	3.52976916135e-10 	7.72909441415e-09 	-9.00641160928e-10
1.8 	-13.0 	2.8725047264e-09 	5.72598196271e-08 	-7.12738650613e-09
1.62 	-13.0 	1.92024976683e-08 	3.4871950801e-07 	-4.62269080587e-08
1.45 	-13.0 	1.17045079468e-07 	1.92867213718e-06 	-2.72188073426e-07
1.29 	-13.0 	6.50385238385e-07 	9.68281165325e-06 	-1.45312749225e-06
1.14 	-13.0 	3.29403827203e-06 	4.41064614656e-05 	-7.02213471688e-06
1.0 	-13.0 	1.52029328516e-05 	0.000182191961167 	-3.0649275236e-05
0.87 	-13.0 	6.39157684146e-05 	0.000681976646062 	-0.000120493292341
0.75 	-13.0 	0.000244609014882 	0.00231066119059 	-0.000425226723484
0.64 	-13.0 	0.000851060519691 	0.00707369672017 	-0.00134148273211
0.48 	-13.0 	0.00539424469502 	0.0357467448028 	-0.00691521856331
0.32 	-13.0 	0.0354928719703 	0.173298642189 	-0.0320476718787
0.24 	-13.0 	0.0911868755931 	0.363387015319 	-0.0616641114778
0.16 	-13.0 	0.228104119068 	0.702069908329 	-0.0973982877244
0.12 	-13.0 	0.351392253909 	0.923303629218 	-0.105412175898
0.08 	-13.0 	0.524090662286 	1.14660043155 	-0.0942523302275
0.04 	-13.0 	0.745987269031 	1.31990784311 	-0.0571297784752
0.02 	-13.0 	0.870757425982 	1.36923193721 	-0.0300413390603
2.0 	-13.5 	1.29852950761e-10 	2.97322788771e-09 	-3.31327367291e-10
1.8 	-13.5 	1.16787327553e-09 	2.43311914481e-08 	-2.89777912478e-09
1.62 	-13.5 	8.54238622882e-09 	1.62050023069e-07 	-2.05644136314e-08
1.45 	-13.5 	5.66878157568e-08 	9.75202092047e-07 	-1.31827393761e-07
1.29 	-13.5 	3.41232988074e-07 	5.30030682408e-06 	-7.62402147484e-07
1.14 	-13.5 	1.86286714627e-06 	2.60052182252e-05 	-3.97120821559e-06
1.0 	-13.5 	9.22112912593e-06 	0.000115116497196 	-1.85899400552e-05
0.87 	-13.5 	4.13716519639e-05 	0.000459427984492 	-7.79940822171e-05
0.75 	-13.5 	0.000168131905118 	0.00165126732524 	-0.000292288446545
0.64 	-13.5 	0.000618140536476 	0.0053354261038 	-0.000974436606765
0.48 	-13.5 	0.00424718702432 	0.0291614434737 	-0.00544745368231
0.32 	-13.5 	0.0303470674997 	0.152956423389 	-0.0274680495611
0.24 	-13.5 	0.081359704096 	0.333676904007 	-0.0552904874243
0.16 	-13.5 	0.212543507728 	0.670025268816 	-0.0915390187323
0.12 	-13.5 	0.334452986076 	0.89686040605 	-0.101354553621
0.08 	-13.5 	0.508824927159 	1.13056379265 	-0.0924515373925
0.04 	-13.5 	0.736667160915 	1.31498004806 	-0.0568352264674
0.02 	-13.5 	0.86584567213 	1.36793111836 	-0.0300018120708
2.0 	-14.0 	4.7770230975e-11 	1.1415596449e-09 	-1.21888526766e-10
1.8 	-14.0 	4.74821841295e-10 	1.03196639054e-08 	-1.17814907576e-09
1.62 	-14.0 	3.80014946806e-09 	7.51673818403e-08 	-9.1482454206e-09
1.45 	-14.0 	2.74553038303e-08 	4.9221945864e-07 	-6.38472509198e-08
1.29 	-14.0 	1.79032226309e-07 	2.89634909407e-06 	-4.00004009398e-07
1.14 	-14.0 	1.05350026565e-06 	1.53071269987e-05 	-2.24582323382e-06
1.0 	-14.0 	5.59292852061e-06 	7.26185040193e-05 	-1.12754476746e-05
0.87 	-14.0 	2.6778925305e-05 	0.000309025556782 	-5.0484083793e-05
0.75 	-14.0 	0.000115562225416 	0.00117829592771 	-0.000200903100234
0.64 	-14.0 	0.000448937998977 	0.00401855978969 	-0.000707755151052
0.48 	-14.0 	0.00334338874208 	0.0237562958094 	-0.00428992623867
0.32 	-14.0 	0.0259347064661 	0.13481348021 	-0.0235231305387
0.24 	-14.0 	0.0725453092355 	0.30598451463 	-0.049517682477
0.16 	-14.0 	0.197919335504 	0.638756088751 	-0.0859272227144
0.12 	-14.0 	0.31816884366 	0.870474674084 	-0.0973557966436
0.08 	-14.0 	0.493853988987 	1.11424244153 	-0.0906303782434
0.04 	-14.0 	0.727395895771 	1.30989307635 	-0.0565316891426
0.02 	-14.0 	0.860940498759 	1.36658302017 	-0.0299608667175
2.0 	-14.5 	1.75736858777e-11 	4.37530010218e-10 	-4.48402831176e-11
1.8 	-14.5 	1.93048154625e-10 	4.36940558382e-09 	-4.78999669353e-10
1.62 	-14.5 	1.69052715349e-09 	3.48081433043e-08 	-4.06967079475e-09
1.45 	-14.5 	1.32972786386e-08 	2.48034511628e-07 	-3.09227935146e-08
1.29 	-14.5 	9.39315193079e-08 	1.5801919546e-06 	-2.0986716463e-07
1.14 	-14.5 	5.95781681398e-07 	8.99617174918e-06 	-1.2700714378e-06
1.0 	-14.5 	3.39229402553e-06 	4.57416323777e-05 	-6.83893380486e-06
0.87 	-14.5 	1.73332686835e-05 	0.000207563578401 	-3.2677095839e-05
0.75 	-14.5 	7.94279712252e-05 	0.000839646061479 	-0.000138086287602
0.64 	-14.5 	0.000326035902875 	0.00302272624656 	-0.000514024845052
0.48 	-14.5 	0.00263151077566 	0.0193283856956 	-0.00337755598983
0.32 	-14.5 	0.0221546422886 	0.118669910548 	-0.0201302872202
0.24 	-14.5 	0.0646487817584 	0.280239106484 	-0.0443010588508
0.16 	-14.5 	0.184191873863 	0.608320972601 	-0.0805668962785
0.12 	-14.5 	0.302529898495 	0.844206969846 	-0.0934250204062
0.08 	-14.5 	0.479180922384 	1.09766317522 	-0.0887924756767
0.04 	-14.5 	0.718174924289 	1.30464969988 	-0.0562193825294
0.02 	-14.5 	0.856042137194 	1.36518784001 	-0.029918510954
2.0 	-15.0 	6.46499774027e-12 	1.6742329336e-10 	-1.6495818296e-11
1.8 	-15.0 	7.84875225681e-11 	1.84710651348e-09 	-1.94746732667e-10
1.62 	-15.0 	7.52044642331e-10 	1.60938395179e-08 	-1.81042588538e-09
1.45 	-15.0 	6.44019884938e-09 	1.24798353927e-07 	-1.49766689293e-08
1.29 	-15.0 	4.92823542001e-08 	8.60854717034e-07 	-1.10109452268e-07
1.14 	-15.0 	3.36929850734e-07 	5.27961615007e-06 	-7.18258112658e-07
1.0 	-15.0 	2.05753452718e-06 	2.87725219339e-05 	-4.14803373344e-06
0.87 	-15.0 	1.12193030941e-05 	0.000139229963015 	-2.11509525114e-05
0.75 	-15.0 	5.45915485507e-05 	0.000597566517872 	-9.49088818683e-05
0.64 	-15.0 	0.000236771758339 	0.00227089300454 	-0.000373305655412
0.48 	-15.0 	0.00207095405379 	0.0157073601495 	-0.0026587267268
0.32 	-15.0 	0.018918761347 	0.104335784012 	-0.0172161857517
0.24 	-15.0 	0.0575821575542 	0.256360184513 	-0.0395966978371
0.16 	-15.0 	0.171320809584 	0.578768009731 	-0.0754595554609
0.12 	-15.0 	0.287524805572 	0.818113662824 	-0.0895702820089
0.08 	-15.0 	0.46480822149 	1.08085248254 	-0.0869413557559
0.04 	-15.0 	0.709005661586 	1.29925275645 	-0.055898527019
0.02 	-15.0 	0.851150817438 	1.36374578181 	-0.0298747529903
2.0 	-15.5 	2.3783397559e-12 	6.39699273563e-11 	-6.06847241652e-12
1.8 	-15.5 	3.19106453491e-11 	7.79697047165e-10 	-7.91781128495e-11
1.62 	-15.5 	3.34553125684e-10 	7.43046236565e-09 	-8.05382559492e-10
1.45 	-15.5 	3.11914655622e-09 	6.270429067e-08 	-7.25356879144e-09
1.29 	-15.5 	2.58566064733e-08 	4.68335755643e-07 	-5.77703084866e-08
1.14 	-15.5 	1.90542450897e-07 	3.09436715534e-06 	-4.06193363983e-07
1.0 	-15.5 	1.24795931702e-06 	1.80754163464e-05 	-2.51591357357e-06
0.87 	-15.5 	7.26189648597e-06 	9.32779943182e-05 	-1.36903576437e-05
0.75 	-15.5 	3.75209208416e-05 	0.000424778744825 	-6.52315844704e-05
0.64 	-15.5 	0.000171942713205 	0.00170412497177 	-0.000271100335497
0.48 	-15.5 	0.00162964891506 	0.0127508703821 	-0.00209257283128
0.32 	-15.5 	0.0161505541307 	0.0916327122816 	-0.0147161576087
0.24 	-15.5 	0.0512643287414 	0.234260346856 	-0.0353620642233
0.16 	-15.5 	0.159265630029 	0.550135477394 	-0.0706045461802
0.12 	-15.5 	0.273140970052 	0.792246917301 	-0.0857986113952
0.08 	-15.5 	0.450737816147 	1.06383647175 	-0.0850804376815
0.04 	-15.5 	0.699889486514 	1.29370514646 	-0.0555693470511
0.02 	-15.5 	0.846266768133 	1.36225705596 	-0.0298296012898
2.0 	-16.0 	8.74942300321e-13 	2.44081634279e-11 	-2.23246624137e-12
1.8 	-16.0 	1.29739002225e-11 	3.28677673404e-10 	-3.21914184023e-11
1.62 	-16.0 	1.48828656616e-10 	3.42605233301e-09 	-3.58280928199e-10
1.45 	-16.0 	1.5106793171e-09 	3.14644711645e-08 	-3.51308159423e-09
1.29 	-16.0 	1.35659932232e-08 	2.54468299536e-07 	-3.0309917831e-08
1.14 	-16.0 	1.07756618885e-07 	1.81136485469e-06 	-2.29712721851e-07
1.0 	-16.0 	7.56926155438e-07 	1.13417649121e-05 	-1.5259801678e-06
0.87 	-16.0 	4.70038493334e-06 	6.24204060067e-05 	-8.8613239164e-06
0.75 	-16.0 	2.57880737401e-05 	0.000301620001567 	-4.48337846992e-05
0.64 	-16.0 	0.000124861904668 	0.00127745730428 	-0.000196872323074
0.48 	-16.0 	0.00128228565357 	0.0103404442308 	-0.00164678483969
0.32 	-16.0 	0.0137837716138 	0.080394735444 	-0.0125734799334
0.24 	-16.0 	0.0456208468254 	0.213847716126 	-0.0315564842882
0.16 	-16.0 	0.147985960539 	0.522452579106 	-0.0659993424399
0.12 	-16.0 	0.259364709185 	0.76665469369 	-0.082116050514
0.08 	-16.0 	0.436971089616 	1.04664080335 	-0.0832130249302
0.04 	-16.0 	0.690827741031 	1.28800982967 	-0.0552320707988
0.02 	-16.0 	0.841390216517 	1.36072187928 	-0.029783064566
2.0 	-16.5 	3.218732845e-13 	9.30113480639e-12 	-8.2127843331e-13
1.8 	-16.5 	5.27479419908e-12 	1.38377684666e-10 	-1.30880540268e-11
1.62 	-16.5 	6.62076283958e-11 	1.57773519425e-09 	-1.59384160926e-10
1.45 	-16.5 	7.31659110432e-10 	1.57694693139e-08 	-1.70147173256e-09
1.29 	-16.5 	7.11756858448e-09 	1.38100818307e-07 	-1.5902478794e-08
1.14 	-16.5 	6.09391142052e-08 	1.05910827846e-06 	-1.29908401069e-07
1.0 	-16.5 	4.59099129217e-07 	7.10868063157e-06 	-9.25554290663e-07
0.87 	-16.5 	3.04239975961e-06 	4.17260491342e-05 	-5.73563826999e-06
0.75 	-16.5 	1.77240305729e-05 	0.000213948465329 	-3.08141650414e-05
0.64 	-16.5 	9.06714468759e-05 	0.000956668082129 	-0.000142965543279
0.48 	-16.5 	0.00100890354135 	0.00837782310689 	-0.00129584572366
0.32 	-16.5 	0.0117611849903 	0.0704686821392 	-0.0107386212886
0.24 	-16.5 	0.0405836471586 	0.195027982891 	-0.0281414698248
0.16 	-16.5 	0.13744185572 	0.495740200768 	-0.061639828154
0.12 	-16.5 	0.246181407907 	0.741380785338 	-0.0785276989559
0.08 	-16.5 	0.423508897664 	1.029290628 	-0.0813422975567
0.04 	-16.5 	0.681821729608 	1.28216982185 	-0.0548869298515
0.02 	-16.5 	0.83652138838 	1.35914047492 	-0.0297351517784
2.0 	-17.0 	1.1841056403e-13 	3.54010683887e-12 	-3.02131451093e-13
1.8 	-17.0 	2.14457128274e-12 	5.81902823248e-11 	-5.3212056724e-12
1.62 	-17.0 	2.94529975403e-11 	7.25725156706e-10 	-7.09033296243e-11
1.45 	-17.0 	3.54360483599e-10 	7.89445278673e-09 	-8.2406456434e-10
1.29 	-17.0 	3.73432165297e-09 	7.48649643402e-08 	-8.34343501975e-09
1.14 	-17.0 	3.44626209059e-08 	6.18596393995e-07 	-7.34665097486e-08
1.0 	-17.0 	2.78457774533e-07 	4.45086275028e-06 	-5.61377250515e-07
0.87 	-17.0 	1.9692406622e-06 	2.78644525283e-05 	-3.71248286421e-06
0.75 	-17.0 	1.21816136457e-05 	0.000151613452224 	-2.11784273647e-05
0.64 	-17.0 	6.58426159542e-05 	0.000715768967799 	-0.000103817927828
0.48 	-17.0 	0.000793769023756 	0.00678176006134 	-0.00101962008473
0.32 	-17.0 	0.0100334571649 	0.0617141351352 	-0.00916849188609
0.24 	-17.0 	0.0360907190705 	0.177706095543 	-0.0250809175733
0.16 	-17.0 	0.127594047093 	0.470011669437 	-0.0575205596818
0.12 	-17.0 	0.233575667134 	0.716464886724 	-0.0750377646371
0.08 	-17.0 	0.410351588812 	1.01181052983 	-0.0794713056403
0.04 	-17.0 	0.672872718703 	1.27618819141 	-0.0545341588981
0.02 	-17.0 	0.831660508034 	1.35751307231 	-0.0296858721295
2.0 	-17.5 	4.35608121242e-14 	1.34589333769e-12 	-1.11147949388e-13
1.8 	-17.5 	8.71917616718e-13 	2.44431291401e-11 	-2.16344077965e-12
1.62 	-17.5 	1.31024035308e-11 	3.33457636276e-10 	-3.15419181071e-11
1.45 	-17.5 	1.71625488548e-10 	3.94790592276e-09 	-3.99114715121e-10
1.29 	-17.5 	1.95925869859e-09 	4.05425645015e-08 	-4.3774878466e-09
1.14 	-17.5 	1.94894893218e-08 	3.60941014707e-07 	-4.15471815125e-08
1.0 	-17.5 	1.68893205948e-07 	2.78403174561e-06 	-3.40492586206e-07
0.87 	-17.5 	1.27462107245e-06 	1.8590151154e-05 	-2.40296186289e-06
0.75 	-17.5 	8.37232904515e-06 	0.000107342343905 	-1.45557920873e-05
0.64 	-17.5 	4.78124128243e-05 	0.000535063485874 	-7.53892058083e-05
0.48 	-17.5 	0.000624485876655 	0.00548525380528 	-0.000802229788576
0.32 	-17.5 	0.00855812754941 	0.0540031098768 	-0.00782572395718
0.24 	-17.5 	0.0320857415636 	0.161787633564 	-0.0223412099158
0.16 	-17.5 	0.118404149999 	0.445273502114 	-0.0536350072141
0.12 	-17.5 	0.221531443987 	0.691942688992 	-0.0716496182147
0.08 	-17.5 	0.397499025595 	0.994224475025 	-0.077602963849
0.04 	-17.5 	0.663981936274 	1.27006805613 	-0.0541739954107
0.02 	-17.5 	0.826807798261 	1.35583990708 	-0.0296352350607
2.0 	-18.0 	1.60251272212e-14 	5.11151616168e-13 	-4.08890455083e-14
1.8 	-18.0 	3.54495248752e-13 	1.02568804213e-11 	-8.79589381651e-13
1.62 	-18.0 	5.82870989772e-12 	1.53062574273e-10 	-1.40316766944e-11
1.45 	-18.0 	8.31224407802e-11 	1.97233160449e-09 	-1.93301062413e-10
1.29 	-18.0 	1.02794965141e-09 	2.19341925174e-08 	-2.29670390693e-09
1.14 	-18.0 	1.10218021635e-08 	2.10403755786e-07 	-2.34959884856e-08
1.0 	-18.0 	1.02438918021e-07 	1.73982023094e-06 	-2.06519219465e-07
0.87 	-18.0 	8.25017674633e-07 	1.23916373507e-05 	-1.55535351582e-06
0.75 	-18.0 	5.75422927442e-06 	7.59332831133e-05 	-1.00040804783e-05
0.64 	-18.0 	3.47193913658e-05 	0.000399650703017 	-5.47448103261e-05
0.48 	-18.0 	0.000491290631499 	0.00443318176155 	-0.000631160433401
0.32 	-18.0 	0.00729870709801 	0.0472195322828 	-0.0066779980144
0.24 	-18.0 	0.0285177004768 	0.147179901763 	-0.0198912390581
0.16 	-18.0 	0.109834832978 	0.421526134281 	-0.0499757740387
0.12 	-18.0 	0.210032183387 	0.667845998851 	-0.0683658500271
0.08 	-18.0 	0.384950606626 	0.976555765769 	-0.0757400470848
0.04 	-18.0 	0.655150571353 	1.26381257968 	-0.0538066793294
0.02 	-18.0 	0.821963480285 	1.35412122098 	-0.0295832502489
2.0 	-18.5 	5.89531484684e-15 	1.93937485757e-13 	-1.50422392116e-14
1.8 	-18.5 	1.44127012665e-13 	4.2998506943e-12 	-3.5761435561e-13
1.62 	-18.5 	2.5929486137e-12 	7.01914091792e-11 	-6.24210456021e-12
1.45 	-18.5 	4.02582403055e-11 	9.8443587802e-10 	-9.36204537431e-11
1.29 	-18.5 	5.39326677802e-10 	1.18559149278e-08 	-1.20499451173e-09
1.14 	-18.5 	6.2331095565e-09 	1.22541549696e-07 	-1.32875793348e-08
1.0 	-18.5 	6.21323483517e-08 	1.08632054762e-06 	-1.25260248183e-07
0.87 	-18.5 	5.34004996011e-07 	8.25296407914e-06 	-1.00672588071e-06
0.75 	-18.5 	3.95482825206e-06 	5.36712918833e-05 	-6.87571645046e-06
0.64 	-18.5 	2.5211691918e-05 	0.000298276249852 	-3.97534244784e-05
0.48 	-18.5 	0.000386495480558 	0.00358029006863 	-0.000496552834398
0.32 	-18.5 	0.00622387758119 	0.0412585838003 	-0.00569742358583
0.24 	-18.5 	0.025340499546 	0.133792782062 	-0.0177023734142
0.16 	-18.5 	0.101849952993 	0.398764620064 	-0.046534793444
0.12 	-18.5 	0.199060940633 	0.644202877047 	-0.0651883284786
0.08 	-18.5 	0.372705289315 	0.95882699944 	-0.0738851871678
0.04 	-18.5 	0.646379773663 	1.25742496831 	-0.0534324527488
0.02 	-18.5 	0.817127773726 	1.35235726181 	-0.0295299276022
2.0 	-19.0 	2.16876513139e-15 	7.35143790137e-14 	-5.53373055514e-15
1.8 	-19.0 	5.85976704985e-14 	1.80092673717e-12 	-1.45395146879e-13
1.62 	-19.0 	1.15349410611e-12 	3.21595447789e-11 	-2.77685056383e-12
1.45 	-19.0 	1.94980548838e-11 	4.90922572631e-10 	-4.53426859072e-11
1.29 	-19.0 	2.8296450595e-10 	6.40286657104e-09 	-6.32215484152e-10
1.14 	-19.0 	3.52498203326e-09 	7.13096037179e-08 	-7.51446417698e-09
1.0 	-19.0 	3.76851756422e-08 	6.77729329372e-07 	-7.59741845563e-08
0.87 	-19.0 	3.45642652058e-07 	5.49220784541e-06 	-6.51618303633e-07
0.75 	-19.0 	2.71811491354e-06 	3.79070452194e-05 	-4.72561526684e-06
0.64 	-19.0 	1.83075719984e-05 	0.000222452811893 	-2.88671920516e-05
0.48 	-19.0 	0.000304048278191 	0.00288949750783 	-0.000390642185197
0.32 	-19.0 	0.00530678739376 	0.0360259664045 	-0.00485997797072
0.24 	-19.0 	0.0225125748407 	0.12153937735 	-0.0157483816726
0.16 	-19.0 	0.0944146599339 	0.376979297864 	-0.0433035035972
0.12 	-19.0 	0.188600494754 	0.621037792782 	-0.0621182589179
0.08 	-19.0 	0.360761613068 	0.941060033016 	-0.0720408705082
0.04 	-19.0 	0.637670653293 	1.25090846746 	-0.0530515596069
0.02 	-19.0 	0.812300896568 	1.35054828333 	-0.0294752772562
2.0 	-19.5 	7.97844104566e-16 	2.78422727742e-14 	-2.03574570422e-15
1.8 	-19.5 	2.38240349562e-14 	7.53643802208e-13 	-5.91132553944e-14
1.62 	-19.5 	5.13141157444e-13 	1.47220772385e-11 	-1.23530437202e-12
1.45 	-19.5 	9.44338702729e-12 	2.44612318858e-10 	-2.19605768079e-11
1.29 	-19.5 	1.48460877058e-10 	3.45510151793e-09 	-3.31699783185e-10
1.14 	-19.5 	1.99346701616e-09 	4.14636712291e-08 	-4.24962066448e-09
1.0 	-19.5 	2.28572149612e-08 	4.22492233499e-07 	-4.60806736007e-08
0.87 	-19.5 	2.23722312183e-07 	3.65223182553e-06 	-4.2176959302e-07
0.75 	-19.5 	1.86813306026e-06 	2.6753679325e-05 	-3.24786899129e-06
0.64 	-19.5 	1.32940923174e-05 	0.000165788752204 	-2.09620319602e-05
0.48 	-19.5 	0.000239185326378 	0.00233047192739 	-0.000307314714919
0.32 	-19.5 	0.00452443536466 	0.0314371276111 	-0.00414500314416
0.24 	-19.5 	0.0199965195933 	0.110336479204 	-0.014005327126
0.16 	-19.5 	0.0874954737931 	0.35615641703 	-0.0402730011806
0.12 	-19.5 	0.17863345257 	0.598371790715 	-0.0591562421843
0.08 	-19.5 	0.349117722823 	0.923275952538 	-0.0702094367131
0.04 	-19.5 	0.629024280418 	1.24426635836 	-0.0526642453767
0.02 	-19.5 	0.807483065119 	1.3486945452 	-0.02941930957
2.0 	-20.0 	2.9351044333e-16 	1.05361101924e-14 	-7.48908992035e-16
1.8 	-20.0 	9.68612978578e-15 	3.15126221037e-13 	-2.40336561319e-14
1.62 	-20.0 	2.28274983e-13 	6.73413754732e-12 	-5.49535114133e-13
1.45 	-20.0 	4.57366435152e-12 	1.21787662547e-10 	-1.06360468966e-11
1.29 	-20.0 	7.78918611721e-11 	1.86300259651e-09 	-1.74030451492e-10
1.14 	-20.0 	1.12735631057e-09 	2.40913539996e-08 	-2.40326859513e-09
1.0 	-20.0 	1.386360186e-08 	2.63186297362e-07 	-2.79493418449e-08
0.87 	-20.0 	1.44807563025e-07 	2.42695213817e-06 	-2.72996592352e-07
0.75 	-20.0 	1.28394868417e-06 	1.88690092225e-05 	-2.23222755964e-06
0.64 	-20.0 	9.65352742125e-06 	0.000123476876935 	-1.52216374946e-05
0.48 	-20.0 	0.000188157564795 	0.00187844077962 	-0.000241757595717
0.32 	-20.0 	0.0038571338173 	0.0274164753496 	-0.00353475871351
0.24 	-20.0 	0.0177587244177 	0.100104888225 	-0.0124514423226
0.16 	-20.0 	0.0810603377814 	0.336278722643 	-0.0374341748924
0.12 	-20.0 	0.169142343511 	0.57622266742 	-0.0563023321207
0.08 	-20.0 	0.337771392753 	0.905495047502 	-0.0683930780674
0.04 	-20.0 	0.620441685074 	1.23750195472 	-0.0522707567627
0.02 	-20.0 	0.802674493976 	1.3467963129 	-0.0293620351219


==> anc/EOS_stacked_honeycomb/anisotropy6.0_U6.0/spincorrs <==
# beta*t, U/t, (mu-U/2)/t, extrapolated equal-time in-plane nearest-neighbor spin correlation -0.5*C_{nn} & error
0.02 6.0 0.0 -1.11386904624e-05 1.83337609604e-06
0.04 6.0 0.0 -4.05088831387e-05 4.00135503786e-06
0.08 6.0 0.0 -0.000234150577797 5.57814296614e-06
0.12 6.0 0.0 -0.000475185243956 1.01203668457e-05
0.16 6.0 0.0 -0.000917977716309 1.44491967688e-05
0.24 6.0 0.0 -0.00198269851401 2.75047818214e-05
0.32 6.0 0.0 -0.0036754567272 2.77232894525e-05
0.48 6.0 0.0 -0.00773043807469 6.41772843238e-05
0.64 6.0 0.0 -0.0122925460869 7.64891264385e-05
0.75 6.0 0.0 -0.0156839266907 0.00010047425044
0.87 6.0 0.0 -0.0196789427288 7.39928356893e-05
1.0 6.0 0.0 -0.0239410061938 7.90022878242e-05
1.14 6.0 0.0 -0.0282175903023 0.000103903652392
1.29 6.0 0.0 -0.0327927841069 0.000125410160636
1.45 6.0 0.0 -0.0375254084334 0.000116570989411
1.62 6.0 0.0 -0.0420688257437 0.000159565638746
1.8 6.0 0.0 -0.0464630865524 0.000239533947134
2.0 6.0 0.0 -0.0509788102977 0.000337677282197
0.02 6.0 -0.25 -1.12338711813e-05 1.72954969248e-06
0.04 6.0 -0.25 -4.26358974781e-05 3.73189728741e-06
0.08 6.0 -0.25 -0.000213269935477 5.77816076573e-06
0.12 6.0 -0.25 -0.000475375209102 1.08269504473e-05
0.16 6.0 -0.25 -0.000888545329496 1.26009332633e-05
0.24 6.0 -0.25 -0.00199576805289 2.62888706648e-05
0.32 6.0 -0.25 -0.00363631726876 3.20859349198e-05
0.48 6.0 -0.25 -0.00765806372842 6.77120764992e-05
0.64 6.0 -0.25 -0.0122889224231 6.67492389594e-05
0.75 6.0 -0.25 -0.0156979499422 7.07129717996e-05
0.87 6.0 -0.25 -0.0194924896748 8.57802396881e-05
1.0 6.0 -0.25 -0.0237939351991 0.000109059070365
1.14 6.0 -0.25 -0.0281170767223 8.66580646153e-05
1.29 6.0 -0.25 -0.0327702254515 0.000126738779912
1.45 6.0 -0.25 -0.0374500307297 0.000192030404595
1.62 6.0 -0.25 -0.0415625484744 0.00013961650869
1.8 6.0 -0.25 -0.0467785525108 0.000260631119574
2.0 6.0 -0.25 -0.0505732533852 0.000149655189533
0.02 6.0 -0.5 -1.1264438437e-05 1.82291527897e-06
0.04 6.0 -0.5 -4.1733376178e-05 3.68957693708e-06
0.08 6.0 -0.5 -0.000207911521004 4.70894051166e-06
0.12 6.0 -0.5 -0.000492220221619 8.16188433703e-06
0.16 6.0 -0.5 -0.000845627200084 1.15848921981e-05
0.24 6.0 -0.5 -0.00202287949266 1.65452942722e-05
0.32 6.0 -0.5 -0.00349945999772 4.6680385889e-05
0.48 6.0 -0.5 -0.00755397026837 4.46927448696e-05
0.64 6.0 -0.5 -0.0122499805476 7.70638943238e-05
0.75 6.0 -0.5 -0.0154653603679 7.96703460163e-05
0.87 6.0 -0.5 -0.0194005305849 0.000109935867308
1.0 6.0 -0.5 -0.0236494256034 6.99694213508e-05
1.14 6.0 -0.5 -0.0276332868223 7.7749253675e-05
1.29 6.0 -0.5 -0.0321256033733 0.000179146954277
1.45 6.0 -0.5 -0.0366178246349 0.000176274648838
1.62 6.0 -0.5 -0.0408745473188 0.000206491923298
1.8 6.0 -0.5 -0.0457419819293 0.000141310350484
2.0 6.0 -0.5 -0.0498289852919 0.000175043768147
0.02 6.0 -0.75 -1.02900976122e-05 1.70406503042e-06
0.04 6.0 -0.75 -3.90175915373e-05 3.65555360158e-06
0.08 6.0 -0.75 -0.000208489915605 5.41023116497e-06
0.12 6.0 -0.75 -0.000513886871267 8.98397912351e-06
0.16 6.0 -0.75 -0.000906095457882 1.54128002909e-05
0.24 6.0 -0.75 -0.00197722034856 2.19945907359e-05
0.32 6.0 -0.75 -0.00340863375434 6.81083039807e-05
0.48 6.0 -0.75 -0.00745776521915 5.70044112106e-05
0.64 6.0 -0.75 -0.0119740220282 0.000147408067134
0.75 6.0 -0.75 -0.0154419693587 6.49325425571e-05
0.87 6.0 -0.75 -0.0188678187709 6.49161427516e-05
1.0 6.0 -0.75 -0.022881927037 0.000233517994066
1.14 6.0 -0.75 -0.0270257595883 8.15683438392e-05
1.29 6.0 -0.75 -0.0313994617668 0.000107302435277
1.45 6.0 -0.75 -0.0355511067998 0.000221025536128
1.62 6.0 -0.75 -0.0398673073245 0.000153855446117
1.8 6.0 -0.75 -0.0439350573227 0.000136060862172
2.0 6.0 -0.75 -0.0483720838954 0.000142337999885
0.02 6.0 -1.0 -1.03088355549e-05 1.79242651801e-06
0.04 6.0 -1.0 -4.00320290899e-05 3.62177968314e-06
0.08 6.0 -1.0 -0.000224012734324 5.23647243633e-06
0.12 6.0 -1.0 -0.000499827478276 9.75113763269e-06
0.16 6.0 -1.0 -0.000886423120829 1.27683182399e-05
0.24 6.0 -1.0 -0.00195465931268 1.5587176349e-05
0.32 6.0 -1.0 -0.00345685827698 2.96806978967e-05
0.48 6.0 -1.0 -0.0072690712994 3.95456246053e-05
0.64 6.0 -1.0 -0.0116599937568 0.000263458537487
0.75 6.0 -1.0 -0.0147621592247 5.48234378184e-05
0.87 6.0 -1.0 -0.0185476466658 6.88412560089e-05
1.0 6.0 -1.0 -0.0223262838802 8.8261204501e-05
1.14 6.0 -1.0 -0.0262267960542 8.0059870339e-05
1.29 6.0 -1.0 -0.0303563577316 0.000239740368092
1.45 6.0 -1.0 -0.0345925467311 0.000185710812953
1.62 6.0 -1.0 -0.0384930407416 0.000181600032
1.8 6.0 -1.0 -0.0426570067315 0.000135255564025
2.0 6.0 -1.0 -0.0461379243363 0.000132637492824
0.02 6.0 -1.25 -1.14401703676e-05 1.97167122266e-06
0.04 6.0 -1.25 -3.70597004641e-05 3.27871118426e-06
0.08 6.0 -1.25 -0.000196019931054 4.36022569795e-06
0.12 6.0 -1.25 -0.00047501837315 8.18680005149e-06
0.16 6.0 -1.25 -0.000879541799287 1.18169968936e-05
0.24 6.0 -1.25 -0.00202951960979 2.97020154377e-05
0.32 6.0 -1.25 -0.0034513897515 2.22826054849e-05
0.48 6.0 -1.25 -0.00715745082454 4.71796437496e-05
0.64 6.0 -1.25 -0.011505571081 6.60033065624e-05
0.75 6.0 -1.25 -0.0144387336892 0.000121484582972
0.87 6.0 -1.25 -0.0176948729971 5.76339431519e-05
1.0 6.0 -1.25 -0.0211849217291 8.70238215691e-05
1.14 6.0 -1.25 -0.0251051071073 9.53404047201e-05
1.29 6.0 -1.25 -0.0288835496884 0.000106661302463
1.45 6.0 -1.25 -0.0327273199053 9.41732756669e-05
1.62 6.0 -1.25 -0.0366681993702 0.000149220615636
1.8 6.0 -1.25 -0.0401440106967 0.000185194948825
2.0 6.0 -1.25 -0.0437874176479 0.000132492665795
0.02 6.0 -1.5 -1.09160047983e-05 2.12030343013e-06
0.04 6.0 -1.5 -3.67186536575e-05 2.67219519224e-06
0.08 6.0 -1.5 -0.000191094324838 5.58276153416e-06
0.12 6.0 -1.5 -0.000457434220861 1.05437805836e-05
0.16 6.0 -1.5 -0.000872841416562 1.703294972e-05
0.24 6.0 -1.5 -0.00188898874917 2.37438633554e-05
0.32 6.0 -1.5 -0.00338418020341 2.58597973367e-05
0.48 6.0 -1.5 -0.00682784134239 4.89742564359e-05
0.64 6.0 -1.5 -0.011066103168 8.57126391086e-05
0.75 6.0 -1.5 -0.0138418261462 4.6996048459e-05
0.87 6.0 -1.5 -0.0169055839978 0.000111248839553
1.0 6.0 -1.5 -0.0202313437791 7.48547809564e-05
1.14 6.0 -1.5 -0.0237659526558 0.000178022707801
1.29 6.0 -1.5 -0.0272721540559 8.33324940943e-05
1.45 6.0 -1.5 -0.0306436036906 0.000214118709435
1.62 6.0 -1.5 -0.0342373199765 0.000106033693952
1.8 6.0 -1.5 -0.0375560416258 0.000111623774208
2.0 6.0 -1.5 -0.0408247095501 0.00011096212426
0.02 6.0 -1.75 -1.10604777907e-05 2.04657115624e-06
0.04 6.0 -1.75 -4.09982444059e-05 2.78789422134e-06
0.08 6.0 -1.75 -0.000187310409082 5.11846824086e-06
0.12 6.0 -1.75 -0.000518858875619 8.44752397882e-06
0.16 6.0 -1.75 -0.000878077334283 1.26566721818e-05
0.24 6.0 -1.75 -0.00183080651775 2.4881228534e-05
0.32 6.0 -1.75 -0.00328493175909 6.34678934221e-05
0.48 6.0 -1.75 -0.00664157991393 8.50622833691e-05
0.64 6.0 -1.75 -0.01029142744 6.22006814021e-05
0.75 6.0 -1.75 -0.0132260483536 8.1301250727e-05
0.87 6.0 -1.75 -0.0159353884516 5.66880101418e-05
1.0 6.0 -1.75 -0.0189285452348 0.000141988015156
1.14 6.0 -1.75 -0.0221049665508 7.876981144e-05
1.29 6.0 -1.75 -0.0251762790941 7.9007635085e-05
1.45 6.0 -1.75 -0.0284167440613 0.000186998895965
1.62 6.0 -1.75 -0.0315150228333 8.46907101034e-05
1.8 6.0 -1.75 -0.0343316967448 9.40686386386e-05
2.0 6.0 -1.75 -0.0370385951399 0.000163358776116
0.02 6.0 -2.0 -1.05141848374e-05 1.95065987042e-06
0.04 6.0 -2.0 -3.79427003573e-05 3.33050774747e-06
0.08 6.0 -2.0 -0.000203963302615 4.86232379596e-06
0.12 6.0 -2.0 -0.000462522967809 5.61607331762e-06
0.16 6.0 -2.0 -0.000842338336675 1.14114489612e-05
0.24 6.0 -2.0 -0.00188474177579 2.37372531421e-05
0.32 6.0 -2.0 -0.00324449133608 3.19913831219e-05
0.48 6.0 -2.0 -0.00640191519896 7.0764992332e-05
0.64 6.0 -2.0 -0.00991941855276 4.76737795115e-05
0.75 6.0 -2.0 -0.0123509884272 6.85000566868e-05
0.87 6.0 -2.0 -0.01498258798 7.35984801129e-05
1.0 6.0 -2.0 -0.0176181743686 6.43918274333e-05
1.14 6.0 -2.0 -0.0204659839119 5.67986172676e-05
1.29 6.0 -2.0 -0.0232657191009 7.72482177036e-05
1.45 6.0 -2.0 -0.0259232724759 0.000123704612697
1.62 6.0 -2.0 -0.0284757137048 8.59361160336e-05
1.8 6.0 -2.0 -0.0309937556115 7.95134726433e-05
2.0 6.0 -2.0 -0.0333911544778 8.6327221486e-05
0.02 6.0 -2.25 -1.11942595104e-05 1.85689911969e-06
0.04 6.0 -2.25 -3.53206853232e-05 3.75019381763e-06
0.08 6.0 -2.25 -0.000207655670501 5.36052856253e-06
0.12 6.0 -2.25 -0.000483955456247 7.3478774468e-06
0.16 6.0 -2.25 -0.000803826418423 1.34147234208e-05
0.24 6.0 -2.25 -0.00176514482546 2.57698144362e-05
0.32 6.0 -2.25 -0.00306005606404 2.78170714221e-05
0.48 6.0 -2.25 -0.00625334885398 4.15278537579e-05
0.64 6.0 -2.25 -0.00918423869712 5.31608712787e-05
0.75 6.0 -2.25 -0.0114579754331 7.39464333329e-05
0.87 6.0 -2.25 -0.0138902342053 5.88247182799e-05
1.0 6.0 -2.25 -0.0163559988363 7.54584752355e-05
1.14 6.0 -2.25 -0.0184738922156 6.51650178613e-05
1.29 6.0 -2.25 -0.0210879317135 6.26266524863e-05
1.45 6.0 -2.25 -0.023176127396 6.25234135743e-05
1.62 6.0 -2.25 -0.0253493620801 0.000143984162261
1.8 6.0 -2.25 -0.0274821131353 8.40461185694e-05
2.0 6.0 -2.25 -0.0292354020915 8.19647659344e-05
0.02 6.0 -2.5 -1.05887637694e-05 1.9436221352e-06
0.04 6.0 -2.5 -4.30760945924e-05 3.5689165421e-06
0.08 6.0 -2.5 -0.000211993435974 5.92813843851e-06
0.12 6.0 -2.5 -0.000460357502049 5.16186880709e-06
0.16 6.0 -2.5 -0.000854982843282 1.27365143193e-05
0.24 6.0 -2.5 -0.00174119627999 1.89333291453e-05
0.32 6.0 -2.5 -0.00304520467975 2.83885113299e-05
0.48 6.0 -2.5 -0.00580565674303 0.000146335852363
0.64 6.0 -2.5 -0.00884364711851 9.10987770125e-05
0.75 6.0 -2.5 -0.0107308177431 4.12523845777e-05
0.87 6.0 -2.5 -0.0127136442392 4.38185081084e-05
1.0 6.0 -2.5 -0.0148104693573 5.89144112138e-05
1.14 6.0 -2.5 -0.0167397942053 5.93660287786e-05
1.29 6.0 -2.5 -0.0186637646 0.000108379616516
1.45 6.0 -2.5 -0.0205266277511 7.71612958659e-05
1.62 6.0 -2.5 -0.0222866920927 5.38405513484e-05
1.8 6.0 -2.5 -0.0239518960087 6.5568755013e-05
2.0 6.0 -2.5 -0.0256371636321 6.80372375801e-05
0.02 6.0 -2.75 -1.0878485929e-05 1.84306067928e-06
0.04 6.0 -2.75 -4.17184444111e-05 4.15158265858e-06
0.08 6.0 -2.75 -0.000197358990172 4.97373188461e-06
0.12 6.0 -2.75 -0.000446490866434 1.10260960661e-05
0.16 6.0 -2.75 -0.000787728452742 1.35268343443e-05
0.24 6.0 -2.75 -0.0017104617212 1.51753052389e-05
0.32 6.0 -2.75 -0.00285909016347 3.31975625365e-05
0.48 6.0 -2.75 -0.0055086570441 7.80720265378e-05
0.64 6.0 -2.75 -0.0081415281166 0.000193332054868
0.75 6.0 -2.75 -0.00981125585942 4.18405626195e-05
0.87 6.0 -2.75 -0.0113890324951 4.01843356818e-05
1.0 6.0 -2.75 -0.0131400535375 4.52736884889e-05
1.14 6.0 -2.75 -0.0147186186962 5.9254007507e-05
1.29 6.0 -2.75 -0.0163392094598 5.87216330139e-05
1.45 6.0 -2.75 -0.017888731866 4.87443435199e-05
1.62 6.0 -2.75 -0.0192483989086 4.96404343664e-05
1.8 6.0 -2.75 -0.0206362934145 5.36977247524e-05
2.0 6.0 -2.75 -0.0219085446896 5.77133835658e-05
0.02 6.0 -3.0 -1.01930073419e-05 1.88883133143e-06
0.04 6.0 -3.0 -3.8104824438e-05 3.3240840231e-06
0.08 6.0 -3.0 -0.000182774541148 5.14753876763e-06
0.12 6.0 -3.0 -0.000427741022742 8.98802707465e-06
0.16 6.0 -3.0 -0.000819460142256 6.36498943976e-06
0.24 6.0 -3.0 -0.00172479250007 1.93610205577e-05
0.32 6.0 -3.0 -0.00277905677905 6.69498883765e-05
0.48 6.0 -3.0 -0.00509869418615 3.53491324212e-05
0.64 6.0 -3.0 -0.00742547726332 5.06854458766e-05
0.75 6.0 -3.0 -0.0089298485771 4.82256148065e-05
0.87 6.0 -3.0 -0.0103804982741 4.45416808375e-05
1.0 6.0 -3.0 -0.0116921541463 4.31947321271e-05
1.14 6.0 -3.0 -0.0129060276157 4.76327254273e-05
1.29 6.0 -3.0 -0.0142472175133 7.10379070672e-05
1.45 6.0 -3.0 -0.0153419915197 4.22450309563e-05
1.62 6.0 -3.0 -0.0163529658567 4.39238502904e-05
1.8 6.0 -3.0 -0.0174288497397 5.0853279448e-05
2.0 6.0 -3.0 -0.0182560131615 5.21518167164e-05
0.02 6.0 -3.25 -1.12466832126e-05 1.48422130888e-06
0.04 6.0 -3.25 -3.92808731336e-05 2.32114632325e-06
0.08 6.0 -3.25 -0.000198705880216 4.62923825493e-06
0.12 6.0 -3.25 -0.000452999105683 7.31774144258e-06
0.16 6.0 -3.25 -0.000773315245459 1.21348929647e-05
0.24 6.0 -3.25 -0.00161942879776 2.04359660007e-05
0.32 6.0 -3.25 -0.00266010141002 5.17013386134e-05
0.48 6.0 -3.25 -0.0049268771055 3.6742652768e-05
0.64 6.0 -3.25 -0.00672875008058 8.18952962853e-05
0.75 6.0 -3.25 -0.00790528041883 4.82839057823e-05
0.87 6.0 -3.25 -0.00903901137865 4.15988927964e-05
1.0 6.0 -3.25 -0.0101234111347 3.4578236415e-05
1.14 6.0 -3.25 -0.0111324591567 3.75317936945e-05
1.29 6.0 -3.25 -0.0120374009438 4.33038936034e-05
1.45 6.0 -3.25 -0.0129576582457 3.98645459267e-05
1.62 6.0 -3.25 -0.0136469241406 5.63099519446e-05
1.8 6.0 -3.25 -0.0143778620752 3.92030374483e-05
2.0 6.0 -3.25 -0.0149936166254 7.52308643713e-05
0.02 6.0 -3.5 -1.21770632339e-05 2.01866823579e-06
0.04 6.0 -3.5 -4.57503226119e-05 2.70606969929e-06
0.08 6.0 -3.5 -0.000200978998604 5.67124463371e-06
0.12 6.0 -3.5 -0.000446070381307 8.14897543427e-06
0.16 6.0 -3.5 -0.000799109865166 1.24942108542e-05
0.24 6.0 -3.5 -0.00154769162793 1.14323075255e-05
0.32 6.0 -3.5 -0.00265164018399 5.81178561002e-05
0.48 6.0 -3.5 -0.00443419890241 3.22496895278e-05
0.64 6.0 -3.5 -0.00615830218232 3.57201049769e-05
0.75 6.0 -3.5 -0.00700318796098 5.62069975254e-05
0.87 6.0 -3.5 -0.00793851004721 3.76900792542e-05
1.0 6.0 -3.5 -0.00874815689284 5.19558426995e-05
1.14 6.0 -3.5 -0.00943528580012 3.53768006585e-05
1.29 6.0 -3.5 -0.0100421999646 3.32228636609e-05
1.45 6.0 -3.5 -0.0106540376884 3.58637887817e-05
1.62 6.0 -3.5 -0.0111632121134 3.11956423701e-05
1.8 6.0 -3.5 -0.0116237305707 4.0436854848e-05
2.0 6.0 -3.5 -0.0120989056477 5.09491850943e-05
0.02 6.0 -3.75 -1.09093163691e-05 2.11801274129e-06
0.04 6.0 -3.75 -4.33992445061e-05 3.02167037361e-06
0.08 6.0 -3.75 -0.000192051124963 3.33936999451e-06
0.12 6.0 -3.75 -0.000466549863669 7.52885317089e-06
0.16 6.0 -3.75 -0.000745241497036 1.11126040428e-05
0.24 6.0 -3.75 -0.00154414453048 1.00853790546e-05
0.32 6.0 -3.75 -0.00235840847294 2.31777589398e-05
0.48 6.0 -3.75 -0.00412028115255 6.04714469085e-05
0.64 6.0 -3.75 -0.00552587360417 5.11848046063e-05
0.75 6.0 -3.75 -0.00615812670841 2.49541375324e-05
0.87 6.0 -3.75 -0.00681009396781 3.70655454265e-05
1.0 6.0 -3.75 -0.00737238036912 2.62393468809e-05
1.14 6.0 -3.75 -0.00786848193509 2.80953549878e-05
1.29 6.0 -3.75 -0.00822924228955 3.01619078402e-05
1.45 6.0 -3.75 -0.00857138655073 2.78538572428e-05
1.62 6.0 -3.75 -0.00893655404027 4.67027948243e-05
1.8 6.0 -3.75 -0.00925072734259 5.46298521495e-05
2.0 6.0 -3.75 -0.00957638898554 8.3262217773e-05
0.02 6.0 -4.0 -9.95584064991e-06 2.11711875787e-06
0.04 6.0 -4.0 -4.24730463623e-05 2.38360484586e-06
0.08 6.0 -4.0 -0.00020794613328 3.7569814323e-06
0.12 6.0 -4.0 -0.000459154471553 5.42871355137e-06
0.16 6.0 -4.0 -0.000745586357593 1.24327683443e-05
0.24 6.0 -4.0 -0.00151506728723 2.22165337914e-05
0.32 6.0 -4.0 -0.00237522035777 3.91764722979e-05
0.48 6.0 -4.0 -0.00381090917552 3.13603305277e-05
0.64 6.0 -4.0 -0.00486675686405 3.09309327668e-05
0.75 6.0 -4.0 -0.00538346044898 2.29592795164e-05
0.87 6.0 -4.0 -0.00582351063556 2.21996354742e-05
1.0 6.0 -4.0 -0.00617008741243 3.21501444898e-05
1.14 6.0 -4.0 -0.00642189707879 2.72269902391e-05
1.29 6.0 -4.0 -0.00668218266504 2.57466889822e-05
1.45 6.0 -4.0 -0.00685915473089 2.51393793e-05
1.62 6.0 -4.0 -0.0070651677287 3.42432956371e-05
1.8 6.0 -4.0 -0.0071997999818 7.25264403689e-05
2.0 6.0 -4.0 -0.00741155249246 4.90313047699e-05
0.02 6.0 -4.5 -1.08990953802e-05 1.93650820619e-06
0.04 6.0 -4.5 -4.7546021389e-05 1.85760069566e-06
0.08 6.0 -4.5 -0.0002205934006 4.19115377105e-06
0.12 6.0 -4.5 -0.000453627337215 1.02529101912e-05
0.16 6.0 -4.5 -0.000716262393058 1.34097794608e-05
0.24 6.0 -4.5 -0.00134798110271 1.99393732245e-05
0.32 6.0 -4.5 -0.00199799270135 3.83429196081e-05
0.48 6.0 -4.5 -0.00305088798619 3.21047552692e-05
0.64 6.0 -4.5 -0.00365061783837 2.57649565259e-05
0.75 6.0 -4.5 -0.00388570571375 1.59705286587e-05
0.87 6.0 -4.5 -0.00405434475715 1.64973912578e-05
1.0 6.0 -4.5 -0.00407319965403 1.51875483847e-05
1.14 6.0 -4.5 -0.00410980215923 1.85048947214e-05
1.29 6.0 -4.5 -0.0040959243291 1.55805138667e-05
1.45 6.0 -4.5 -0.00409685045935 1.53132841125e-05
1.62 6.0 -4.5 -0.00409809290802 4.1207816083e-05
1.8 6.0 -4.5 -0.00412665719977 1.4644477677e-05
2.0 6.0 -4.5 -0.00418334094285 3.06745968608e-05
0.02 6.0 -5.0 -1.00062449862e-05 1.83467711872e-06
0.04 6.0 -5.0 -4.87219522444e-05 2.90189974047e-06
0.08 6.0 -5.0 -0.00022218897824 5.96214510449e-06
0.12 6.0 -5.0 -0.000425585687263 7.00674420847e-06
0.16 6.0 -5.0 -0.000656848159845 9.8117380356e-06
0.24 6.0 -5.0 -0.0012394496479 1.47069879837e-05
0.32 6.0 -5.0 -0.0018140756189 3.36414616413e-05
0.48 6.0 -5.0 -0.0024267879575 4.74153827689e-05
0.64 6.0 -5.0 -0.0027198722284 6.19037757873e-05
0.75 6.0 -5.0 -0.00269460497936 1.34568482355e-05
0.87 6.0 -5.0 -0.00264839629255 1.67992637e-05
1.0 6.0 -5.0 -0.00254835155749 1.14341664433e-05
1.14 6.0 -5.0 -0.00243201481687 1.03315204425e-05
1.29 6.0 -5.0 -0.00230290422115 9.8935768545e-06
1.45 6.0 -5.0 -0.00222470362697 8.16277358801e-06
1.62 6.0 -5.0 -0.00216696075917 8.40051976298e-06
1.8 6.0 -5.0 -0.00211262878831 1.77708841209e-05
2.0 6.0 -5.0 -0.00208082953635 8.43199838779e-06
0.02 6.0 -5.5 -9.16060663487e-06 1.95713312093e-06
0.04 6.0 -5.5 -4.65573844604e-05 1.61025055805e-06
0.08 6.0 -5.5 -0.00020488322084 5.53319710912e-06
0.12 6.0 -5.5 -0.000417112165662 8.93953920741e-06
0.16 6.0 -5.5 -0.00065180029434 7.93353501411e-06
0.24 6.0 -5.5 -0.00111198901917 1.02509995308e-05
0.32 6.0 -5.5 -0.00158391553892 1.63084384416e-05
0.48 6.0 -5.5 -0.00188423791934 4.77064971547e-05
0.64 6.0 -5.5 -0.00190544218024 1.95667064835e-05
0.75 6.0 -5.5 -0.00178603035903 1.49133285898e-05
0.87 6.0 -5.5 -0.0016327998505 7.99104051807e-06
1.0 6.0 -5.5 -0.00148760657096 7.26658826842e-06
1.14 6.0 -5.5 -0.00131575102964 6.60335969292e-06
1.29 6.0 -5.5 -0.00118070987582 8.73370762362e-06
1.45 6.0 -5.5 -0.00107375437777 5.00385472753e-06
1.62 6.0 -5.5 -0.000976036932291 6.72113238097e-06
1.8 6.0 -5.5 -0.000907812964986 5.14252769745e-06
2.0 6.0 -5.5 -0.000861803724963 6.77881234999e-06
0.02 6.0 -6.0 -8.4149034509e-06 1.37345216117e-06
0.04 6.0 -6.0 -4.9275800025e-05 2.7044724285e-06
0.08 6.0 -6.0 -0.000183949379894 5.46951096464e-06
0.12 6.0 -6.0 -0.000407160713703 7.6984613654e-06
0.16 6.0 -6.0 -0.000610383913752 8.62374371889e-06
0.24 6.0 -6.0 -0.00104713426445 1.16167887736e-05
0.32 6.0 -6.0 -0.00131868119474 4.11138683127e-05
0.48 6.0 -6.0 -0.00145049312496 1.35673957233e-05
0.64 6.0 -6.0 -0.00131410633324 1.16765791123e-05
0.75 6.0 -6.0 -0.00113185563863 6.54246471631e-06
0.87 6.0 -6.0 -0.000950213405009 6.44708501791e-06
1.0 6.0 -6.0 -0.000787855229753 4.88515507342e-06
1.14 6.0 -6.0 -0.000646255025696 3.98006004862e-06
1.29 6.0 -6.0 -0.000534496531853 4.71820763431e-06
1.45 6.0 -6.0 -0.000447524299875 2.60426829648e-06
1.62 6.0 -6.0 -0.000374180003391 4.87406022286e-06
1.8 6.0 -6.0 -0.000317203865689 3.99635065951e-06
2.0 6.0 -6.0 -0.000269631896889 4.49767743358e-06
0.02 6.0 -6.5 -7.52528049538e-06 1.30276411733e-06
0.04 6.0 -6.5 -4.83939397564e-05 2.39588016395e-06
0.08 6.0 -6.5 -0.000198261689762 4.44101288845e-06
0.12 6.0 -6.5 -0.000397834935241 1.12837344984e-05
0.16 6.0 -6.5 -0.00056701569994 1.04300785561e-05
0.24 6.0 -6.5 -0.00095037238528 1.58612994707e-05
0.32 6.0 -6.5 -0.00115427977854 1.57405093993e-05
0.48 6.0 -6.5 -0.00111618539359 2.18280365808e-05
0.64 6.0 -6.5 -0.00084342360619 1.11533037092e-05
0.75 6.0 -6.5 -0.000674411698271 4.99718830105e-06
0.87 6.0 -6.5 -0.000516694406587 3.84531883282e-06
1.0 6.0 -6.5 -0.000393637211498 2.86697251642e-06
1.14 6.0 -6.5 -0.000285800798145 5.00101212685e-06
1.29 6.0 -6.5 -0.00021559603359 1.84988087775e-06
1.45 6.0 -6.5 -0.000159874295089 1.24364994787e-06
1.62 6.0 -6.5 -0.000117635561344 1.98794107756e-06
1.8 6.0 -6.5 -8.82148276529e-05 9.66760489833e-07
2.0 6.0 -6.5 -6.22677135089e-05 6.55258373535e-07
0.02 6.0 -7.0 -7.89248111666e-06 1.49389467537e-06
0.04 6.0 -7.0 -4.35700569785e-05 2.4535327616e-06
0.08 6.0 -7.0 -0.000179735149562 6.79977746085e-06
0.12 6.0 -7.0 -0.000390531997594 7.86763988181e-06
0.16 6.0 -7.0 -0.000546216852295 5.36601233284e-06
0.24 6.0 -7.0 -0.000814576347854 1.18686612298e-05
0.32 6.0 -7.0 -0.000946306623743 4.12000105382e-05
0.48 6.0 -7.0 -0.000767265323984 9.85840951625e-06
0.64 6.0 -7.0 -0.000528694648681 7.59059812858e-06
0.75 6.0 -7.0 -0.000383184980915 6.79359435799e-06
0.87 6.0 -7.0 -0.000268469934572 2.79509810451e-06
1.0 6.0 -7.0 -0.00017733106905 2.09666982204e-06
1.14 6.0 -7.0 -0.000118637776186 2.29949177981e-06
1.29 6.0 -7.0 -7.72955342222e-05 1.01227419259e-06
1.45 6.0 -7.0 -5.09280545907e-05 8.05516658998e-07
1.62 6.0 -7.0 -3.15745382031e-05 1.53822331365e-06
1.8 6.0 -7.0 -1.93280639e-05 4.10140325208e-07
2.0 6.0 -7.0 -1.08203065645e-05 9.02468798438e-07
0.02 6.0 -7.5 -8.05719793106e-06 1.25806288776e-06
0.04 6.0 -7.5 -4.63035221825e-05 3.16386897254e-06
0.08 6.0 -7.5 -0.000183946329522 7.34179499396e-06
0.12 6.0 -7.5 -0.000327593675054 6.44129025985e-06
0.16 6.0 -7.5 -0.000512449344376 6.85575392066e-06
0.24 6.0 -7.5 -0.000710773034395 6.5320890829e-06
0.32 6.0 -7.5 -0.000792230533194 2.42661118958e-05
0.48 6.0 -7.5 -0.000586123274599 1.40672981621e-05
0.64 6.0 -7.5 -0.000327184874335 6.72241146997e-06
0.75 6.0 -7.5 -0.000212083374959 2.40263429685e-06
0.87 6.0 -7.5 -0.000131277079623 4.93576129652e-06
1.0 6.0 -7.5 -7.82759824614e-05 2.64514427956e-06
1.14 6.0 -7.5 -4.63534757053e-05 1.41815867914e-06
1.29 6.0 -7.5 -2.40170012859e-05 9.36416617311e-07
1.45 6.0 -7.5 -1.28012414797e-05 4.21471746916e-07
1.62 6.0 -7.5 -6.3735738231e-06 2.97435924203e-07
1.8 6.0 -7.5 -3.53626561048e-06 1.79650917541e-07
2.0 6.0 -7.5 -2.02572452272e-06 1.17598842938e-07
0.02 6.0 -8.0 -8.13449788484e-06 1.2745016256e-06
0.04 6.0 -8.0 -4.54824563841e-05 2.91679095986e-06
0.08 6.0 -8.0 -0.000175108773084 4.22677562542e-06
0.12 6.0 -8.0 -0.000331758969319 6.86869593011e-06
0.16 6.0 -8.0 -0.000469709799565 9.3453137351e-06
0.24 6.0 -8.0 -0.000630676515578 1.20797453729e-05
0.32 6.0 -8.0 -0.000621941607502 2.58974894339e-05
0.48 6.0 -8.0 -0.000415276391274 1.98920864024e-05
0.64 6.0 -8.0 -0.000199516746167 3.58253932793e-06
0.75 6.0 -8.0 -0.000116740750295 1.61311946266e-06
0.87 6.0 -8.0 -6.2030989845e-05 9.43441114883e-07
1.0 6.0 -8.0 -3.23931374624e-05 1.46650255191e-06
1.14 6.0 -8.0 -1.49947574917e-05 6.64294931411e-07
1.29 6.0 -8.0 -7.07987207555e-06 4.51671308135e-07
1.45 6.0 -8.0 -3.73204339028e-06 1.92868225492e-07
1.62 6.0 -8.0 -1.51341597116e-06 2.54477925347e-07
1.8 6.0 -8.0 -5.57701911106e-07 1.5536134267e-07
2.0 6.0 -8.0 -1.79703671035e-07 4.77916231038e-08


==> anc/EOS_stacked_honeycomb/anisotropy8.0/double_occupations <==
# beta*t, U/t, (mu-U/2)/t, extrapolated double occupation & error
0.01 8.0 0.0 0.244999670608 9.9179388602e-06
0.02 8.0 0.0 0.239991227581 8.51697968165e-06
0.04 8.0 0.0 0.230086175635 6.71129842291e-06
0.08 8.0 0.0 0.210611622218 1.5043122183e-05
0.12 8.0 0.0 0.191895665689 1.98725175898e-05
0.16 8.0 0.0 0.174457561826 2.53741864428e-05
0.24 8.0 0.0 0.14359261808 2.98242270394e-05
0.32 8.0 0.0 0.118719230104 2.12860112976e-05
0.48 8.0 0.0 0.0844234034748 3.22979358136e-05
0.64 8.0 0.0 0.0645502272489 2.57326821276e-05
0.75 8.0 0.0 0.05606203035 3.31412274205e-05
0.87 8.0 0.0 0.049716866086 3.04266177738e-05
1.0 8.0 0.0 0.0450864352593 2.71909185805e-05
1.14 8.0 0.0 0.0419875422542 8.15263505625e-05
1.29 8.0 0.0 0.0398648092298 8.65553240432e-05
1.45 8.0 0.0 0.0386356534525 5.13871576214e-05
1.62 8.0 0.0 0.0378716553817 0.000149686093087
1.8 8.0 0.0 0.0379708995072 0.000150416625882
2.0 8.0 0.0 0.0382497353306 5.46900439468e-05
2.3 8.0 0.0 0.0389686871914 0.000138008659486
2.7 8.0 0.0 0.0404984130284 0.000316035835851
3.1 8.0 0.0 0.0419668297497 0.000118377091069
0.01 6.0 0.0 0.246257737668 8.03542924873e-06
0.02 6.0 0.0 0.242481068632 1.16130857838e-05
0.04 6.0 0.0 0.235011665931 1.12399741561e-05
0.08 6.0 0.0 0.220328657164 9.58210066482e-06
0.12 6.0 0.0 0.206104981245 1.51993324094e-05
0.16 6.0 0.0 0.192500039561 1.89239632029e-05
0.24 6.0 0.0 0.167912524933 3.07096000601e-05
0.32 6.0 0.0 0.147303763586 3.05900705093e-05
0.48 6.0 0.0 0.117032835313 2.36406653293e-05
0.64 6.0 0.0 0.0983200183953 2.95742351319e-05
0.75 6.0 0.0 0.0898293064275 3.00393536194e-05
0.87 6.0 0.0 0.0835651707027 2.91691742897e-05
1.0 6.0 0.0 0.0787602218024 2.54139591633e-05
1.14 6.0 0.0 0.075672574074 0.000100066619219
1.29 6.0 0.0 0.0735189376193 2.82511045399e-05
1.45 6.0 0.0 0.0721373822938 9.92486951008e-05
1.62 6.0 0.0 0.0713938295818 0.000172684940893
1.8 6.0 0.0 0.0711977896669 0.000131854944674
2.0 6.0 0.0 0.0712754608335 0.00014104796032
2.3 6.0 0.0 0.0717739534848 4.4423060738e-05
2.7 6.0 0.0 0.0726709536268 5.10872617255e-05
3.1 6.0 0.0 0.0737001100631 5.85130319293e-05
0.01 4.0 0.0 0.247508231964 6.19230291355e-06
0.02 4.0 0.0 0.244996969881 8.94972932957e-06
0.04 4.0 0.0 0.240001503125 1.24322967239e-05
0.08 4.0 0.0 0.230160846898 9.36839947724e-06
0.12 4.0 0.0 0.220577513988 8.45024223425e-06
0.16 4.0 0.0 0.211306882045 1.48306875621e-05
0.24 4.0 0.0 0.194249985589 1.87847288564e-05
0.32 4.0 0.0 0.179364260287 1.47940579713e-05
0.48 4.0 0.0 0.156697942022 2.53233942369e-05
0.64 4.0 0.0 0.14223740519 2.48077181818e-05
0.75 4.0 0.0 0.135825937948 2.95394024028e-05
0.87 4.0 0.0 0.131283908134 5.75463076824e-05
1.0 4.0 0.0 0.128314657641 2.34525758298e-05
1.14 4.0 0.0 0.126611357351 2.31479807415e-05
1.29 4.0 0.0 0.125975613564 3.1875438131e-05
1.45 4.0 0.0 0.126067111759 5.1993011533e-05
1.62 4.0 0.0 0.126742856652 2.58683146849e-05
1.8 4.0 0.0 0.127773203471 8.65883598103e-05
2.0 4.0 0.0 0.129064818319 0.000103495506473
2.3 4.0 0.0 0.130930589566 6.045000094e-05
2.7 4.0 0.0 0.133184411487 8.7126530822e-05
3.1 4.0 0.0 0.134902426204 2.95723399042e-05
0.01 3.0 0.0 0.248117212557 5.15157029716e-06
0.02 3.0 0.0 0.246266597252 8.792631141e-06
0.04 3.0 0.0 0.242485294786 1.17509632001e-05
0.08 3.0 0.0 0.235104769508 9.56742158895e-06
0.12 3.0 0.0 0.227857976654 1.04378509735e-05
0.16 3.0 0.0 0.220897781806 9.07245029172e-06
0.24 3.0 0.0 0.207830930209 1.48737784199e-05
0.32 3.0 0.0 0.196439881068 3.06468337642e-05
0.48 3.0 0.0 0.1787468029 2.81721335943e-05
0.64 3.0 0.0 0.16739036318 1.57093325539e-05
0.75 3.0 0.0 0.16245583593 1.6822538847e-05
0.87 3.0 0.0 0.159132053318 1.71923899866e-05
1.0 3.0 0.0 0.157134453011 1.97450261928e-05
1.14 3.0 0.0 0.156349603499 1.93594129909e-05
1.29 3.0 0.0 0.156455191362 4.20892688471e-05
1.45 3.0 0.0 0.157183093819 1.82856104448e-05
1.62 3.0 0.0 0.158317673469 2.75578691542e-05
1.8 3.0 0.0 0.159641564947 1.77697679806e-05
2.0 3.0 0.0 0.161137511917 4.00629568542e-05
2.3 3.0 0.0 0.163129291085 2.57752610885e-05
2.7 3.0 0.0 0.165265965383 9.46226275543e-05
3.1 3.0 0.0 0.166880611268 5.45901893057e-05
0.01 2.0 0.0 0.248746384496 3.02423258244e-06
0.02 2.0 0.0 0.247504713477 5.83697198591e-06
0.04 2.0 0.0 0.245009557837 7.67601324066e-06
0.08 2.0 0.0 0.240042447281 1.28345872574e-05
0.12 2.0 0.0 0.235224064789 1.01325934475e-05
0.16 2.0 0.0 0.230561978099 1.16633728058e-05
0.24 2.0 0.0 0.221753041029 9.06552379511e-06
0.32 2.0 0.0 0.213995255193 1.6486297822e-05
0.48 2.0 0.0 0.201867313854 1.0166472043e-05
0.64 2.0 0.0 0.194081761573 9.38899951733e-06
0.75 2.0 0.0 0.190752183394 1.70507736197e-05
0.87 2.0 0.0 0.188626028108 1.33940243117e-05
1.0 2.0 0.0 0.187555882734 3.80563944518e-05
1.14 2.0 0.0 0.18728715804 1.50439433155e-05
1.29 2.0 0.0 0.187710798395 2.52964564126e-05
1.45 2.0 0.0 0.188547953791 1.76209188428e-05
1.62 2.0 0.0 0.189623588269 7.44670512318e-05
1.8 2.0 0.0 0.190796796328 1.51244449856e-05
2.0 2.0 0.0 0.192010823586 1.23603363298e-05
2.3 2.0 0.0 0.193551883661 1.76366292698e-05
2.7 2.0 0.0 0.195033549056 5.15316143718e-05
3.1 2.0 0.0 0.196091631456 7.1700119206e-05
0.01 1.0 0.0 0.249375931298 1.92555768082e-06
0.02 1.0 0.0 0.248748395967 3.00292583438e-06
0.04 1.0 0.0 0.247505764016 5.73692756963e-06
0.08 1.0 0.0 0.245036181006 8.61257018056e-06
0.12 1.0 0.0 0.242586569943 9.296076941e-06
0.16 1.0 0.0 0.240232620292 1.09209625716e-05
0.24 1.0 0.0 0.235834146437 1.19580963504e-05
0.32 1.0 0.0 0.231893766046 7.71351847961e-06
0.48 1.0 0.0 0.225725798074 6.67864362855e-06
0.64 1.0 0.0 0.221749044443 2.02120411461e-05
0.75 1.0 0.0 0.220122587274 1.43167662068e-05
0.87 1.0 0.0 0.219090972447 7.06989845958e-06
1.0 1.0 0.0 0.218635983599 2.5286929767e-05
1.14 1.0 0.0 0.218604434922 2.45650486071e-05
1.29 1.0 0.0 0.218935386611 8.03958552745e-06
1.45 1.0 0.0 0.219480468503 7.06406559206e-06
1.62 1.0 0.0 0.220140534286 1.08645902187e-05
1.8 1.0 0.0 0.220779954754 2.24627594958e-05
2.0 1.0 0.0 0.221425764418 2.01562812942e-05
2.3 1.0 0.0 0.222235136418 3.02966305307e-05
2.7 1.0 0.0 0.222990204596 3.79946698024e-05
3.1 1.0 0.0 0.223439103566 2.72914262537e-05


==> anc/EOS_stacked_honeycomb/anisotropy8.0/energies <==
# beta*t, U/t, (mu-U/2)/t, extrapolated energy/t per site & error
0.01 8.0 0.0 1.94484110994 4.04646838718e-06
0.02 8.0 0.0 1.88965024987 5.92322577598e-06
0.04 8.0 0.0 1.78035630622 2.48133100943e-06
0.08 8.0 0.0 1.56596791112 1.0359761713e-05
0.12 8.0 0.0 1.36098771215 1.10449508588e-05
0.16 8.0 0.0 1.17059847049 2.55297023623e-05
0.24 8.0 0.0 0.838025788458 0.000213219026456
0.32 8.0 0.0 0.574979470856 0.0001416644535
0.48 8.0 0.0 0.223952495796 0.000101580111637
0.64 8.0 0.0 0.0287163246321 0.0002865257283
0.75 8.0 0.0 -0.0543024390671 0.000379905622051
0.87 8.0 0.0 -0.115947367922 0.000617872165137
1.0 8.0 0.0 -0.163435470114 0.000384787131978
1.14 8.0 0.0 -0.200703985658 0.000126747705111
1.29 8.0 0.0 -0.229415508677 0.000616583293505
1.45 8.0 0.0 -0.25310728589 0.000647147572623
1.62 8.0 0.0 -0.271910813064 0.00126098479038
1.8 8.0 0.0 -0.290957251739 0.000802613190784
2.0 8.0 0.0 -0.306767290844 0.00123575035375
2.3 8.0 0.0 -0.327442031002 0.00179804798243
2.7 8.0 0.0 -0.349081386152 0.000996378912482
3.1 8.0 0.0 -0.365812612338 0.000899040478841
0.01 6.0 0.0 1.46238851148 3.04790372564e-06
0.02 6.0 0.0 1.42459268409 1.25504708169e-05
0.04 6.0 0.0 1.34962483682 5.08375577609e-06
0.08 6.0 0.0 1.20219248573 8.82056853159e-06
0.12 6.0 0.0 1.05960163009 5.89564476802e-06
0.16 6.0 0.0 0.92367966128 1.34544866563e-05
0.24 6.0 0.0 0.678638467874 3.57729967171e-05
0.32 6.0 0.0 0.473647151452 0.0001491761386
0.48 6.0 0.0 0.174270169516 0.000117120545678
0.64 6.0 0.0 -0.0130514244509 6.88892559444e-05
0.75 6.0 0.0 -0.0999105435356 0.000116749748902
0.87 6.0 0.0 -0.169319137446 0.000447971776683
1.0 6.0 0.0 -0.225844438375 0.000155711099207
1.14 6.0 0.0 -0.271654070831 0.00045918330628
1.29 6.0 0.0 -0.309750199393 0.00017076853829
1.45 6.0 0.0 -0.342004116515 0.00042147580013
1.62 6.0 0.0 -0.369523209251 0.000222111436803
1.8 6.0 0.0 -0.393575980147 0.000300989900768
2.0 6.0 0.0 -0.41653629444 0.000228582018099
2.3 6.0 0.0 -0.444851258 0.000452082284355
2.7 6.0 0.0 -0.472842080178 0.000358432382847
3.1 6.0 0.0 -0.493815298792 0.000509635608267
0.01 4.0 0.0 0.974873938685 1.89191685068e-06
0.02 4.0 0.0 0.949683995865 4.72667682152e-06
0.04 4.0 0.0 0.899483511045 2.57173576356e-06
0.08 4.0 0.0 0.800223165748 1.10209993547e-05
0.12 4.0 0.0 0.703224821873 2.37523973622e-06
0.16 4.0 0.0 0.609208444978 1.53582195983e-05
0.24 4.0 0.0 0.433961856549 1.63565785307e-05
0.32 4.0 0.0 0.278274945701 2.93633242617e-05
0.48 4.0 0.0 0.0291397929299 4.9080239028e-05
0.64 4.0 0.0 -0.148252577404 2.34944330232e-05
0.75 4.0 0.0 -0.238859726379 8.92733520294e-05
0.87 4.0 0.0 -0.31691305639 7.42470940948e-05
1.0 4.0 0.0 -0.383427358625 0.000135918940252
1.14 4.0 0.0 -0.440255759434 0.000459730224228
1.29 4.0 0.0 -0.48879663359 0.000513850205984
1.45 4.0 0.0 -0.531141618698 9.70326647939e-05
1.62 4.0 0.0 -0.567506860984 0.000156933420731
1.8 4.0 0.0 -0.599060292758 0.000246512708503
2.0 4.0 0.0 -0.627644520182 0.000168642037017
2.3 4.0 0.0 -0.661623119073 0.000599016644696
2.7 4.0 0.0 -0.694870949986 0.000216094202759
3.1 4.0 0.0 -0.718715391763 0.000637651948337
0.01 3.0 0.0 0.729192289431 1.80840289388e-06
0.02 3.0 0.0 0.708492242481 2.52445133092e-06
0.04 3.0 0.0 0.666903332879 3.68726550978e-06
0.08 3.0 0.0 0.584670697949 2.49805539564e-06
0.12 3.0 0.0 0.503741161769 2.6545424494e-06
0.16 3.0 0.0 0.424996351211 6.24286094497e-06
0.24 3.0 0.0 0.275293580166 7.41914586431e-06
0.32 3.0 0.0 0.139098912935 7.56531435484e-05
0.48 3.0 0.0 -0.0894445947533 1.51977849782e-05
0.64 3.0 0.0 -0.263201300621 4.85616361982e-05
0.75 3.0 0.0 -0.356530237029 9.80055781118e-05
0.87 3.0 0.0 -0.439847484821 5.2334775485e-05
1.0 3.0 0.0 -0.512827939599 0.000191340190815
1.14 3.0 0.0 -0.57646634487 0.00011252064069
1.29 3.0 0.0 -0.631431345353 4.32100905653e-05
1.45 3.0 0.0 -0.678906690329 0.000138406629497
1.62 3.0 0.0 -0.720145531052 8.59651032561e-05
1.8 3.0 0.0 -0.755389147709 0.000207084310802
2.0 3.0 0.0 -0.786852931591 0.00022253722296
2.3 3.0 0.0 -0.823331743512 0.000221927275046
2.7 3.0 0.0 -0.857655499434 0.000199584450175
3.1 3.0 0.0 -0.881339613741 0.000369203219515
0.01 2.0 0.0 0.482333041788 1.75052264266e-06
0.02 2.0 0.0 0.464699846877 1.01928379266e-06
0.04 2.0 0.0 0.429447580777 1.6746398407e-06
0.08 2.0 0.0 0.359289629336 4.75879943564e-06
0.12 2.0 0.0 0.290091285861 2.46405851453e-06
0.16 2.0 0.0 0.222188333573 2.99131073067e-06
0.24 2.0 0.0 0.0915042139017 3.02737688118e-06
0.32 2.0 0.0 -0.0303678570212 1.92335924813e-05
0.48 2.0 0.0 -0.243271002956 3.54287591316e-05
0.64 2.0 0.0 -0.414615100664 3.28141988574e-05
0.75 2.0 0.0 -0.510869895675 3.99652500958e-05
0.87 2.0 0.0 -0.599062788319 3.40781597465e-05
1.0 2.0 0.0 -0.678144081028 8.33027352371e-05
1.14 2.0 0.0 -0.74781710703 4.86905668782e-05
1.29 2.0 0.0 -0.808518923434 2.47382683206e-05
1.45 2.0 0.0 -0.860810943472 3.34778184217e-05
1.62 2.0 0.0 -0.905618145318 4.03201881114e-05
1.8 2.0 0.0 -0.943500430959 8.21359765082e-05
2.0 2.0 0.0 -0.976868676464 0.000155331446709
2.3 2.0 0.0 -1.01430447652 0.000191777074729
2.7 2.0 0.0 -1.04863832625 2.22227860982e-05
3.1 2.0 0.0 -1.07106097889 0.000195887118728
0.01 1.0 0.0 0.234215913403 2.66535591683e-07
0.02 1.0 0.0 0.218437192634 2.66535591683e-07
0.04 1.0 0.0 0.186922093615 2.66535591683e-07
0.08 1.0 0.0 0.124143135349 6.492627298e-07
0.12 1.0 0.0 0.0619205770285 7.19813878552e-07
0.16 1.0 0.0 0.000582148356674 1.70144346419e-06
0.24 1.0 0.0 -0.118500785587 6.37223344352e-07
0.32 1.0 0.0 -0.231487212423 2.30049181834e-05
0.48 1.0 0.0 -0.434638937005 2.18725933615e-06
0.64 1.0 0.0 -0.604696997225 1.34555531089e-05
0.75 1.0 0.0 -0.703068120229 2.48030942951e-05
0.87 1.0 0.0 -0.794819584475 7.29864092491e-06
1.0 1.0 0.0 -0.878185677773 1.42101532413e-06
1.14 1.0 0.0 -0.952257495662 1.86623360979e-05
1.29 1.0 0.0 -1.01676424865 1.62984906107e-05
1.45 1.0 0.0 -1.07221477512 7.74849393093e-07
1.62 1.0 0.0 -1.11910424164 3.33745723422e-05
1.8 1.0 0.0 -1.15837162771 9.17171380805e-05
2.0 1.0 0.0 -1.19256482924 6.39306572188e-05
2.3 1.0 0.0 -1.23033642376 1.64898194646e-05
2.7 1.0 0.0 -1.26383871838 7.50962821783e-06
3.1 1.0 0.0 -1.2855674089 1.86687232206e-05


==> anc/EOS_stacked_honeycomb/anisotropy8.0/entropies <==
# beta*t, U/t, (mu-U/2)/t, entropy per site & error
0.01 	1.0 	0.0 	1.38621545487 	0.0
0.02 	1.0 	0.0 	1.38597878582 	1.10010427181e-08
0.04 	1.0 	0.0 	1.38503344969 	2.24901454508e-08
0.08 	1.0 	0.0 	1.38126819783 	8.54405825598e-08
0.12 	1.0 	0.0 	1.37504834288 	1.5228045721e-07
0.16 	1.0 	0.0 	1.36646443304 	3.94965035175e-07
0.24 	1.0 	0.0 	1.34268414094 	3.21695002916e-07
0.32 	1.0 	0.0 	1.31109361992 	8.49888235521e-06
0.48 	1.0 	0.0 	1.230256409 	4.65376499407e-06
0.64 	1.0 	0.0 	1.13545763805 	1.33031074895e-05
0.75 	1.0 	0.0 	1.0672215019 	2.55669900541e-05
0.87 	1.0 	0.0 	0.993055042557 	1.5400425361e-05
1.0 	1.0 	0.0 	0.915274131832 	1.09080072254e-05
1.14 	1.0 	0.0 	0.836190397789 	3.21881576115e-05
1.29 	1.0 	0.0 	0.757986481249 	3.48345620211e-05
1.45 	1.0 	0.0 	0.682184351939 	1.62358892631e-05
1.62 	1.0 	0.0 	0.610364249693 	7.19246286938e-05
1.8 	1.0 	0.0 	0.543357444578 	0.000195316305306
2.0 	1.0 	0.0 	0.478533225292 	0.000175752507492
2.3 	1.0 	0.0 	0.397662550978 	0.000100557839534
2.7 	1.0 	0.0 	0.314424180809 	9.27190127668e-05
3.1 	1.0 	0.0 	0.251803431771 	0.000143937817274
0.01 	2.0 	0.0 	1.38620607987 	0.0
0.02 	2.0 	0.0 	1.38594158587 	5.18279120635e-08
0.04 	2.0 	0.0 	1.38488412985 	1.24369728261e-07
0.08 	2.0 	0.0 	1.38067702229 	5.79031330975e-07
0.12 	2.0 	0.0 	1.37376094628 	6.51390474528e-07
0.16 	2.0 	0.0 	1.36425953738 	9.52166700569e-07
0.24 	2.0 	0.0 	1.33817485043 	1.43603855835e-06
0.32 	2.0 	0.0 	1.30411431184 	7.77357713384e-06
0.48 	2.0 	0.0 	1.21950425597 	2.34046768104e-05
0.64 	2.0 	0.0 	1.12407622354 	3.30368136379e-05
0.75 	2.0 	0.0 	1.05732716363 	4.61386052036e-05
0.87 	2.0 	0.0 	0.98605157206 	5.01850514491e-05
1.0 	2.0 	0.0 	0.912278326129 	0.000111670073099
1.14 	2.0 	0.0 	0.83789522173 	9.36748527792e-05
1.29 	2.0 	0.0 	0.764303328244 	7.5406393518e-05
1.45 	2.0 	0.0 	0.692814409209 	9.66456530872e-05
1.62 	2.0 	0.0 	0.624175961533 	0.000119900924091
1.8 	2.0 	0.0 	0.559526789008 	0.000213880160831
2.0 	2.0 	0.0 	0.496259715334 	0.000402182160346
2.3 	2.0 	0.0 	0.416087194588 	0.000591664955457
2.7 	2.0 	0.0 	0.330747862602 	0.000261033551146
3.1 	2.0 	0.0 	0.266119209849 	0.000854229626203
0.01 	3.0 	0.0 	1.38619045487 	0.0
0.02 	3.0 	0.0 	1.38587990172 	9.13220743515e-08
0.04 	3.0 	0.0 	1.38463228718 	2.54465762282e-07
0.08 	3.0 	0.0 	1.37970260133 	4.44544715013e-07
0.12 	3.0 	0.0 	1.37161546075 	6.72047783722e-07
0.16 	3.0 	0.0 	1.36059915451 	1.55233567862e-06
0.24 	3.0 	0.0 	1.33073823554 	2.7420851518e-06
0.32 	3.0 	0.0 	1.29269747331 	2.85624605205e-05
0.48 	3.0 	0.0 	1.20203505626 	2.02190362399e-05
0.64 	3.0 	0.0 	1.1053968369 	4.83665577346e-05
0.75 	3.0 	0.0 	1.04070513666 	9.92819890709e-05
0.87 	3.0 	0.0 	0.97339123077 	8.01433399143e-05
1.0 	3.0 	0.0 	0.90532428764 	0.000241960352416
1.14 	3.0 	0.0 	0.837391156559 	0.000201586821901
1.29 	3.0 	0.0 	0.770757395843 	0.0001397615947
1.45 	3.0 	0.0 	0.705848930685 	0.000299167570578
1.62 	3.0 	0.0 	0.642669204298 	0.000257044113984
1.8 	3.0 	0.0 	0.582516794663 	0.000516876270976
2.0 	3.0 	0.0 	0.522850742725 	0.000634510839721
2.3 	3.0 	0.0 	0.444697078571 	0.000770283992211
2.7 	3.0 	0.0 	0.359337676316 	0.000888007373848
3.1 	3.0 	0.0 	0.291008399546 	0.00161349598096
0.01 	4.0 	0.0 	1.38616857987 	0.0
0.02 	4.0 	0.0 	1.38579078056 	1.50059762615e-07
0.04 	4.0 	0.0 	1.38428528219 	2.40156015914e-07
0.08 	4.0 	0.0 	1.3783359662 	1.30192172923e-06
0.12 	4.0 	0.0 	1.36864487176 	9.87944331556e-07
0.16 	4.0 	0.0 	1.35549465236 	3.52040239524e-06
0.24 	4.0 	0.0 	1.320567361 	6.39978770814e-06
0.32 	4.0 	0.0 	1.27710937897 	1.37539249932e-05
0.48 	4.0 	0.0 	1.17848683569 	3.47529384455e-05
0.64 	4.0 	0.0 	1.07998569103 	3.15838192853e-05
0.75 	4.0 	0.0 	1.01721435412 	8.98776564417e-05
0.87 	4.0 	0.0 	0.954179577177 	9.75732696304e-05
1.0 	4.0 	0.0 	0.892162044459 	0.000181000651937
1.14 	4.0 	0.0 	0.831510103842 	0.000610972982929
1.29 	4.0 	0.0 	0.772666252096 	0.000827461063996
1.45 	4.0 	0.0 	0.714771016178 	0.00035447446914
1.62 	4.0 	0.0 	0.659058495795 	0.000485879795334
1.8 	4.0 	0.0 	0.605197155842 	0.0007127794565
2.0 	4.0 	0.0 	0.550983468741 	0.000647484583301
2.3 	4.0 	0.0 	0.478159833606 	0.00180392669845
2.7 	4.0 	0.0 	0.395426636002 	0.00118115802962
3.1 	4.0 	0.0 	0.326591201153 	0.00272479559684
0.01 	6.0 	0.0 	1.38610607987 	0.0
0.02 	6.0 	0.0 	1.38553931574 	3.68832837426e-07
0.04 	6.0 	0.0 	1.38329166881 	5.25966461261e-07
0.08 	6.0 	0.0 	1.37445935989 	1.29531498834e-06
0.12 	6.0 	0.0 	1.3602194583 	1.6142258923e-06
0.16 	6.0 	0.0 	1.34121638789 	3.46198604519e-06
0.24 	6.0 	0.0 	1.29246077211 	1.16185156749e-05
0.32 	6.0 	0.0 	1.23531959827 	5.82531033513e-05
0.48 	6.0 	0.0 	1.11729900275 	9.0652385811e-05
0.64 	6.0 	0.0 	1.01362777169 	9.27621124111e-05
0.75 	6.0 	0.0 	0.953519115452 	0.000145126544853
0.87 	6.0 	0.0 	0.89751310929 	0.000482708678852
1.0 	6.0 	0.0 	0.844840073262 	0.000288701569138
1.14 	6.0 	0.0 	0.795972641201 	0.000699040173226
1.29 	6.0 	0.0 	0.749804401434 	0.000443962470308
1.45 	6.0 	0.0 	0.705715290979 	0.000881232309321
1.62 	6.0 	0.0 	0.663555796431 	0.000686133411238
1.8 	6.0 	0.0 	0.622488862151 	0.000913957728531
2.0 	6.0 	0.0 	0.578924515673 	0.000882201855967
2.3 	6.0 	0.0 	0.518217674997 	0.00156503257772
2.7 	6.0 	0.0 	0.448543531279 	0.00165838379332
3.1 	6.0 	0.0 	0.387955117417 	0.0024359351966
0.01 	8.0 	0.0 	1.38601857987 	0.0
0.02 	8.0 	0.0 	1.38519101913 	2.13025243427e-07
0.04 	8.0 	0.0 	1.38191457599 	2.88500668726e-07
0.08 	8.0 	0.0 	1.36907628481 	1.27838067008e-06
0.12 	8.0 	0.0 	1.3486182635 	2.22778524108e-06
0.16 	8.0 	0.0 	1.32201486893 	5.65107095698e-06
0.24 	8.0 	0.0 	1.25594633508 	6.25468535244e-05
0.32 	8.0 	0.0 	1.1827196381 	7.17531667708e-05
0.48 	8.0 	0.0 	1.04490359264 	9.23987687864e-05
0.64 	8.0 	0.0 	0.937198438783 	0.000257069493418
0.75 	8.0 	0.0 	0.879807856061 	0.000394884621367
0.87 	8.0 	0.0 	0.830111842674 	0.000708891720927
1.0 	8.0 	0.0 	0.785886347301 	0.000624121943608
1.14 	8.0 	0.0 	0.746151930965 	0.000415653215329
1.29 	8.0 	0.0 	0.711379284755 	0.00112012964349
1.45 	8.0 	0.0 	0.67900801806 	0.00136403052064
1.62 	8.0 	0.0 	0.650196694098 	0.00263359007688
1.8 	8.0 	0.0 	0.617668171687 	0.00222371913434
2.0 	8.0 	0.0 	0.587689563165 	0.00344662176185
2.3 	8.0 	0.0 	0.543332104 	0.00557929989635
2.7 	8.0 	0.0 	0.489428412847 	0.00471069511222
3.1 	8.0 	0.0 	0.441071461207 	0.00516366463237


==> anc/EOS_stacked_honeycomb/anisotropy8.0/spincorrs <==
# beta*t, U/t, (mu-U/2)/t, extrapolated equal-time in-plane nearest-neighbor spin correlation -0.5*C_{nn} & error
0.01 8.0 0.0 4.90658065204e-07 1.96045335456e-06
0.02 8.0 0.0 -7.63793397712e-06 2.11467852281e-06
0.04 8.0 0.0 -5.33543327597e-05 1.94759438757e-06
0.08 8.0 0.0 -0.000213507591945 5.6773642697e-06
0.12 8.0 0.0 -0.000499901685942 1.13702584099e-05
0.16 8.0 0.0 -0.000894894021554 1.30401483464e-05
0.24 8.0 0.0 -0.00209920900763 2.12479702588e-05
0.32 8.0 0.0 -0.00368487699459 2.54071931293e-05
0.48 8.0 0.0 -0.00770066364736 8.6634208993e-05
0.64 8.0 0.0 -0.0119251265699 0.000182568239513
0.75 8.0 0.0 -0.0154721097541 0.000142265612345
0.87 8.0 0.0 -0.018835699285 0.000198524782519
1.0 8.0 0.0 -0.0225074020571 0.000241846859243
1.14 8.0 0.0 -0.0265901097825 0.000551147863371
1.29 8.0 0.0 -0.0313475743581 0.000502346660086
1.45 8.0 0.0 -0.0352878376376 0.000616888234493
1.62 8.0 0.0 -0.0401241340771 0.00092834684558
1.8 8.0 0.0 -0.0459219904748 0.000852398653804
2.0 8.0 0.0 -0.0516598776305 0.00164907936201
2.3 8.0 0.0 -0.0561702083461 0.00103954566972
2.7 8.0 0.0 -0.0665369063143 0.00147566583307
3.1 8.0 0.0 -0.0698656080667 0.00166648231558
0.01 6.0 0.0 -9.0173690474e-07 1.67875746011e-06
0.02 6.0 0.0 -1.47979789058e-05 2.76989049978e-06
0.04 6.0 0.0 -4.750056086e-05 3.27758415018e-06
0.08 6.0 0.0 -0.000207434393757 3.83243509278e-06
0.12 6.0 0.0 -0.000470501669971 5.53808260338e-06
0.16 6.0 0.0 -0.000893556843788 1.01963974324e-05
0.24 6.0 0.0 -0.001969011847 2.24792355265e-05
0.32 6.0 0.0 -0.00356853041523 3.72188517035e-05
0.48 6.0 0.0 -0.0076495361494 3.62620314473e-05
0.64 6.0 0.0 -0.0124641686383 7.19650565056e-05
0.75 6.0 0.0 -0.0159533350321 0.000100483179605
0.87 6.0 0.0 -0.0196900375919 9.99545274947e-05
1.0 6.0 0.0 -0.0239168856364 0.000108426976192
1.14 6.0 0.0 -0.0286321608847 0.000213177301423
1.29 6.0 0.0 -0.0333056716958 0.000155660982146
1.45 6.0 0.0 -0.0375790335178 0.000191419751145
1.62 6.0 0.0 -0.041982341463 0.000250284142846
1.8 6.0 0.0 -0.0466907539082 0.00029232756983
2.0 6.0 0.0 -0.0507197812617 0.000307093407218
2.3 6.0 0.0 -0.0568698478537 0.000369562683651
2.7 6.0 0.0 -0.0640778546665 0.000634341971164
3.1 6.0 0.0 -0.0694503864144 0.000431818962627
0.01 4.0 0.0 -3.02920823314e-06 1.08118113056e-06
0.02 4.0 0.0 -7.78891522857e-06 1.89258450396e-06
0.04 4.0 0.0 -4.88134123165e-05 2.92657847656e-06
0.08 4.0 0.0 -0.000208478009185 4.4356168417e-06
0.12 4.0 0.0 -0.000477739418914 3.64896345189e-06
0.16 4.0 0.0 -0.000852203358267 7.042793707e-06
0.24 4.0 0.0 -0.00195968981092 9.80409026544e-06
0.32 4.0 0.0 -0.00342618551455 8.33129263824e-06
0.48 4.0 0.0 -0.00739018873742 3.545456608e-05
0.64 4.0 0.0 -0.0121588071317 0.000100689302263
0.75 4.0 0.0 -0.0154264884084 3.54225309983e-05
0.87 4.0 0.0 -0.0192163183436 3.60257621189e-05
1.0 4.0 0.0 -0.0230577507635 4.22605224278e-05
1.14 4.0 0.0 -0.0272579595403 4.40320676296e-05
1.29 4.0 0.0 -0.031261481354 5.79625707727e-05
1.45 4.0 0.0 -0.0352394914833 0.000107884441824
1.62 4.0 0.0 -0.0391424332256 0.000101252397057
1.8 4.0 0.0 -0.0425164795749 7.07286213546e-05
2.0 4.0 0.0 -0.0458486879684 6.3913677074e-05
2.3 4.0 0.0 -0.0499992314858 0.000120591675399
2.7 4.0 0.0 -0.0540486118928 7.88539086911e-05
3.1 4.0 0.0 -0.0570358073782 9.42157567204e-05
0.01 3.0 0.0 -4.18235866321e-06 8.02938274178e-07
0.02 3.0 0.0 -1.17829026045e-05 1.73861667397e-06
0.04 3.0 0.0 -5.32652704552e-05 2.76388951048e-06
0.08 3.0 0.0 -0.000204237547707 2.03927607045e-06
0.12 3.0 0.0 -0.000476004616391 2.50207124345e-06
0.16 3.0 0.0 -0.000841062802372 3.90248082421e-06
0.24 3.0 0.0 -0.00187960703582 7.1746707741e-06
0.32 3.0 0.0 -0.00331906254576 8.08672230846e-06
0.48 3.0 0.0 -0.00711768408093 7.75233748683e-06
0.64 3.0 0.0 -0.0116081635377 1.13705473544e-05
0.75 3.0 0.0 -0.0148369045588 1.52370883027e-05
0.87 3.0 0.0 -0.0183931321582 1.84918256944e-05
1.0 3.0 0.0 -0.0220955864546 5.14214898616e-05
1.14 3.0 0.0 -0.0257296385699 7.04855744482e-05
1.29 3.0 0.0 -0.0294470829462 6.27619408117e-05
1.45 3.0 0.0 -0.0327882506827 3.42661137145e-05
1.62 3.0 0.0 -0.0360164840755 6.09580800118e-05
1.8 3.0 0.0 -0.038900930144 7.52583228568e-05
2.0 3.0 0.0 -0.0414037816602 8.85015681198e-05
2.3 3.0 0.0 -0.0445190389281 3.32773558696e-05
2.7 3.0 0.0 -0.0474909114109 4.56234785208e-05
3.1 3.0 0.0 -0.049504752242 3.51331012209e-05
0.01 2.0 0.0 -2.78517063555e-06 4.9371925717e-07
0.02 2.0 0.0 -1.19509452851e-05 1.08237353299e-06
0.04 2.0 0.0 -4.74334086332e-05 1.57494439452e-06
0.08 2.0 0.0 -0.000200937923182 3.53020059651e-06
0.12 2.0 0.0 -0.000463707733577 3.16034887585e-06
0.16 2.0 0.0 -0.000822495130038 3.22111797242e-06
0.24 2.0 0.0 -0.0018334072817 3.15028534931e-06
0.32 2.0 0.0 -0.00320977019889 8.73548483961e-06
0.48 2.0 0.0 -0.00678815544365 1.59068617603e-05
0.64 2.0 0.0 -0.0110140815733 6.39688846248e-06
0.75 2.0 0.0 -0.0140293889161 3.17179721677e-05
0.87 2.0 0.0 -0.0172527097116 1.5908725368e-05
1.0 2.0 0.0 -0.020566201801 9.12348031101e-05
1.14 2.0 0.0 -0.0238293114513 3.08971624158e-05
1.29 2.0 0.0 -0.0269178763947 1.18809635364e-05
1.45 2.0 0.0 -0.0298507722748 3.1046938433e-05
1.62 2.0 0.0 -0.032400971674 3.73130382368e-05
1.8 2.0 0.0 -0.0347293343085 3.18609130381e-05
2.0 2.0 0.0 -0.0367833937689 3.56732358046e-05
2.3 2.0 0.0 -0.0392108911342 3.35266722706e-05
2.7 2.0 0.0 -0.0414039274458 2.27434146278e-05
3.1 2.0 0.0 -0.042904033339 1.11444148924e-05
0.01 1.0 0.0 -4.59416179877e-06 3.70400967709e-07
0.02 1.0 0.0 -1.24218411829e-05 4.85339349181e-07
0.04 1.0 0.0 -4.92645860371e-05 1.03637362116e-06
0.08 1.0 0.0 -0.000196614129247 2.17958719164e-06
0.12 1.0 0.0 -0.000458242052067 2.14204114664e-06
0.16 1.0 0.0 -0.00079927265677 3.33296820786e-06
0.24 1.0 0.0 -0.00176979803523 2.43772404687e-06
0.32 1.0 0.0 -0.00308285816612 2.25251827968e-06
0.48 1.0 0.0 -0.00642807877924 1.60379410911e-05
0.64 1.0 0.0 -0.0102975008058 5.86040451234e-06
0.75 1.0 0.0 -0.0130121660409 1.55319514748e-05
0.87 1.0 0.0 -0.0158872257074 1.99672242675e-05
1.0 1.0 0.0 -0.0187716774807 1.40485607838e-05
1.14 1.0 0.0 -0.0215904187711 1.17216269115e-05
1.29 1.0 0.0 -0.0242334778767 3.31474041752e-05
1.45 1.0 0.0 -0.0266325189734 3.35026637981e-05
1.62 1.0 0.0 -0.0287580863179 3.96043422318e-05
1.8 1.0 0.0 -0.0306117025714 2.7659571877e-05
2.0 1.0 0.0 -0.032282238272 2.30364423314e-05
2.3 1.0 0.0 -0.0341889415833 1.58930805184e-05
2.7 1.0 0.0 -0.0359316418647 1.18436723134e-05
3.1 1.0 0.0 -0.037112755897 8.33218585831e-06


==> anc/EOS_stacked_square/anisotropy1.0/double_occupations <==
# beta*t, U/t, (mu-U/2)/t, extrapolated double occupation & error
0.01 8.0 0.0 0.24497749305 8.69957893972e-06
0.02 8.0 0.0 0.240012223026 1.43715020582e-05
0.04 8.0 0.0 0.230106147188 2.15363556232e-05
0.08 8.0 0.0 0.210848115012 2.68365804655e-05
0.12 8.0 0.0 0.192631629563 4.81173501524e-05
0.16 8.0 0.0 0.17608762988 5.72805682569e-05
0.24 8.0 0.0 0.14817462239 6.22746473842e-05
0.32 8.0 0.0 0.126823923721 7.0201269585e-05
0.48 8.0 0.0 0.100179814615 0.000107872682883
0.64 8.0 0.0 0.0864409044856 0.000106459134259
0.75 8.0 0.0 0.0811844285481 0.000140734804301
0.87 8.0 0.0 0.077491088708 7.54577663262e-05
1.0 8.0 0.0 0.0753732780519 0.000148836136082
1.14 8.0 0.0 0.0737209467216 6.91828855852e-05
1.29 8.0 0.0 0.0732300457656 0.000187857649175
1.45 8.0 0.0 0.0728975090658 0.0001307032175
1.62 8.0 0.0 0.0723488070826 0.000189488068134
1.8 8.0 0.0 0.0721955581424 0.000146641698128
2.0 8.0 0.0 0.0722267963198 0.000124272924073
2.3 8.0 0.0 0.0725050285846 0.000418889430454
2.7 8.0 0.0 0.072352870891 0.000199334942564
3.1 8.0 0.0 0.0706744277273 0.000756282370171
0.01 6.0 0.0 0.246254827321 7.47428945071e-06
0.02 6.0 0.0 0.242501067111 9.7294261681e-06
0.04 6.0 0.0 0.23503611516 1.51227557797e-05
0.08 6.0 0.0 0.220578029322 2.03469587151e-05
0.12 6.0 0.0 0.206639861965 3.2252456585e-05
0.16 6.0 0.0 0.193981005698 4.6302371467e-05
0.24 6.0 0.0 0.171728736835 6.4951449056e-05
0.32 6.0 0.0 0.154400840644 3.7143820212e-05
0.48 6.0 0.0 0.131967863494 4.80883280378e-05
0.64 6.0 0.0 0.120375762197 6.76811608073e-05
0.75 6.0 0.0 0.116033907776 5.66868567001e-05
0.87 6.0 0.0 0.1132257783 7.46367469671e-05
1.0 6.0 0.0 0.111936257904 0.000108524684441
1.14 6.0 0.0 0.111439395708 5.94531076277e-05
1.29 6.0 0.0 0.111677786007 0.000147877126445
1.45 6.0 0.0 0.112162551518 0.000140704139251
1.62 6.0 0.0 0.113551852382 0.000148984018691
1.8 6.0 0.0 0.114387412067 8.21068369294e-05
2.0 6.0 0.0 0.115545834339 9.74996668275e-05
2.3 6.0 0.0 0.117167151415 9.69129627813e-05
2.7 6.0 0.0 0.119194385633 0.000105293601021
3.1 6.0 0.0 0.120851774448 0.000173506313025
0.01 4.0 0.0 0.247506960374 9.12117903939e-06
0.02 4.0 0.0 0.244981288844 1.60835141159e-05
0.04 4.0 0.0 0.239989680814 1.73174621048e-05
0.08 4.0 0.0 0.230298310498 1.49566301272e-05
0.12 4.0 0.0 0.221026627367 2.11284361884e-05
0.16 4.0 0.0 0.212235442075 2.57731267569e-05
0.24 4.0 0.0 0.196872985042 4.02305773737e-05
0.32 4.0 0.0 0.184606110464 3.73559098125e-05
0.48 4.0 0.0 0.168383158568 3.0307670612e-05
0.64 4.0 0.0 0.160075966408 4.68886536257e-05
0.75 4.0 0.0 0.157195616302 3.96555667584e-05
0.87 4.0 0.0 0.155788961297 4.11978920464e-05
1.0 4.0 0.0 0.155261368332 7.84265552936e-05
1.14 4.0 0.0 0.155575069083 8.37646080702e-05
1.29 4.0 0.0 0.156362033345 6.85713166368e-05
1.45 4.0 0.0 0.15751802477 4.33731740343e-05
1.62 4.0 0.0 0.158793576238 0.000101094698464
1.8 4.0 0.0 0.160158588656 5.91307945855e-05
2.0 4.0 0.0 0.16145187984 0.000116245248493
2.3 4.0 0.0 0.163364601119 0.000111265156295
2.7 4.0 0.0 0.165396266341 0.000100411330104
3.1 4.0 0.0 0.166921457187 8.2406181225e-05
0.01 3.0 0.0 0.248128146258 5.10166735555e-06
0.02 3.0 0.0 0.246258730602 8.83611268008e-06
0.04 3.0 0.0 0.242530027632 1.26651467703e-05
0.08 3.0 0.0 0.235187277139 1.31749643608e-05
0.12 3.0 0.0 0.228178649189 1.91535646077e-05
0.16 3.0 0.0 0.221591233955 2.05564281074e-05
0.24 3.0 0.0 0.209913204087 2.79908004718e-05
0.32 3.0 0.0 0.200512320582 7.15831449853e-05
0.48 3.0 0.0 0.187951753076 2.70267801922e-05
0.64 3.0 0.0 0.181622872144 3.08833156432e-05
0.75 3.0 0.0 0.179561313038 2.53898209767e-05
0.87 3.0 0.0 0.178541688687 3.06148761885e-05
1.0 3.0 0.0 0.178351742011 2.70566260834e-05
1.14 3.0 0.0 0.178816073237 2.94038935546e-05
1.29 3.0 0.0 0.179648464396 2.91078336072e-05
1.45 3.0 0.0 0.180690834115 8.85961357688e-05
1.62 3.0 0.0 0.181849241482 5.96640240177e-05
1.8 3.0 0.0 0.18293865557 7.85416910533e-05
2.0 3.0 0.0 0.184116959039 3.79028943683e-05
2.3 3.0 0.0 0.185624548088 7.35019742445e-05
2.7 3.0 0.0 0.18710523782 3.69731630557e-05
3.1 3.0 0.0 0.188180636549 0.000148705672945
0.01 2.0 0.0 0.248750510954 3.96949422797e-06
0.02 2.0 0.0 0.24748743272 6.16494386321e-06
0.04 2.0 0.0 0.244998029079 7.73072482197e-06
0.08 2.0 0.0 0.240136673111 1.53584318258e-05
0.12 2.0 0.0 0.235444778177 1.42826927941e-05
0.16 2.0 0.0 0.230999218906 1.43682623135e-05
0.24 2.0 0.0 0.223188296265 1.7512781487e-05
0.32 2.0 0.0 0.216741307499 1.25575337582e-05
0.48 2.0 0.0 0.208211605114 1.88335537606e-05
0.64 2.0 0.0 0.203993230451 2.97487196545e-05
0.75 2.0 0.0 0.202592707077 3.87438461671e-05
0.87 2.0 0.0 0.202046933288 3.04828532533e-05
1.0 2.0 0.0 0.20198625886 1.67845124114e-05
1.14 2.0 0.0 0.202426482614 2.18030586481e-05
1.29 2.0 0.0 0.203117788397 3.92996740903e-05
1.45 2.0 0.0 0.203885654667 3.56151581166e-05
1.62 2.0 0.0 0.204723801989 3.26243405725e-05
1.8 2.0 0.0 0.205529952939 5.87123138987e-05
2.0 2.0 0.0 0.20636479082 4.701605591e-05
2.3 2.0 0.0 0.207375789843 4.34509799962e-05
2.7 2.0 0.0 0.208350685801 5.94081481129e-05
3.1 2.0 0.0 0.209079539881 0.000103313202606
0.01 1.0 0.0 0.249373668849 2.35299540588e-06
0.02 1.0 0.0 0.248753369676 4.67139129276e-06
0.04 1.0 0.0 0.247496250963 6.03795806242e-06
0.08 1.0 0.0 0.245038541863 8.16369569617e-06
0.12 1.0 0.0 0.24269434891 1.05477259856e-05
0.16 1.0 0.0 0.240485636477 1.19159936126e-05
0.24 1.0 0.0 0.236477483393 1.47950543923e-05
0.32 1.0 0.0 0.233335144239 1.23525146087e-05
0.48 1.0 0.0 0.229018602959 9.17207022338e-06
0.64 1.0 0.0 0.226854140513 8.00129888823e-06
0.75 1.0 0.0 0.226216109959 9.22509766363e-06
0.87 1.0 0.0 0.225916390024 1.16145539134e-05
1.0 1.0 0.0 0.225926626792 2.80198410336e-05
1.14 1.0 0.0 0.226165767397 1.35063276204e-05
1.29 1.0 0.0 0.226523334817 1.13324380721e-05
1.45 1.0 0.0 0.226952948454 1.75133113175e-05
1.62 1.0 0.0 0.227406382157 9.48660866713e-06
1.8 1.0 0.0 0.227813014859 1.08792218037e-05
2.0 1.0 0.0 0.228259414156 1.75219442336e-05
2.3 1.0 0.0 0.228782413476 2.45741297631e-05
2.7 1.0 0.0 0.229280113938 4.41470524161e-05
3.1 1.0 0.0 0.229648803122 5.91450004996e-05


==> anc/EOS_stacked_square/anisotropy1.0/energies <==
# beta*t, U/t, (mu-U/2)/t, extrapolated energy/t per site & error
0.01 8.0 0.0 1.92983152942 1.81261858515e-05
0.02 8.0 0.0 1.86019294902 5.99862611024e-06
0.04 8.0 0.0 1.72159858735 7.14390750928e-05
0.08 8.0 0.0 1.45259665948 5.05007252432e-05
0.12 8.0 0.0 1.19981519928 3.05783311037e-05
0.16 8.0 0.0 0.970803879453 0.000297906091897
0.24 8.0 0.0 0.588873934601 0.000436452981134
0.32 8.0 0.0 0.302825705466 0.000236715943266
0.48 8.0 0.0 -0.0496435734417 0.00021514053813
0.64 8.0 0.0 -0.231686521394 0.000376849930904
0.75 8.0 0.0 -0.306620215035 0.000419814984334
0.87 8.0 0.0 -0.361933515845 0.00076539070062
1.0 8.0 0.0 -0.404680823962 0.000153839332563
1.14 8.0 0.0 -0.436944207246 0.00067085163323
1.29 8.0 0.0 -0.463246324081 0.000670143295528
1.45 8.0 0.0 -0.485260156793 0.00190933793132
1.62 8.0 0.0 -0.504945591169 0.00171520297839
1.8 8.0 0.0 -0.519784477798 0.00144497363629
2.0 8.0 0.0 -0.532902536667 0.00132403458477
2.3 8.0 0.0 -0.554774596982 0.00135277155929
2.7 8.0 0.0 -0.579431087665 0.00279066566222
3.1 8.0 0.0 -0.609410562262 0.00426892112538
0.01 6.0 0.0 1.44753707501 2.24005754406e-06
0.02 6.0 0.0 1.39507089786 3.25113866733e-07
0.04 6.0 0.0 1.29074479429 5.79149102449e-06
0.08 6.0 0.0 1.08755964274 2.22237536408e-05
0.12 6.0 0.0 0.893242067547 1.67912335292e-05
0.16 6.0 0.0 0.71420710549 6.73990817675e-05
0.24 6.0 0.0 0.402161003336 8.27910425255e-05
0.32 6.0 0.0 0.155671686574 0.000273087082934
0.48 6.0 0.0 -0.175069239268 0.000174421253185
0.64 6.0 0.0 -0.366492895545 0.000295815899529
0.75 6.0 0.0 -0.450449768823 0.00011626117394
0.87 6.0 0.0 -0.517522776582 0.000461149167398
1.0 6.0 0.0 -0.569622004324 0.000723287977325
1.14 6.0 0.0 -0.611423161136 0.000308051130985
1.29 6.0 0.0 -0.645456985531 0.000399945936872
1.45 6.0 0.0 -0.671901826965 0.000506491797305
1.62 6.0 0.0 -0.696892764632 0.000440775671722
1.8 6.0 0.0 -0.715525138057 0.000970434058845
2.0 6.0 0.0 -0.733647144581 0.000626371573209
2.3 6.0 0.0 -0.755280278756 0.000964873699979
2.7 6.0 0.0 -0.776178098651 0.000557820901635
3.1 6.0 0.0 -0.791996499304 0.00147761431371
0.01 4.0 0.0 0.960033843352 1.87279116053e-05
0.02 4.0 0.0 0.919970371489 2.62047234132e-05
0.04 4.0 0.0 0.840332820107 2.04793692964e-05
0.08 4.0 0.0 0.684076108775 4.70904349813e-06
0.12 4.0 0.0 0.53358540929 4.37883267165e-06
0.16 4.0 0.0 0.390680244921 2.93402921573e-07
0.24 4.0 0.0 0.13465415538 3.49292723437e-05
0.32 4.0 0.0 -0.0787998642122 0.000117011794458
0.48 4.0 0.0 -0.390996226677 0.000109512162883
0.64 4.0 0.0 -0.591027644527 0.000159289092829
0.75 4.0 0.0 -0.686786613876 9.22045432913e-05
0.87 4.0 0.0 -0.765613236971 0.000244243411645
1.0 4.0 0.0 -0.829871600764 7.61105926923e-05
1.14 4.0 0.0 -0.882093429304 0.000136830593701
1.29 4.0 0.0 -0.92559259239 0.000260787444826
1.45 4.0 0.0 -0.96145647783 0.000436786611868
1.62 4.0 0.0 -0.990862063278 0.000269721300834
1.8 4.0 0.0 -1.01585236163 0.000187360234622
2.0 4.0 0.0 -1.03666514258 0.000654198509558
2.3 4.0 0.0 -1.06232007431 0.000577807371021
2.7 4.0 0.0 -1.08480009852 0.000538800016351
3.1 4.0 0.0 -1.10074471082 0.000773696748566
0.01 3.0 0.0 0.714388975068 1.10746236106e-06
0.02 3.0 0.0 0.678814985403 1.7717350422e-06
0.04 3.0 0.0 0.607896590991 2.05215835743e-06
0.08 3.0 0.0 0.468013712595 3.49667806693e-06
0.12 3.0 0.0 0.332637265761 1.72694630054e-06
0.16 3.0 0.0 0.203425637841 1.56957173155e-05
0.24 3.0 0.0 -0.0318545169521 8.78484579086e-06
0.32 3.0 0.0 -0.233220556748 0.000131582045878
0.48 3.0 0.0 -0.538358873774 5.38864191139e-05
0.64 3.0 0.0 -0.742833510111 0.000133354621551
0.75 3.0 0.0 -0.843558517684 0.000145918892951
0.87 3.0 0.0 -0.927587215068 0.000155082051189
1.0 3.0 0.0 -0.997316067664 8.50675276816e-05
1.14 3.0 0.0 -1.05478439395 7.84918084146e-05
1.29 3.0 0.0 -1.1022055133 8.79334842432e-05
1.45 3.0 0.0 -1.14097989627 0.000116758342228
1.62 3.0 0.0 -1.17339816629 0.000172921853911
1.8 3.0 0.0 -1.1994261505 0.00013688798126
2.0 3.0 0.0 -1.22254027798 0.000141009410057
2.3 3.0 0.0 -1.24829587744 0.000273338707856
2.7 3.0 0.0 -1.27114208516 0.000613898999763
3.1 3.0 0.0 -1.28685111978 0.000537941744666
0.01 2.0 0.0 0.467505360636 5.34133807853e-07
0.02 2.0 0.0 0.435009649652 7.42924544958e-07
0.04 2.0 0.0 0.370266667188 1.19153021701e-06
0.08 2.0 0.0 0.242424757974 1.34240041812e-05
0.12 2.0 0.0 0.11799250449 1.1401932388e-06
0.16 2.0 0.0 -0.0016062517605 1.56795421456e-06
0.24 2.0 0.0 -0.221935056069 3.38996349079e-06
0.32 2.0 0.0 -0.413994303011 2.94418447318e-05
0.48 2.0 0.0 -0.713717082599 3.06333641942e-05
0.64 2.0 0.0 -0.921838603976 1.42894325537e-05
0.75 2.0 0.0 -1.02649223266 4.89171029017e-05
0.87 2.0 0.0 -1.11515067017 8.13593154103e-05
1.0 2.0 0.0 -1.1893123246 4.46272706628e-05
1.14 2.0 0.0 -1.25062201068 0.000231702872562
1.29 2.0 0.0 -1.30098348031 7.81459244545e-05
1.45 2.0 0.0 -1.34215183831 7.73723380101e-05
1.62 2.0 0.0 -1.37576057268 0.000109301907335
1.8 2.0 0.0 -1.40345461533 7.28348852341e-05
2.0 2.0 0.0 -1.42717674709 0.000184621301998
2.3 2.0 0.0 -1.45325236286 0.00023588738848
2.7 2.0 0.0 -1.47635470417 0.000187948841815
3.1 2.0 0.0 -1.49193536415 0.000216992784187
0.01 1.0 0.0 0.219377520062 1.56697380607e-07
0.02 1.0 0.0 0.188784529265 4.26069270086e-07
0.04 1.0 0.0 0.127745501924 3.42702843561e-07
0.08 1.0 0.0 0.00699636780215 1.5254444074e-06
0.12 1.0 0.0 -0.110812076042 1.25932431091e-06
0.16 1.0 0.0 -0.224465874621 7.96078298543e-07
0.24 1.0 0.0 -0.435772446041 1.01947426462e-06
0.32 1.0 0.0 -0.622052864565 9.0241870131e-06
0.48 1.0 0.0 -0.918590276343 1.32665980365e-05
0.64 1.0 0.0 -1.1290514445 4.16726921448e-05
0.75 1.0 0.0 -1.23635602966 3.73895498285e-05
0.87 1.0 0.0 -1.32792614525 3.54190915977e-05
1.0 1.0 0.0 -1.40466444401 4.22509407407e-05
1.14 1.0 0.0 -1.46821252383 1.70555662136e-05
1.29 1.0 0.0 -1.52042731149 3.55494440374e-05
1.45 1.0 0.0 -1.56308832353 1.79511509701e-05
1.62 1.0 0.0 -1.59781218589 3.85185592251e-05
1.8 1.0 0.0 -1.62609469321 3.92763662025e-05
2.0 1.0 0.0 -1.65021770751 6.04129567754e-05
2.3 1.0 0.0 -1.67642010262 4.28078451271e-05
2.7 1.0 0.0 -1.69963277913 2.97976190657e-05
3.1 1.0 0.0 -1.71499392826 8.65630245617e-05


==> anc/EOS_stacked_square/anisotropy1.0/entropies <==
# beta*t, U/t, (mu-U/2)/t, entropy per site & error
0.01 	1.0 	0.0 	1.38614123612 	0.0
0.02 	1.0 	0.0 	1.38568238208 	1.31750008644e-08
0.04 	1.0 	0.0 	1.38385174369 	2.63658299273e-08
0.08 	1.0 	0.0 	1.37661464995 	1.71472151242e-07
0.12 	1.0 	0.0 	1.36484563112 	2.5899420295e-07
0.16 	1.0 	0.0 	1.34894991319 	2.76045582126e-07
0.24 	1.0 	0.0 	1.30684313508 	4.34920644493e-07
0.32 	1.0 	0.0 	1.25485250888 	3.46686985433e-06
0.48 	1.0 	0.0 	1.13748714957 	8.67386433529e-06
0.64 	1.0 	0.0 	1.02063242016 	3.34841403479e-05
0.75 	1.0 	0.0 	0.946297794397 	3.92822730012e-05
0.87 	1.0 	0.0 	0.872358515971 	4.63694125512e-05
1.0 	1.0 	0.0 	0.800827223537 	6.29614527663e-05
1.14 	1.0 	0.0 	0.73302971673 	4.42631152e-05
1.29 	1.0 	0.0 	0.66976528509 	7.45414657247e-05
1.45 	1.0 	0.0 	0.611473915604 	5.90098536431e-05
1.62 	1.0 	0.0 	0.558305305097 	0.000100030750924
1.8 	1.0 	0.0 	0.510054359408 	0.000115362027142
2.0 	1.0 	0.0 	0.464329049822 	0.00017550054651
2.3 	1.0 	0.0 	0.408237841742 	0.000169271367263
2.7 	1.0 	0.0 	0.350560320691 	0.000164425760476
3.1 	1.0 	0.0 	0.306274705793 	0.000373263839481
0.01 	2.0 	0.0 	1.38613186112 	0.0
0.02 	2.0 	0.0 	1.38564449447 	2.65765029322e-08
0.04 	2.0 	0.0 	1.38370293772 	7.55406129477e-08
0.08 	2.0 	0.0 	1.37604175938 	1.4097814291e-06
0.12 	2.0 	0.0 	1.36361227262 	7.83642753338e-07
0.16 	2.0 	0.0 	1.34688698519 	9.30132297581e-07
0.24 	2.0 	0.0 	1.30299931711 	1.6061058304e-06
0.32 	2.0 	0.0 	1.24941073284 	1.15029801547e-05
0.48 	2.0 	0.0 	1.13088248019 	2.21610776467e-05
0.64 	2.0 	0.0 	1.01538676697 	1.97859235833e-05
0.75 	2.0 	0.0 	0.942898528325 	5.06550240196e-05
0.87 	2.0 	0.0 	0.871315252521 	9.29127391969e-05
1.0 	2.0 	0.0 	0.802187270007 	7.42537081346e-05
1.14 	2.0 	0.0 	0.736778734587 	0.000313600670678
1.29 	2.0 	0.0 	0.675759815204 	0.000174872772706
1.45 	2.0 	0.0 	0.619507184871 	0.000197372906342
1.62 	2.0 	0.0 	0.568043010915 	0.000278337078521
1.8 	2.0 	0.0 	0.520792153299 	0.000248331247808
2.0 	2.0 	0.0 	0.475824192442 	0.000511402318701
2.3 	2.0 	0.0 	0.419997970048 	0.000750457082714
2.7 	2.0 	0.0 	0.362589671393 	0.000801074636145
3.1 	2.0 	0.0 	0.317656480162 	0.0010447125948
0.01 	3.0 	0.0 	1.38611623612 	0.0
0.02 	3.0 	0.0 	1.38558269005 	6.11964565482e-08
0.04 	3.0 	0.0 	1.38345593606 	1.4700613935e-07
0.08 	3.0 	0.0 	1.3750748161 	4.59024146906e-07
0.12 	3.0 	0.0 	1.36155495684 	4.70122192734e-07
0.16 	3.0 	0.0 	1.3434884609 	3.11578607126e-06
0.24 	3.0 	0.0 	1.29664833522 	3.41457841439e-06
0.32 	3.0 	0.0 	1.24048732864 	4.89539966746e-05
0.48 	3.0 	0.0 	1.11997059315 	4.93766306351e-05
0.64 	3.0 	0.0 	1.00659388729 	0.000123273131091
0.75 	3.0 	0.0 	0.936842730912 	0.00016290075835
0.87 	3.0 	0.0 	0.869008757215 	0.000206820935452
1.0 	3.0 	0.0 	0.804017645405 	0.00017269378721
1.14 	3.0 	0.0 	0.742707545667 	0.00018805306092
1.29 	3.0 	0.0 	0.685249342685 	0.000224275552897
1.45 	3.0 	0.0 	0.632263116191 	0.000296231865351
1.62 	3.0 	0.0 	0.582619065514 	0.000432122750846
1.8 	3.0 	0.0 	0.538212346732 	0.000426724936278
2.0 	3.0 	0.0 	0.494386057924 	0.000489187097643
2.3 	3.0 	0.0 	0.439237620215 	0.000894798075366
2.7 	3.0 	0.0 	0.382459998402 	0.00210490160494
3.1 	3.0 	0.0 	0.337141703774 	0.00235925040759
0.01 	4.0 	0.0 	1.38609436112 	0.0
0.02 	4.0 	0.0 	1.38549354498 	9.41780919965e-07
0.04 	4.0 	0.0 	1.38310580065 	1.72787868641e-06
0.08 	4.0 	0.0 	1.37374671553 	1.77306127568e-06
0.12 	4.0 	0.0 	1.35871989816 	2.0840804112e-06
0.16 	4.0 	0.0 	1.33874236451 	1.68148708402e-06
0.24 	4.0 	0.0 	1.28781142789 	1.10780672107e-05
0.32 	4.0 	0.0 	1.22831366673 	4.62490417625e-05
0.48 	4.0 	0.0 	1.10520254739 	8.06370867938e-05
0.64 	4.0 	0.0 	0.994412685273 	0.00015230280686
0.75 	4.0 	0.0 	0.928119197716 	0.000132816575581
0.87 	4.0 	0.0 	0.864497048769 	0.000296641486458
1.0 	4.0 	0.0 	0.804616790911 	0.000181787199943
1.14 	4.0 	0.0 	0.748907610459 	0.000274808163464
1.29 	4.0 	0.0 	0.696196379609 	0.00048441974719
1.45 	4.0 	0.0 	0.647188289793 	0.000839003376729
1.62 	4.0 	0.0 	0.602154141593 	0.000704634094019
1.8 	4.0 	0.0 	0.559512606297 	0.000641771598319
2.0 	4.0 	0.0 	0.520054054352 	0.00169562996633
2.3 	4.0 	0.0 	0.465073645945 	0.00191217000379
2.7 	4.0 	0.0 	0.409205871836 	0.00225550324652
3.1 	4.0 	0.0 	0.363184343229 	0.00345257420013
0.01 	6.0 	0.0 	1.38603186112 	0.0
0.02 	6.0 	0.0 	1.38524503687 	3.91464142417e-08
0.04 	6.0 	0.0 	1.382117446 	3.13613002869e-07
0.08 	6.0 	0.0 	1.36995326521 	2.44437872165e-06
0.12 	6.0 	0.0 	1.35056175801 	3.40476688804e-06
0.16 	6.0 	0.0 	1.32554790313 	1.38117574932e-05
0.24 	6.0 	0.0 	1.26356175564 	2.87037848146e-05
0.32 	6.0 	0.0 	1.19494353368 	0.000110406421357
0.48 	6.0 	0.0 	1.0650180581 	0.000145334423714
0.64 	6.0 	0.0 	0.959297184029 	0.000290109037301
0.75 	6.0 	0.0 	0.901223621823 	0.000209455967366
0.87 	6.0 	0.0 	0.847113507495 	0.000555793151252
1.0 	6.0 	0.0 	0.798585858212 	0.000958862607101
1.14 	6.0 	0.0 	0.754001687129 	0.000660344028695
1.29 	6.0 	0.0 	0.712776012929 	0.000874793907204
1.45 	6.0 	0.0 	0.676633321868 	0.00116671898799
1.62 	6.0 	0.0 	0.638345780901 	0.00122429103631
1.8 	6.0 	0.0 	0.606561317004 	0.00238536547122
2.0 	6.0 	0.0 	0.572176807833 	0.00205539012556
2.3 	6.0 	0.0 	0.525812672162 	0.00325462208705
2.7 	6.0 	0.0 	0.473804138631 	0.00284031270711
3.1 	6.0 	0.0 	0.428100090712 	0.00627765228994
0.01 	8.0 	0.0 	1.38594436112 	0.0
0.02 	8.0 	0.0 	1.38489997208 	3.9694300491e-07
0.04 	8.0 	0.0 	1.38074517401 	3.85142076913e-06
0.08 	8.0 	0.0 	1.36465028533 	7.80839463897e-06
0.12 	8.0 	0.0 	1.33943879032 	8.57887396099e-06
0.16 	8.0 	0.0 	1.30745909616 	5.88854474853e-05
0.24 	8.0 	0.0 	1.23173090267 	0.000148231647078
0.32 	8.0 	0.0 	1.15220103443 	0.000146866516107
0.48 	8.0 	0.0 	1.01430174 	0.000205952393133
0.64 	8.0 	0.0 	0.914071037895 	0.000390790148369
0.75 	8.0 	0.0 	0.862285898925 	0.000507338345846
0.87 	8.0 	0.0 	0.817696134595 	0.000932289288296
1.0 	8.0 	0.0 	0.777890861651 	0.000479848689859
1.14 	8.0 	0.0 	0.74349580556 	0.00114431252739
1.29 	8.0 	0.0 	0.711626435202 	0.00134115631232
1.45 	8.0 	0.0 	0.681531600197 	0.00345222908054
1.62 	8.0 	0.0 	0.651380513467 	0.00378184880448
1.8 	8.0 	0.0 	0.626073885532 	0.00388823514886
2.0 	8.0 	0.0 	0.601169376083 	0.00420948343666
2.3 	8.0 	0.0 	0.554147732814 	0.00505990748666
2.7 	8.0 	0.0 	0.492503623164 	0.0102846863123
3.1 	8.0 	0.0 	0.405385714035 	0.0173941164918


==> anc/EOS_stacked_square/anisotropy1.0/spincorrs <==
# beta*t, U/t, (mu-U/2)/t, extrapolated equal-time nearest-neighbor spin correlation -0.5*C_{nn} & error
0.01 8.0 0.0 -1.30223784154e-06 1.05130083539e-06
0.02 8.0 0.0 -1.63901500328e-05 1.82285591141e-06
0.04 8.0 0.0 -4.55639753679e-05 3.34950578548e-06
0.08 8.0 0.0 -0.000204206742492 6.32280806957e-06
0.12 8.0 0.0 -0.00049744320148 1.17623564099e-05
0.16 8.0 0.0 -0.000878652863671 1.84508771786e-05
0.24 8.0 0.0 -0.00187295766497 3.21182566994e-05
0.32 8.0 0.0 -0.00311487497922 3.16211178203e-05
0.48 8.0 0.0 -0.00601597359007 9.69457428411e-05
0.64 8.0 0.0 -0.00911941430257 0.000222718353113
0.75 8.0 0.0 -0.0112797051129 0.000145107887779
0.87 8.0 0.0 -0.0133079302492 0.000183546597305
1.0 8.0 0.0 -0.0156218917778 0.000226500023867
1.14 8.0 0.0 -0.0179361473567 0.000353673819163
1.29 8.0 0.0 -0.0204090253669 0.000329853168816
1.45 8.0 0.0 -0.0220257161693 0.000799381287923
1.62 8.0 0.0 -0.0263768808862 0.000643923263423
1.8 8.0 0.0 -0.0286920070065 0.000721098600737
2.0 8.0 0.0 -0.0295872891637 0.000708329250777
2.3 8.0 0.0 -0.0339041153945 0.00076165297676
2.7 8.0 0.0 -0.040118679525 0.00087348262477
3.1 8.0 0.0 -0.0520304400561 0.00569127450759
0.01 6.0 0.0 -2.58199638227e-06 7.01956999434e-07
0.02 6.0 0.0 -1.33981327306e-05 1.30760700482e-06
0.04 6.0 0.0 -3.99810908645e-05 2.48022925873e-06
0.08 6.0 0.0 -0.000207205907055 5.2865712705e-06
0.12 6.0 0.0 -0.000476313834755 7.89793027587e-06
0.16 6.0 0.0 -0.0008353001475 1.3292086514e-05
0.24 6.0 0.0 -0.00178919396368 2.52978614344e-05
0.32 6.0 0.0 -0.00307303586547 1.96742751985e-05
0.48 6.0 0.0 -0.00586296507532 6.6575520417e-05
0.64 6.0 0.0 -0.00877908041001 8.37438217544e-05
0.75 6.0 0.0 -0.0104611837804 8.1448983004e-05
0.87 6.0 0.0 -0.0124797723806 0.000133348214675
1.0 6.0 0.0 -0.0143367501349 0.000137459498172
1.14 6.0 0.0 -0.0162656533614 0.000160836225171
1.29 6.0 0.0 -0.0180897945784 0.000223302429996
1.45 6.0 0.0 -0.0197321502549 0.000216523748583
1.62 6.0 0.0 -0.0210869797296 0.000430292877567
1.8 6.0 0.0 -0.0225678658746 0.000440903715544
2.0 6.0 0.0 -0.0238126444612 0.000309497133857
2.3 6.0 0.0 -0.0259116959013 0.000375148023993
2.7 6.0 0.0 -0.0267753716461 0.000459580964974
3.1 6.0 0.0 -0.0281933914018 0.000355662580327
0.01 4.0 0.0 -2.18451814954e-06 8.82882580558e-07
0.02 4.0 0.0 -7.63612820604e-06 1.660529899e-06
0.04 4.0 0.0 -5.45204121181e-05 2.572475248e-06
0.08 4.0 0.0 -0.000205955921477 2.88113200064e-06
0.12 4.0 0.0 -0.000454525685007 5.31150456067e-06
0.16 4.0 0.0 -0.000798075061208 7.97771938294e-06
0.24 4.0 0.0 -0.0017535408749 1.66660119118e-05
0.32 4.0 0.0 -0.00286804256869 1.44491518065e-05
0.48 4.0 0.0 -0.005522271438 3.47626888765e-05
0.64 4.0 0.0 -0.00812863777937 9.67395292569e-05
0.75 4.0 0.0 -0.00970803232787 8.55251112551e-05
0.87 4.0 0.0 -0.0112550025137 0.000213584327841
1.0 4.0 0.0 -0.0127378916327 0.000187486819989
1.14 4.0 0.0 -0.014032837136 0.000220639183874
1.29 4.0 0.0 -0.015201258788 0.000338581342565
1.45 4.0 0.0 -0.0162665387574 0.000300710234858
1.62 4.0 0.0 -0.0171722146742 0.000368458439863
1.8 4.0 0.0 -0.0180207992673 0.000321750954592
2.0 4.0 0.0 -0.0186272518819 0.000344420717439
2.3 4.0 0.0 -0.0194875181479 0.000393296536158
2.7 4.0 0.0 -0.0201788359083 0.000333406747613
3.1 4.0 0.0 -0.0204536274684 0.000415570597612
0.01 3.0 0.0 -4.18726763003e-06 4.44741482252e-07
0.02 3.0 0.0 -1.17909932646e-05 9.00305425809e-07
0.04 3.0 0.0 -5.09998368047e-05 1.43548974122e-06
0.08 3.0 0.0 -0.000194101859661 2.55890084779e-06
0.12 3.0 0.0 -0.000443336487337 4.23277366231e-06
0.16 3.0 0.0 -0.000780399179849 6.76446339062e-06
0.24 3.0 0.0 -0.00170558509906 1.37127578376e-05
0.32 3.0 0.0 -0.00280538203145 2.57253206195e-05
0.48 3.0 0.0 -0.00529675800199 5.60987883467e-05
0.64 3.0 0.0 -0.00768367647353 0.000108845065258
0.75 3.0 0.0 -0.00913311686159 0.000161018073466
0.87 3.0 0.0 -0.0105047582003 0.00017347210411
1.0 3.0 0.0 -0.01178586251 0.000245802301837
1.14 3.0 0.0 -0.0128984605937 0.000263183943406
1.29 3.0 0.0 -0.0138731664406 0.000323793954527
1.45 3.0 0.0 -0.0147374666094 0.000320149695567
1.62 3.0 0.0 -0.0154496887991 0.000358160905228
1.8 3.0 0.0 -0.0161053328273 0.000325615150207
2.0 3.0 0.0 -0.0166197343642 0.000343103894985
2.3 3.0 0.0 -0.0172457492962 0.000323101940948
2.7 3.0 0.0 -0.0177880032294 0.000349167062211
3.1 3.0 0.0 -0.0181877600374 0.000437311760984
0.01 2.0 0.0 -1.84107001728e-06 3.99028008786e-07
0.02 2.0 0.0 -1.17996438473e-05 6.56792485404e-07
0.04 2.0 0.0 -4.73388960727e-05 1.06122178564e-06
0.08 2.0 0.0 -0.000199069877098 2.55303202638e-06
0.12 2.0 0.0 -0.000431283465038 3.69119726213e-06
0.16 2.0 0.0 -0.000766826510623 5.90458451159e-06
0.24 2.0 0.0 -0.00164642656727 1.19761811008e-05
0.32 2.0 0.0 -0.00268999958152 2.52541445685e-05
0.48 2.0 0.0 -0.00504376165976 4.63826572917e-05
0.64 2.0 0.0 -0.00724316069459 0.000109836923151
0.75 2.0 0.0 -0.00855040676627 0.000148158379673
0.87 2.0 0.0 -0.00976542122531 0.000191607355379
1.0 2.0 0.0 -0.0108745667534 0.00024106788988
1.14 2.0 0.0 -0.0118226753508 0.00028696740608
1.29 2.0 0.0 -0.012647226949 0.000304656955708
1.45 2.0 0.0 -0.0133366229463 0.000330243144035
1.62 2.0 0.0 -0.0139894090646 0.000278401472732
1.8 2.0 0.0 -0.0144857827852 0.000298391858913
2.0 2.0 0.0 -0.0149540296519 0.00023143452675
2.3 2.0 0.0 -0.0154156820609 0.000259393822014
2.7 2.0 0.0 -0.0158429923053 0.000336612967739
3.1 2.0 0.0 -0.0161410097625 0.000439538205116
0.01 1.0 0.0 -3.04927806895e-06 1.95869943609e-07
0.02 1.0 0.0 -1.0422271687e-05 4.67735004588e-07
0.04 1.0 0.0 -4.76708310896e-05 6.84995347202e-07
0.08 1.0 0.0 -0.000191449080174 1.55529962779e-06
0.12 1.0 0.0 -0.000431471900509 2.91425113181e-06
0.16 1.0 0.0 -0.00074663855077 5.05965646397e-06
0.24 1.0 0.0 -0.00158876200894 1.07552330567e-05
0.32 1.0 0.0 -0.0025938447753 1.77251115616e-05
0.48 1.0 0.0 -0.00478207734107 4.36018921913e-05
0.64 1.0 0.0 -0.00679786943216 8.18021002886e-05
0.75 1.0 0.0 -0.00797648688909 0.000112634219389
0.87 1.0 0.0 -0.00905316287101 0.000162864111305
1.0 1.0 0.0 -0.00999145468057 0.0002116336154
1.14 1.0 0.0 -0.0108156503668 0.000239779020535
1.29 1.0 0.0 -0.0115359021982 0.000246746136894
1.45 1.0 0.0 -0.0121339587711 0.000241114641278
1.62 1.0 0.0 -0.0126465510398 0.000231367313454
1.8 1.0 0.0 -0.0130844926363 0.000211560969869
2.0 1.0 0.0 -0.0134582031974 0.000205556580773
2.3 1.0 0.0 -0.0138377993224 0.000241626629612
2.7 1.0 0.0 -0.0141938160765 0.000312992096879
3.1 1.0 0.0 -0.0145017663144 0.000458028321396


==> anc/EOS_stacked_square/anisotropy2.0/double_occupations <==
# beta*t, U/t, (mu-U/2)/t, extrapolated double occupation & error
0.01 8.0 0.0 0.245011027309 1.38630098844e-07
0.02 8.0 0.0 0.240017988766 8.51850442599e-07
0.04 8.0 0.0 0.230091049247 3.68477475543e-07
0.08 8.0 0.0 0.210727738815 1.3225607539e-06
0.12 8.0 0.0 0.192301476257 8.9114545196e-07
0.16 8.0 0.0 0.17528963502 4.91625470773e-07
0.24 8.0 0.0 0.145844391497 3.01774528085e-06
0.32 8.0 0.0 0.122743577509 2.42109316189e-05
0.48 8.0 0.0 0.0924968539861 1.69185464689e-05
0.64 8.0 0.0 0.0757574966367 4.61210216222e-05
0.75 8.0 0.0 0.0687903154498 3.13454888671e-05
0.87 8.0 0.0 0.0638438668751 3.87919852927e-05
1.0 8.0 0.0 0.0602374825042 6.94455176759e-05
1.14 8.0 0.0 0.0576011301355 1.97445645378e-05
1.29 8.0 0.0 0.0559531428632 9.14196778195e-05
1.45 8.0 0.0 0.0548917235806 0.000120882973508
1.62 8.0 0.0 0.0539981694715 4.04305968156e-05
1.8 8.0 0.0 0.053643342087 4.43319885659e-05
2.0 8.0 0.0 0.0531543918325 0.000180505787858
2.3 8.0 0.0 0.0530020627087 0.000201712147226
2.7 8.0 0.0 0.0530875608223 0.000301006522759
3.1 8.0 0.0 0.0531311596392 0.00016342358547
3.6 8.0 0.0 0.0536473554403 0.000272985956978
0.01 6.0 0.0 0.246242321569 6.73301057207e-08
0.02 6.0 0.0 0.242507132807 1.29691475522e-07
0.04 6.0 0.0 0.23505704297 1.11700186225e-07
0.08 6.0 0.0 0.220420949786 5.78426141971e-07
0.12 6.0 0.0 0.206398732575 9.75459454788e-06
0.16 6.0 0.0 0.193266498107 1.18118309372e-06
0.24 6.0 0.0 0.169800022278 5.94489107836e-06
0.32 6.0 0.0 0.15089265582 6.67396287032e-06
0.48 6.0 0.0 0.124669521362 3.64683499088e-05
0.64 6.0 0.0 0.109673291212 3.44712450302e-05
0.75 6.0 0.0 0.103423543298 5.40931304787e-05
0.87 6.0 0.0 0.099012226811 3.5806656295e-05
1.0 6.0 0.0 0.0960547427679 6.70022129966e-05
1.14 6.0 0.0 0.094122517012 3.92588790152e-05
1.29 6.0 0.0 0.093121534395 6.70245959083e-05
1.45 6.0 0.0 0.0925604697971 8.72114898157e-05
1.62 6.0 0.0 0.092561925059 0.000155160803079
1.8 6.0 0.0 0.0926519691946 0.000113617255368
2.0 6.0 0.0 0.0928149825215 3.58378150622e-05
2.3 6.0 0.0 0.0934162361886 0.000178549979308
2.7 6.0 0.0 0.0940730020641 0.000469720038108
3.1 6.0 0.0 0.0939392726862 0.000607097674124
3.6 6.0 0.0 0.094037193134 0.00110839286881
0.01 4.0 0.0 0.247507497531 1.25448092591e-07
0.02 4.0 0.0 0.245013414975 3.97820847339e-08
0.04 4.0 0.0 0.240025496141 1.06408987227e-07
0.08 4.0 0.0 0.230243651323 2.15635322013e-07
0.12 4.0 0.0 0.220767013204 9.2784073751e-07
0.16 4.0 0.0 0.211775896884 2.55981384506e-07
0.24 4.0 0.0 0.195506747904 5.37089590282e-07
0.32 4.0 0.0 0.182009290891 1.22957504735e-05
0.48 4.0 0.0 0.162705856159 1.86152136522e-05
0.64 4.0 0.0 0.151559098564 2.63776300834e-05
0.75 4.0 0.0 0.14704037577 1.36449215199e-05
0.87 4.0 0.0 0.144029670365 1.30886686995e-05
1.0 4.0 0.0 0.142291377994 2.84225831259e-05
1.14 4.0 0.0 0.14153256812 6.89827250572e-05
1.29 4.0 0.0 0.141501567197 8.03961522624e-05
1.45 4.0 0.0 0.141910326315 0.000116033067812
1.62 4.0 0.0 0.142609634603 0.000167417769261
1.8 4.0 0.0 0.143502265486 0.000183200934007
2.0 4.0 0.0 0.144519400464 0.000201937949322
2.3 4.0 0.0 0.146046033666 0.000333480180437
2.7 4.0 0.0 0.147744346592 0.000515226389479
3.1 4.0 0.0 0.149060258219 0.000602709523493
3.6 4.0 0.0 0.150332962422 0.000637279727212
4.2 4.0 0.0 0.152509030854 0.000994340815324
4.9 4.0 0.0 0.153464405057 0.00228276707504
0.01 3.0 0.0 0.248124385594 9.94720137871e-08
0.02 3.0 0.0 0.246241654799 1.56368889039e-07
0.04 3.0 0.0 0.242519258285 9.16769140669e-08
0.08 3.0 0.0 0.235153709029 4.80014972241e-07
0.12 3.0 0.0 0.228010706714 8.27830656778e-07
0.16 3.0 0.0 0.221237053679 1.98108441468e-07
0.24 3.0 0.0 0.208927112235 2.66258630125e-07
0.32 3.0 0.0 0.198532360983 9.72842373223e-06
0.48 3.0 0.0 0.18349957516 4.02498120453e-06
0.64 3.0 0.0 0.174821642801 9.61486908103e-06
0.75 3.0 0.0 0.171372112548 2.57617766446e-05
0.87 3.0 0.0 0.169218531385 8.57928420375e-06
1.0 3.0 0.0 0.167966073888 2.06089113053e-05
1.14 3.0 0.0 0.167685982926 3.09923707641e-05
1.29 3.0 0.0 0.167895190265 5.94464259017e-05
1.45 3.0 0.0 0.168467608378 5.53832969882e-05
1.62 3.0 0.0 0.169234853261 0.000141236601476
1.8 3.0 0.0 0.170212631656 0.000140766418183
2.0 3.0 0.0 0.171204737145 0.000170146140644
2.3 3.0 0.0 0.172545281059 0.000252488910549
2.7 3.0 0.0 0.174164135761 0.000327741879001
3.1 3.0 0.0 0.175384487355 0.000375412608819
3.6 3.0 0.0 0.176418328853 0.0003772589852
0.01 2.0 0.0 0.248752286593 8.15498945025e-08
0.02 2.0 0.0 0.247507339581 3.52234531174e-07
0.04 2.0 0.0 0.245021759314 5.42623620283e-08
0.08 2.0 0.0 0.240109239715 2.32408852025e-07
0.12 2.0 0.0 0.235338713143 1.07277716221e-06
0.16 2.0 0.0 0.230765530373 3.31552493064e-07
0.24 2.0 0.0 0.222418819033 3.5434699884e-07
0.32 2.0 0.0 0.215382858074 2.02914532962e-05
0.48 2.0 0.0 0.20516079304 1.41743411627e-05
0.64 2.0 0.0 0.199252541656 1.9630901666e-05
0.75 2.0 0.0 0.19697295018 1.71257907623e-05
0.87 2.0 0.0 0.195547153865 1.09801552092e-05
1.0 2.0 0.0 0.194833951282 4.69593520319e-06
1.14 2.0 0.0 0.194699075848 2.37579270414e-05
1.29 2.0 0.0 0.194990662148 7.25327898675e-05
1.45 2.0 0.0 0.195500667376 5.51064620162e-05
1.62 2.0 0.0 0.19617925792 6.84759371912e-05
1.8 2.0 0.0 0.196914049773 0.000119307421735
2.0 2.0 0.0 0.197666300774 0.00013299733467
2.3 2.0 0.0 0.198723093337 0.000163780835473
2.7 2.0 0.0 0.199820173677 0.000236292249955
3.1 2.0 0.0 0.200781278991 0.000248500261231
3.6 2.0 0.0 0.201572764741 0.000318525724859
0.01 1.0 0.0 0.249376125369 7.69781352516e-09
0.02 1.0 0.0 0.248753369885 9.99889831276e-08
0.04 1.0 0.0 0.24751364097 3.12627884386e-07
0.08 1.0 0.0 0.245055404358 3.95679233149e-07
0.12 1.0 0.0 0.242657746134 1.16550147136e-07
0.16 1.0 0.0 0.240381380754 3.61131257034e-07
0.24 1.0 0.0 0.236174818052 3.00032386103e-07
0.32 1.0 0.0 0.232632145297 1.10044407929e-05
0.48 1.0 0.0 0.227450912105 3.44845717212e-06
0.64 1.0 0.0 0.224467003039 1.23288706317e-05
0.75 1.0 0.0 0.223295261191 7.85455796523e-06
0.87 1.0 0.0 0.222605452483 1.35938400251e-05
1.0 1.0 0.0 0.22227826158 1.12750591272e-05
1.14 1.0 0.0 0.222290294909 3.51771743992e-05
1.29 1.0 0.0 0.222443191238 1.07494948018e-05
1.45 1.0 0.0 0.222718647651 3.82584475657e-05
1.62 1.0 0.0 0.223080466405 3.5630627445e-05
1.8 1.0 0.0 0.223497282788 6.29949568555e-05
2.0 1.0 0.0 0.223915136514 6.5145614208e-05
2.3 1.0 0.0 0.224473685349 7.38912011049e-05
2.7 1.0 0.0 0.225064050416 9.12104164364e-05
3.1 1.0 0.0 0.22549391756 0.000129880584546
3.6 1.0 0.0 0.225989687386 0.000158977386929


==> anc/EOS_stacked_square/anisotropy2.0/energies <==
# beta*t, U/t, (mu-U/2)/t, extrapolated energy/t per site & error
0.01 8.0 0.0 1.93759612836 1.10797986157e-06
0.02 8.0 0.0 1.8752073647 6.77899309956e-06
0.04 8.0 0.0 1.75126823689 4.63524266678e-06
0.08 8.0 0.0 1.50979518911 1.0381634041e-05
0.12 8.0 0.0 1.28163483572 1.02979025268e-05
0.16 8.0 0.0 1.07153727454 3.71726497863e-06
0.24 8.0 0.0 0.713858918071 7.28319987691e-06
0.32 8.0 0.0 0.439593012549 0.000213449436374
0.48 8.0 0.0 0.090848223641 0.000124711642819
0.64 8.0 0.0 -0.0945885194771 0.000183131995215
0.75 8.0 0.0 -0.170883511375 0.000419178095542
0.87 8.0 0.0 -0.227577128558 0.000262333841111
1.0 8.0 0.0 -0.269935987163 0.000388536269648
1.14 8.0 0.0 -0.302882736601 0.000277863409241
1.29 8.0 0.0 -0.328353313312 0.000744178425955
1.45 8.0 0.0 -0.349962147551 0.000903207773388
1.62 8.0 0.0 -0.367454708271 0.00139615722846
1.8 8.0 0.0 -0.383023685279 0.00176391393419
2.0 8.0 0.0 -0.397328219069 0.00309626195773
2.3 8.0 0.0 -0.418142954886 0.00397355808116
2.7 8.0 0.0 -0.43869461988 0.00678762869699
3.1 8.0 0.0 -0.458956385797 0.0122742296544
3.6 8.0 0.0 -0.481365429556 0.0096552342773
0.01 6.0 0.0 1.45495946287 4.07398889202e-07
0.02 6.0 0.0 1.41007547306 1.22705577823e-06
0.04 6.0 0.0 1.32068370307 6.78093959973e-07
0.08 6.0 0.0 1.14521472095 3.49928425671e-06
0.12 6.0 0.0 0.977274389354 5.52373188419e-05
0.16 6.0 0.0 0.819773344557 6.31496685749e-06
0.24 6.0 0.0 0.540731503043 2.75211497029e-05
0.32 6.0 0.0 0.315448252514 4.68421898783e-05
0.48 6.0 0.0 0.00183842018079 6.88629911967e-05
0.64 6.0 0.0 -0.183969466867 8.07879800086e-05
0.75 6.0 0.0 -0.266946771927 0.000206269598008
0.87 6.0 0.0 -0.332068853432 0.00026946975809
1.0 6.0 0.0 -0.382716393676 0.000723705248042
1.14 6.0 0.0 -0.422397415639 0.00114956555719
1.29 6.0 0.0 -0.455249342412 0.00110538670963
1.45 6.0 0.0 -0.481733451773 0.00142934014508
1.62 6.0 0.0 -0.50382096353 0.00141206841247
1.8 6.0 0.0 -0.522500309307 0.00197913697584
2.0 6.0 0.0 -0.539694802882 0.0030118242312
2.3 6.0 0.0 -0.559618421837 0.00328587158519
2.7 6.0 0.0 -0.579964227198 0.00497258289222
3.1 6.0 0.0 -0.596293467533 0.00625232018463
3.6 6.0 0.0 -0.613145437176 0.0075753124163
0.01 4.0 0.0 0.967533446414 4.97459264966e-07
0.02 4.0 0.0 0.935081672712 1.73053481212e-07
0.04 4.0 0.0 0.870326243041 4.26946484504e-07
0.08 4.0 0.0 0.742743766125 8.03013177871e-07
0.12 4.0 0.0 0.618908070281 2.87481482917e-06
0.16 4.0 0.0 0.500600385017 9.37463835242e-07
0.24 4.0 0.0 0.284441949325 2.40755797056e-06
0.32 4.0 0.0 0.0996471951949 1.49790563338e-05
0.48 4.0 0.0 -0.180484464364 7.41821533704e-05
0.64 4.0 0.0 -0.366277635975 7.52665994789e-05
0.75 4.0 0.0 -0.456863119014 9.00305962231e-05
0.87 4.0 0.0 -0.531700914371 0.000261886883785
1.0 4.0 0.0 -0.593072133394 0.000333269951946
1.14 4.0 0.0 -0.643548674418 0.00046436368522
1.29 4.0 0.0 -0.684496337516 0.000701596968708
1.45 4.0 0.0 -0.718762255349 0.000740932217825
1.62 4.0 0.0 -0.746762638439 0.00102624180619
1.8 4.0 0.0 -0.77035447442 0.00114973295652
2.0 4.0 0.0 -0.79108256966 0.00134043177281
2.3 4.0 0.0 -0.814526217588 0.00165923407323
2.7 4.0 0.0 -0.837181137258 0.00184194015219
3.1 4.0 0.0 -0.852566869807 0.00265762805896
3.6 4.0 0.0 -0.866586510599 0.00352444565587
4.2 4.0 0.0 -0.874235811478 0.00342423511215
4.9 4.0 0.0 -0.88443324628 0.00752248840564
0.01 3.0 0.0 0.721875958595 3.28406614835e-07
0.02 3.0 0.0 0.693748045897 4.72542537273e-07
0.04 3.0 0.0 0.637739973277 2.70984228294e-07
0.08 3.0 0.0 0.526908563428 1.41335466329e-06
0.12 3.0 0.0 0.418822111475 2.56079378245e-06
0.16 3.0 0.0 0.314831565472 3.47655401978e-07
0.24 3.0 0.0 0.122010620183 7.77717508052e-07
0.32 3.0 0.0 -0.0472921677649 4.59078479306e-05
0.48 3.0 0.0 -0.314094358833 3.4600537587e-05
0.64 3.0 0.0 -0.500653874645 4.87532958861e-05
0.75 3.0 0.0 -0.594759333578 7.24403406397e-05
0.87 3.0 0.0 -0.674444296864 0.000134167136264
1.0 3.0 0.0 -0.741237567719 0.000160397311888
1.14 3.0 0.0 -0.796414216834 0.000352948288484
1.29 3.0 0.0 -0.842073218803 0.000287087870399
1.45 3.0 0.0 -0.879579975899 0.000573946065777
1.62 3.0 0.0 -0.910858201105 0.000486459822777
1.8 3.0 0.0 -0.93666452921 0.000708929683978
2.0 3.0 0.0 -0.959129235523 0.000784098057127
2.3 3.0 0.0 -0.984412571908 0.001013097031
2.7 3.0 0.0 -1.00797139649 0.00105180269914
3.1 3.0 0.0 -1.02393879953 0.00116833463899
3.6 3.0 0.0 -1.0382133909 0.00128279383157
0.01 2.0 0.0 0.47500697225 2.14620552701e-07
0.02 2.0 0.0 0.450033700776 7.01709258381e-07
0.04 2.0 0.0 0.400195866717 1.68242689048e-07
0.08 2.0 0.0 0.301427131141 4.51556753834e-07
0.12 2.0 0.0 0.204705128103 2.04343791168e-06
0.16 2.0 0.0 0.110890565286 8.04030172982e-07
0.24 2.0 0.0 -0.0651219729393 1.17887381163e-06
0.32 2.0 0.0 -0.222716578464 3.16483349719e-05
0.48 2.0 0.0 -0.479338065389 3.74766969074e-05
0.64 2.0 0.0 -0.66649754717 5.6071712673e-06
0.75 2.0 0.0 -0.7636972589 1.54423754894e-05
0.87 2.0 0.0 -0.847582704704 4.70267557857e-05
1.0 2.0 0.0 -0.918543165547 8.38121795934e-05
1.14 2.0 0.0 -0.977899694567 0.00014694549189
1.29 2.0 0.0 -1.02699133046 0.00017460691075
1.45 2.0 0.0 -1.06754154816 0.000224907518274
1.62 2.0 0.0 -1.10108552597 0.00026451751476
1.8 2.0 0.0 -1.1284967846 0.000281581021892
2.0 2.0 0.0 -1.15222673486 0.000410618765826
2.3 2.0 0.0 -1.17879338077 0.000460951805122
2.7 2.0 0.0 -1.20304857693 0.000421032480138
3.1 2.0 0.0 -1.21961450571 0.000472788609095
3.6 2.0 0.0 -1.23389289461 0.00043784473112
0.01 1.0 0.0 0.226878232182 1.68242689048e-07
0.02 1.0 0.0 0.203770115688 1.82236022716e-07
0.04 1.0 0.0 0.157648073927 3.76857603325e-07
0.08 1.0 0.0 0.0661243843542 4.73625578126e-07
0.12 1.0 0.0 -0.0237757526792 1.68242689048e-07
0.16 1.0 0.0 -0.111304664927 5.04425310277e-07
0.24 1.0 0.0 -0.276989109807 3.98833406576e-07
0.32 1.0 0.0 -0.427420861732 1.00423342253e-05
0.48 1.0 0.0 -0.677821319915 6.04107524182e-06
0.64 1.0 0.0 -0.865599802815 2.1459708306e-05
0.75 1.0 0.0 -0.964806359353 1.18925513862e-05
0.87 1.0 0.0 -1.05140305218 1.80538832177e-05
1.0 1.0 0.0 -1.1252342633 4.44005815035e-05
1.14 1.0 0.0 -1.18720921955 1.77171168051e-05
1.29 1.0 0.0 -1.23857703151 6.46603011016e-05
1.45 1.0 0.0 -1.28097151128 5.95739140112e-05
1.62 1.0 0.0 -1.3157491058 8.49142720976e-05
1.8 1.0 0.0 -1.34431521091 9.81026984206e-05
2.0 1.0 0.0 -1.36887322763 0.000106830198725
2.3 1.0 0.0 -1.39608381776 0.000114769303148
2.7 1.0 0.0 -1.42079194285 0.000124237442253
3.1 1.0 0.0 -1.43743675238 0.000166537668675
3.6 1.0 0.0 -1.45156910128 0.000109964894783


==> anc/EOS_stacked_square/anisotropy2.0/entropies <==
# beta*t, U/t, (mu-U/2)/t, entropy per site & error
0.01 	1.0 	0.0 	1.38617873612 	0.0
0.02 	1.0 	0.0 	1.38583214054 	7.03325345659e-09
0.04 	1.0 	0.0 	1.38444878405 	2.39498666238e-08
0.08 	1.0 	0.0 	1.37896166947 	6.50954687208e-08
0.12 	1.0 	0.0 	1.36997831373 	5.98328860687e-08
0.16 	1.0 	0.0 	1.35773342549 	1.3316809569e-07
0.24 	1.0 	0.0 	1.32468903829 	1.55271023939e-07
0.32 	1.0 	0.0 	1.28267506011 	3.68412353326e-06
0.48 	1.0 	0.0 	1.18338091708 	4.73450626861e-06
0.64 	1.0 	0.0 	1.07898597666 	1.78713789526e-05
0.75 	1.0 	0.0 	1.01023596985 	1.48995665981e-05
0.87 	1.0 	0.0 	0.940294028811 	2.33100563255e-05
1.0 	1.0 	0.0 	0.871459344091 	5.62191474991e-05
1.14 	1.0 	0.0 	0.805331249249 	3.63003252325e-05
1.29 	1.0 	0.0 	0.743086860157 	0.000105517321653
1.45 	1.0 	0.0 	0.685154206892 	0.000118618973491
1.62 	1.0 	0.0 	0.631899185381 	0.000181943699469
1.8 	1.0 	0.0 	0.583160771916 	0.000237582102807
2.0 	1.0 	0.0 	0.536606325182 	0.000295225816388
2.3 	1.0 	0.0 	0.47834094753 	0.000378860984638
2.7 	1.0 	0.0 	0.41692545505 	0.000497614487373
3.1 	1.0 	0.0 	0.368868991271 	0.000737340080202
3.6 	1.0 	0.0 	0.321834588336 	0.000691139182505
0.01 	2.0 	0.0 	1.38616936112 	0.0
0.02 	2.0 	0.0 	1.38579479224 	2.11808297711e-08
0.04 	2.0 	0.0 	1.38430002994 	2.38759630779e-08
0.08 	2.0 	0.0 	1.37837933243 	6.04852901893e-08
0.12 	2.0 	0.0 	1.36871538908 	3.22011062499e-07
0.16 	2.0 	0.0 	1.35559264968 	2.65526151075e-07
0.24 	2.0 	0.0 	1.32050316442 	3.86128876745e-07
0.32 	2.0 	0.0 	1.27650314323 	1.15046732686e-05
0.48 	2.0 	0.0 	1.17483823049 	2.56372140422e-05
0.64 	2.0 	0.0 	1.0708537041 	1.45701761453e-05
0.75 	2.0 	0.0 	1.00350645745 	2.35184061623e-05
0.87 	2.0 	0.0 	0.935763055423 	5.65523833677e-05
1.0 	2.0 	0.0 	0.869609856277 	0.000107763723224
1.14 	2.0 	0.0 	0.806277834029 	0.000207689821247
1.29 	2.0 	0.0 	0.746792267219 	0.000289671890362
1.45 	2.0 	0.0 	0.691377819694 	0.000422447074775
1.62 	2.0 	0.0 	0.64001011866 	0.000566720097261
1.8 	2.0 	0.0 	0.593242415007 	0.000693678372808
2.0 	2.0 	0.0 	0.548254644005 	0.0010769609553
2.3 	2.0 	0.0 	0.491361514299 	0.00144965657758
2.7 	2.0 	0.0 	0.431064383086 	0.00170316271298
3.1 	2.0 	0.0 	0.383227539898 	0.00221043879584
3.6 	2.0 	0.0 	0.335692576994 	0.00255330482511
0.01 	3.0 	0.0 	1.38615373612 	0.0
0.02 	3.0 	0.0 	1.38573188625 	1.68757266063e-08
0.04 	3.0 	0.0 	1.38405224845 	2.58144664104e-08
0.08 	3.0 	0.0 	1.37740957153 	1.5828738477e-07
0.12 	3.0 	0.0 	1.36661232777 	4.37589749175e-07
0.16 	3.0 	0.0 	1.35206890015 	2.46991340217e-07
0.24 	3.0 	0.0 	1.31365048338 	2.5244963837e-07
0.32 	3.0 	0.0 	1.26640387815 	1.65875840207e-05
0.48 	3.0 	0.0 	1.1608562052 	2.56790906308e-05
0.64 	3.0 	0.0 	1.05731035175 	4.66111108928e-05
0.75 	3.0 	0.0 	0.992126941244 	7.62085662451e-05
0.87 	3.0 	0.0 	0.927788535605 	0.000150993003392
1.0 	3.0 	0.0 	0.86552800853 	0.000213244739613
1.14 	3.0 	0.0 	0.806661097889 	0.000491579427619
1.29 	3.0 	0.0 	0.75133591523 	0.000507299191838
1.45 	3.0 	0.0 	0.700080866509 	0.00103798955853
1.62 	3.0 	0.0 	0.652178871221 	0.00108478226285
1.8 	3.0 	0.0 	0.608146160286 	0.00167904503574
2.0 	3.0 	0.0 	0.565555077455 	0.00212146486382
2.3 	3.0 	0.0 	0.51140369098 	0.00315336822436
2.7 	3.0 	0.0 	0.452826530181 	0.00407987375335
3.1 	3.0 	0.0 	0.406714958834 	0.00530494405536
3.6 	3.0 	0.0 	0.359158256561 	0.00691539129577
0.01 	4.0 	0.0 	1.38613186112 	0.0
0.02 	4.0 	0.0 	1.38564512566 	1.15374747737e-08
0.04 	4.0 	0.0 	1.38370316301 	3.0184063778e-08
0.08 	4.0 	0.0 	1.37605874432 	1.00790379778e-07
0.12 	4.0 	0.0 	1.36369063272 	4.58144682861e-07
0.16 	4.0 	0.0 	1.3471481351 	3.43096574937e-07
0.24 	4.0 	0.0 	1.30411191328 	8.43957816539e-07
0.32 	4.0 	0.0 	1.25257332533 	5.68005726606e-06
0.48 	4.0 	0.0 	1.14194476564 	4.371179086e-05
0.64 	4.0 	0.0 	1.038956436 	6.8457229016e-05
0.75 	4.0 	0.0 	0.976234634369 	9.62226294154e-05
0.87 	4.0 	0.0 	0.915828447133 	0.000277352338959
1.0 	4.0 	0.0 	0.858632984721 	0.000421849960917
1.14 	4.0 	0.0 	0.804786593587 	0.000672952247878
1.29 	4.0 	0.0 	0.755173470385 	0.00113667091397
1.45 	4.0 	0.0 	0.708345083148 	0.00142135395034
1.62 	4.0 	0.0 	0.665465203924 	0.00215910736342
1.8 	4.0 	0.0 	0.625204954733 	0.00276298833818
2.0 	4.0 	0.0 	0.585903681613 	0.00362273428151
2.3 	4.0 	0.0 	0.535683699472 	0.00520951523519
2.7 	4.0 	0.0 	0.47933142537 	0.0070608167513
3.1 	4.0 	0.0 	0.434895732169 	0.0112174249512
3.6 	4.0 	0.0 	0.388195391712 	0.0172338151079
4.2 	4.0 	0.0 	0.358588140421 	0.0209599268915
4.9 	4.0 	0.0 	0.312109825826 	0.0470048869751
0.01 	6.0 	0.0 	1.38606936112 	0.0
0.02 	6.0 	0.0 	1.38539620578 	3.73952324553e-08
0.04 	6.0 	0.0 	1.3827157914 	6.03721472456e-08
0.08 	6.0 	0.0 	1.3722075659 	3.06501478561e-07
0.12 	6.0 	0.0 	1.35544347931 	7.91600829775e-06
0.16 	6.0 	0.0 	1.33343070976 	3.63059837733e-06
0.24 	6.0 	0.0 	1.27796136009 	1.00558930284e-05
0.32 	6.0 	0.0 	1.21521341932 	2.14396033409e-05
0.48 	6.0 	0.0 	1.09183889197 	4.89758029635e-05
0.64 	6.0 	0.0 	0.989152966213 	7.83172224059e-05
0.75 	6.0 	0.0 	0.931752989351 	0.000196970856691
0.87 	6.0 	0.0 	0.879224796273 	0.000303918944624
1.0 	6.0 	0.0 	0.832053443316 	0.000855875315261
1.14 	6.0 	0.0 	0.789735456589 	0.00157681754244
1.29 	6.0 	0.0 	0.749931371446 	0.00186251465661
1.45 	6.0 	0.0 	0.713743856753 	0.00271153284012
1.62 	6.0 	0.0 	0.679914284595 	0.00316689416104
1.8 	6.0 	0.0 	0.648031685192 	0.00473990817693
2.0 	6.0 	0.0 	0.615419458949 	0.00770234112091
2.3 	6.0 	0.0 	0.572721674284 	0.0101893581964
2.7 	6.0 	0.0 	0.522042561154 	0.0176913254243
3.1 	6.0 	0.0 	0.474796894557 	0.0259024232315
3.6 	6.0 	0.0 	0.418507591659 	0.0372610689227
0.01 	8.0 	0.0 	1.38598186112 	0.0
0.02 	8.0 	0.0 	1.38504626255 	1.89840574675e-07
0.04 	8.0 	0.0 	1.3813307995 	3.66009781447e-07
0.08 	8.0 	0.0 	1.36687883825 	1.29888766565e-06
0.12 	8.0 	0.0 	1.34411509539 	2.13824102591e-06
0.16 	8.0 	0.0 	1.31476627301 	1.77909375143e-06
0.24 	8.0 	0.0 	1.24378649552 	2.62264042653e-06
0.32 	8.0 	0.0 	1.16749206905 	7.78892079482e-05
0.48 	8.0 	0.0 	1.03085875844 	9.99727668226e-05
0.64 	8.0 	0.0 	0.92869124598 	0.000178710876704
0.75 	8.0 	0.0 	0.875964055388 	0.000409950644278
0.87 	8.0 	0.0 	0.830265127895 	0.000365538025676
1.0 	8.0 	0.0 	0.790828331236 	0.000567676604052
1.14 	8.0 	0.0 	0.755703628782 	0.000540969664052
1.29 	8.0 	0.0 	0.724851956933 	0.00125898574795
1.45 	8.0 	0.0 	0.695319377091 	0.00174079511664
1.62 	8.0 	0.0 	0.668527380889 	0.00288700220494
1.8 	8.0 	0.0 	0.64194635503 	0.0040799614382
2.0 	8.0 	0.0 	0.614796860499 	0.00758033819759
2.3 	8.0 	0.0 	0.570112677185 	0.0115910757973
2.7 	8.0 	0.0 	0.518875514276 	0.0228548640672
3.1 	8.0 	0.0 	0.460155810412 	0.0464585309343
3.6 	8.0 	0.0 	0.385220613987 	0.049088389803


==> anc/EOS_stacked_square/anisotropy2.0/spincorrs <==
# beta*t, U/t, (mu-U/2)/t, extrapolated equal-time in-plane nearest-neighbor spin correlation -0.5*C_{nn} & error
0.01 8.0 0.0 -3.57006473658e-06 3.44668723181e-07
0.02 8.0 0.0 -1.20466238435e-05 1.05275470226e-06
0.04 8.0 0.0 -5.29512199627e-05 1.15000799732e-06
0.08 8.0 0.0 -0.000187736164123 9.56839073873e-06
0.12 8.0 0.0 -0.000465776708956 7.94593987086e-06
0.16 8.0 0.0 -0.00083724178375 1.41456032732e-05
0.24 8.0 0.0 -0.00186553047909 9.74982437455e-06
0.32 8.0 0.0 -0.00330095952699 2.00238674244e-05
0.48 8.0 0.0 -0.00647468691935 4.24232820384e-05
0.64 8.0 0.0 -0.0100024493441 5.73215915818e-05
0.75 8.0 0.0 -0.0126211992957 6.1345859115e-05
0.87 8.0 0.0 -0.0153208295832 0.000117296219851
1.0 8.0 0.0 -0.0180589503025 0.000190602401019
1.14 8.0 0.0 -0.0213466692748 0.000130589587793
1.29 8.0 0.0 -0.024523193518 0.000248988350639
1.45 8.0 0.0 -0.0281096963234 0.000397598258009
1.62 8.0 0.0 -0.0309940716818 0.000240177764765
1.8 8.0 0.0 -0.0346414723972 0.000270759970469
2.0 8.0 0.0 -0.0383237528836 0.000557409033691
2.3 8.0 0.0 -0.0446671702938 0.000207177231306
2.7 8.0 0.0 -0.0492805292043 0.00240228928209
3.1 8.0 0.0 -0.0537557823625 0.00565137640368
3.6 8.0 0.0 -0.0614374540308 0.00267164024871
0.01 6.0 0.0 -2.75734643751e-06 1.10190508466e-06
0.02 6.0 0.0 -1.34610496757e-05 5.88699471723e-07
0.04 6.0 0.0 -4.8882382185e-05 3.05767293938e-06
0.08 6.0 0.0 -0.000195061002861 2.26881589398e-06
0.12 6.0 0.0 -0.000443217400445 3.75138797408e-06
0.16 6.0 0.0 -0.000827605507701 2.39051780316e-06
0.24 6.0 0.0 -0.00185813946834 3.67850879358e-06
0.32 6.0 0.0 -0.00316244124083 3.09464928305e-05
0.48 6.0 0.0 -0.006339996348 3.11780900694e-05
0.64 6.0 0.0 -0.00990826093913 5.22275277232e-05
0.75 6.0 0.0 -0.0123004159559 0.000126505597368
0.87 6.0 0.0 -0.014903470879 0.000131126866424
1.0 6.0 0.0 -0.0175357302809 0.000260197709162
1.14 6.0 0.0 -0.0200533772753 0.000445522923673
1.29 6.0 0.0 -0.0229402416398 0.000601798737597
1.45 6.0 0.0 -0.0257936603851 0.000502303719991
1.62 6.0 0.0 -0.0284081800102 0.000626776764431
1.8 6.0 0.0 -0.0312623272764 0.000681796766113
2.0 6.0 0.0 -0.0339968956607 0.000844730975057
2.3 6.0 0.0 -0.0381335687925 0.00106583347381
2.7 6.0 0.0 -0.0418017022354 0.00217624654021
3.1 6.0 0.0 -0.0467353849349 0.00301124519224
3.6 6.0 0.0 -0.0529147984479 0.00374355176243
0.01 4.0 0.0 -2.09008802249e-06 3.64601431902e-07
0.02 4.0 0.0 -1.28214317585e-05 1.66642511826e-07
0.04 4.0 0.0 -4.68224873361e-05 1.84872288225e-06
0.08 4.0 0.0 -0.000196810499022 4.95905749594e-06
0.12 4.0 0.0 -0.000422839316093 1.90597084941e-06
0.16 4.0 0.0 -0.000801052475872 4.96354270349e-06
0.24 4.0 0.0 -0.00175447485075 5.76176140974e-06
0.32 4.0 0.0 -0.00299292634836 7.46986171556e-06
0.48 4.0 0.0 -0.00604265200932 5.79757907977e-06
0.64 4.0 0.0 -0.00932242810478 7.96821278552e-05
0.75 4.0 0.0 -0.0115102724005 0.000157607758078
0.87 4.0 0.0 -0.0137889578824 0.000231144447931
1.0 4.0 0.0 -0.0160328691044 0.00028921862598
1.14 4.0 0.0 -0.0181579527816 0.000497879239698
1.29 4.0 0.0 -0.0202340566199 0.000654841845475
1.45 4.0 0.0 -0.0221239987099 0.00076806143766
1.62 4.0 0.0 -0.0238088996767 0.0010861117831
1.8 4.0 0.0 -0.0255182026708 0.00118217599171
2.0 4.0 0.0 -0.0269808583338 0.00141083618581
2.3 4.0 0.0 -0.0287635413741 0.00172533945647
2.7 4.0 0.0 -0.0305756962487 0.00212933599363
3.1 4.0 0.0 -0.0320045918413 0.00250410125113
3.6 4.0 0.0 -0.032874844824 0.0024191281771
4.2 4.0 0.0 -0.034101358467 0.00327168653531
4.9 4.0 0.0 -0.0346462048685 0.00340552295828
0.01 3.0 0.0 -2.27185810429e-06 3.14610524934e-07
0.02 3.0 0.0 -1.10670262031e-05 1.20729476525e-06
0.04 3.0 0.0 -4.87934074238e-05 6.7233239419e-07
0.08 3.0 0.0 -0.000196808460831 2.33637314613e-06
0.12 3.0 0.0 -0.000435215842996 3.76914084563e-06
0.16 3.0 0.0 -0.000758661714411 2.1693860554e-06
0.24 3.0 0.0 -0.00170933926364 1.15251911794e-06
0.32 3.0 0.0 -0.00291843485414 4.3293975604e-06
0.48 3.0 0.0 -0.00583669081637 3.23803286733e-05
0.64 3.0 0.0 -0.00891882987317 7.43627958296e-05
0.75 3.0 0.0 -0.0109121246144 0.000152315177683
0.87 3.0 0.0 -0.0129653172114 0.000279810254802
1.0 3.0 0.0 -0.0149718595617 0.000384280972568
1.14 3.0 0.0 -0.0168333582607 0.000500948552664
1.29 3.0 0.0 -0.018552756407 0.000686367169635
1.45 3.0 0.0 -0.0201137371834 0.000880230147938
1.62 3.0 0.0 -0.0215152396392 0.00108523552577
1.8 3.0 0.0 -0.0227456810079 0.00124850175353
2.0 3.0 0.0 -0.0238701860182 0.00146576821388
2.3 3.0 0.0 -0.0251754664379 0.00167576704237
2.7 3.0 0.0 -0.0264043272359 0.00201792476797
3.1 3.0 0.0 -0.027264508357 0.00225232363488
3.6 3.0 0.0 -0.0277628223171 0.00212507313618
0.01 2.0 0.0 -3.21527744281e-06 6.80062265929e-08
0.02 2.0 0.0 -1.22091867204e-05 1.7330540831e-07
0.04 2.0 0.0 -4.84584300751e-05 5.59209435695e-07
0.08 2.0 0.0 -0.000188152504973 1.48581632994e-06
0.12 2.0 0.0 -0.000432763002774 2.04151163351e-06
0.16 2.0 0.0 -0.000759517950366 4.63114095839e-06
0.24 2.0 0.0 -0.00165419510186 5.32475730898e-06
0.32 2.0 0.0 -0.00280387726658 7.3767348044e-06
0.48 2.0 0.0 -0.0055543137655 2.57028788313e-05
0.64 2.0 0.0 -0.00841683396961 7.91334569818e-05
0.75 2.0 0.0 -0.0102631450304 0.000158663529251
0.87 2.0 0.0 -0.0120727197694 0.000261976649464
1.0 2.0 0.0 -0.0138219745007 0.000380275078306
1.14 2.0 0.0 -0.015438029441 0.00053029309064
1.29 2.0 0.0 -0.0168989675528 0.000691805984717
1.45 2.0 0.0 -0.0181953638644 0.000854255011754
1.62 2.0 0.0 -0.0193133333938 0.00101835346975
1.8 2.0 0.0 -0.0202696163696 0.00119526435532
2.0 2.0 0.0 -0.0211521190212 0.00136074533644
2.3 2.0 0.0 -0.0221322062877 0.00157219475
2.7 2.0 0.0 -0.023027237047 0.00178689939943
3.1 2.0 0.0 -0.0236280759766 0.00199109983721
3.6 2.0 0.0 -0.0240657298886 0.00201836734458
0.01 1.0 0.0 -2.9573617666e-06 7.41274217073e-08
0.02 1.0 0.0 -1.20617942813e-05 4.52510809949e-08
0.04 1.0 0.0 -4.57566125652e-05 2.87673864949e-07
0.08 1.0 0.0 -0.000187311025758 6.78569507614e-07
0.12 1.0 0.0 -0.000420386554538 5.40819196364e-07
0.16 1.0 0.0 -0.000730986631472 1.53490003084e-06
0.24 1.0 0.0 -0.00159709532428 1.93525707915e-06
0.32 1.0 0.0 -0.00269636530702 7.78937476615e-06
0.48 1.0 0.0 -0.00525577908309 2.1153457009e-05
0.64 1.0 0.0 -0.00786079180692 9.24724129055e-05
0.75 1.0 0.0 -0.00951636173279 0.000159290749429
0.87 1.0 0.0 -0.0111174708074 0.000252347786168
1.0 1.0 0.0 -0.0126462976491 0.000364447682312
1.14 1.0 0.0 -0.014026955808 0.000498119050183
1.29 1.0 0.0 -0.015249471231 0.000640730055153
1.45 1.0 0.0 -0.0163404732277 0.000795512868369
1.62 1.0 0.0 -0.0172497851153 0.000945357631954
1.8 1.0 0.0 -0.0180371687546 0.00108896511198
2.0 1.0 0.0 -0.0187228976724 0.00122076002315
2.3 1.0 0.0 -0.0194986898501 0.00140531016462
2.7 1.0 0.0 -0.0202058510344 0.00158008405752
3.1 1.0 0.0 -0.020691239877 0.00170145254295
3.6 1.0 0.0 -0.0210846835817 0.00182454433294


==> anc/EOS_stacked_square/anisotropy4.0/double_occupations <==
# beta*t, U/t, (mu-U/2)/t, extrapolated double occupation & error
0.01 8.0 0.0 0.245007107703 6.46707051221e-06
0.02 8.0 0.0 0.240009246483 1.02044089998e-05
0.04 8.0 0.0 0.230066243161 2.03606381296e-05
0.08 8.0 0.0 0.210653225295 2.96281795209e-05
0.12 8.0 0.0 0.192106626132 2.77411159224e-05
0.16 8.0 0.0 0.175164059104 4.82930680854e-05
0.24 8.0 0.0 0.145259312772 4.22265909342e-05
0.32 8.0 0.0 0.121757499415 3.56642864016e-05
0.48 8.0 0.0 0.0904843264338 4.13597635414e-05
0.64 8.0 0.0 0.0728990446918 6.82690128057e-05
0.75 8.0 0.0 0.0654997099749 4.60609049237e-05
0.87 8.0 0.0 0.0600368281943 3.54211187635e-05
1.0 8.0 0.0 0.056001276984 3.77125615872e-05
1.14 8.0 0.0 0.0532046775293 4.28223837446e-05
1.29 8.0 0.0 0.0513490978784 5.03955539648e-05
1.45 8.0 0.0 0.0499026172964 0.00013607054389
1.62 8.0 0.0 0.0492346738726 0.000122734137015
1.8 8.0 0.0 0.0487698245406 0.000207934818296
2.0 8.0 0.0 0.0487715454776 0.000214203348081
2.3 8.0 0.0 0.0488718039371 0.000342851793063
2.7 8.0 0.0 0.0494120801125 0.000658172701124
3.1 8.0 0.0 0.0498086462806 0.00134553375361
0.01 6.0 0.0 0.24624583574 6.86500939263e-06
0.02 6.0 0.0 0.242516652888 1.11610244486e-05
0.04 6.0 0.0 0.23508325534 1.52434597056e-05
0.08 6.0 0.0 0.220415701938 2.52509308751e-05
0.12 6.0 0.0 0.206214219691 3.48489517553e-05
0.16 6.0 0.0 0.193047883345 3.16281920972e-05
0.24 6.0 0.0 0.169395525456 4.2291675287e-05
0.32 6.0 0.0 0.149988561943 2.05484287366e-05
0.48 6.0 0.0 0.122725701354 2.86412574669e-05
0.64 6.0 0.0 0.106779675496 3.60793414875e-05
0.75 6.0 0.0 0.0998647967275 3.16303493812e-05
0.87 6.0 0.0 0.0949316526235 0.00010230181395
1.0 6.0 0.0 0.0912836838378 3.87226454279e-05
1.14 6.0 0.0 0.0888183671255 0.000119185916638
1.29 6.0 0.0 0.0871276416915 0.000118598566285
1.45 6.0 0.0 0.0860367188564 0.000106927717189
1.62 6.0 0.0 0.0854544611308 0.00018220502085
1.8 6.0 0.0 0.08512954404 0.000301087340947
2.0 6.0 0.0 0.0849630285706 0.000286677314646
2.3 6.0 0.0 0.0846122455967 0.000370919853766
2.7 6.0 0.0 0.0840963301252 0.000482616847932
3.1 6.0 0.0 0.0831718621122 0.000706412027339
3.6 6.0 0.0 0.0819549320006 0.00107596669738
4.2 6.0 0.0 0.0790946152459 0.00204405741774
4.9 6.0 0.0 0.0764818220608 0.00325943861264
5.7 6.0 0.0 0.0747225031205 0.00434307061938
0.01 4.0 0.0 0.247498782629 3.99147521662e-06
0.02 4.0 0.0 0.245003894914 6.86718570206e-06
0.04 4.0 0.0 0.240029108428 1.01153182797e-05
0.08 4.0 0.0 0.230225319828 1.83050312476e-05
0.12 4.0 0.0 0.220772087637 2.9833601292e-05
0.16 4.0 0.0 0.211712200494 3.04214376077e-05
0.24 4.0 0.0 0.195297013737 3.61536449443e-05
0.32 4.0 0.0 0.181328975308 1.44422672798e-05
0.48 4.0 0.0 0.161160923454 2.98107364714e-05
0.64 4.0 0.0 0.149159986278 2.0474576445e-05
0.75 4.0 0.0 0.144036873534 3.64662973368e-05
0.87 4.0 0.0 0.140467131161 5.86722958322e-05
1.0 4.0 0.0 0.138260600761 0.000100004085233
1.14 4.0 0.0 0.13693212317 0.000165370846102
1.29 4.0 0.0 0.136381121106 0.000253209803394
1.45 4.0 0.0 0.136319651804 0.000260117031971
1.62 4.0 0.0 0.13653191511 0.000348507795017
1.8 4.0 0.0 0.136958719858 0.000469496941604
2.0 4.0 0.0 0.137450409128 0.000586263579255
2.3 4.0 0.0 0.138170997255 0.000711679313481
2.7 4.0 0.0 0.139017307614 0.000889694446885
3.1 4.0 0.0 0.139613748985 0.001233104956
3.6 4.0 0.0 0.140107537407 0.00145501821052
4.2 4.0 0.0 0.140345667929 0.00179811176976
4.9 4.0 0.0 0.139968235995 0.00231340667243
5.7 4.0 0.0 0.139392552649 0.00235312678215
0.01 3.0 0.0 0.248126911998 3.45066816522e-06
0.02 3.0 0.0 0.24624733553 6.97377427155e-06
0.04 3.0 0.0 0.242534697041 1.06308633217e-05
0.08 3.0 0.0 0.235135568758 1.40938336142e-05
0.12 3.0 0.0 0.22801249643 2.29611841183e-05
0.16 3.0 0.0 0.221191897496 2.31442646963e-05
0.24 3.0 0.0 0.208638978086 2.74619523236e-05
0.32 3.0 0.0 0.197998701221 9.37816477334e-06
0.48 3.0 0.0 0.182315020075 1.31144640419e-05
0.64 3.0 0.0 0.172950181445 1.69558572404e-05
0.75 3.0 0.0 0.169029758353 1.79324305768e-05
0.87 3.0 0.0 0.166332225519 6.61479890848e-05
1.0 3.0 0.0 0.164828563745 0.000136286912119
1.14 3.0 0.0 0.164022333709 0.000142122832823
1.29 3.0 0.0 0.163795027624 0.000160256101359
1.45 3.0 0.0 0.164001687665 0.000267363798994
1.62 3.0 0.0 0.164482786884 0.000321570186766
1.8 3.0 0.0 0.165061486471 0.000450198890564
2.0 3.0 0.0 0.165724035894 0.000476424782555
2.3 3.0 0.0 0.166728552723 0.000617212669939
2.7 3.0 0.0 0.167705605081 0.000760214427845
3.1 3.0 0.0 0.16857619858 0.000939243892718
0.01 2.0 0.0 0.248750800862 1.92636198095e-06
0.02 2.0 0.0 0.247500338226 3.93149341594e-06
0.04 2.0 0.0 0.245020981591 8.52500530524e-06
0.08 2.0 0.0 0.240117978513 1.22357539192e-05
0.12 2.0 0.0 0.23533599024 1.30674548539e-05
0.16 2.0 0.0 0.230761925162 2.2299410676e-05
0.24 2.0 0.0 0.222262046363 3.17819503383e-05
0.32 2.0 0.0 0.215068299127 8.18618064607e-06
0.48 2.0 0.0 0.204351460865 1.02652782371e-05
0.64 2.0 0.0 0.197936243425 1.212420689e-05
0.75 2.0 0.0 0.195332899085 1.22263831702e-05
0.87 2.0 0.0 0.193542051701 3.12520799104e-05
1.0 2.0 0.0 0.192589641633 6.29493187231e-05
1.14 2.0 0.0 0.192178862609 0.000108223370627
1.29 2.0 0.0 0.192156243601 0.00012601857554
1.45 2.0 0.0 0.192444864616 0.000169698854393
1.62 2.0 0.0 0.1929150122 0.000216534110346
1.8 2.0 0.0 0.193444240884 0.000286010451991
2.0 2.0 0.0 0.194012893885 0.000338917162334
2.3 2.0 0.0 0.194765113486 0.00041712521588
2.7 2.0 0.0 0.195699919284 0.000563982177112
3.1 2.0 0.0 0.196374536938 0.000653556467416
0.01 1.0 0.0 0.249373738426 1.31235772456e-06
0.02 1.0 0.0 0.248751487409 1.83028367124e-06
0.04 1.0 0.0 0.247504649158 3.97593206508e-06
0.08 1.0 0.0 0.245046977457 9.15057858673e-06
0.12 1.0 0.0 0.242672961957 1.24635630626e-05
0.16 1.0 0.0 0.240389842736 1.14219995499e-05
0.24 1.0 0.0 0.236120660918 1.92360953726e-05
0.32 1.0 0.0 0.232463162887 1.74360246194e-05
0.48 1.0 0.0 0.227027131483 7.7273681558e-06
0.64 1.0 0.0 0.223767877624 6.66177741768e-06
0.75 1.0 0.0 0.222423881645 6.45014003162e-06
0.87 1.0 0.0 0.221598691911 6.85442065314e-06
1.0 1.0 0.0 0.221104282311 2.84735856299e-05
1.14 1.0 0.0 0.220944845049 7.15358530627e-05
1.29 1.0 0.0 0.221007972154 6.99165941852e-05
1.45 1.0 0.0 0.221182679407 9.04677523817e-05
1.62 1.0 0.0 0.221465426753 0.000127567326612
1.8 1.0 0.0 0.221760258139 0.000134971326822
2.0 1.0 0.0 0.222076725848 0.00017344601021
2.3 1.0 0.0 0.222541082961 0.000214884314251
2.7 1.0 0.0 0.223016729539 0.000281851818374
3.1 1.0 0.0 0.223415082642 0.000344907354834


==> anc/EOS_stacked_square/anisotropy4.0/energies <==
# beta*t, U/t, (mu-U/2)/t, extrapolated energy/t per site & error
0.01 8.0 0.0 1.93943839854 3.14196477529e-06
0.02 8.0 0.0 1.87888160078 2.77105130243e-07
0.04 8.0 0.0 1.75848793484 3.40069209427e-06
0.08 8.0 0.0 1.52377639921 1.63083072138e-05
0.12 8.0 0.0 1.30099307825 2.66966063883e-05
0.16 8.0 0.0 1.09739381462 1.87279115667e-05
0.24 8.0 0.0 0.745171610891 2.3996677438e-05
0.32 8.0 0.0 0.473907073255 0.000110301341651
0.48 8.0 0.0 0.124486744282 0.000145268522552
0.64 8.0 0.0 -0.0639733338925 0.000551660045023
0.75 8.0 0.0 -0.142010722957 0.00121676342267
0.87 8.0 0.0 -0.201684781873 0.00144211571874
1.0 8.0 0.0 -0.245713618423 0.00219486647848
1.14 8.0 0.0 -0.281066594083 0.00317245168451
1.29 8.0 0.0 -0.308142691471 0.00335984033022
1.45 8.0 0.0 -0.330198465632 0.00531932803747
1.62 8.0 0.0 -0.354686826379 0.00668482962103
1.8 8.0 0.0 -0.372021042596 0.0088914654295
2.0 8.0 0.0 -0.388605722616 0.00572864227584
2.3 8.0 0.0 -0.409438153196 0.00717504364553
2.7 8.0 0.0 -0.439882552634 0.0139260889256
3.1 8.0 0.0 -0.455042574976 0.0236677277126
0.01 6.0 0.0 1.45685470217 4.31664688458e-06
0.02 6.0 0.0 1.4138875429 4.76317213495e-06
0.04 6.0 0.0 1.32830056984 5.56457412681e-06
0.08 6.0 0.0 1.15984964597 1.43756101168e-05
0.12 6.0 0.0 0.997571766362 1.11296317375e-05
0.16 6.0 0.0 0.846017833948 5.36785270738e-06
0.24 6.0 0.0 0.575913661718 1.94121310854e-05
0.32 6.0 0.0 0.355434668842 3.41187594409e-05
0.48 6.0 0.0 0.0454928893075 0.000187379319179
0.64 6.0 0.0 -0.140418098241 0.000441248442668
0.75 6.0 0.0 -0.224487248302 0.000838133492169
0.87 6.0 0.0 -0.291066714612 0.00166588664265
1.0 6.0 0.0 -0.342662171168 0.00172703959091
1.14 6.0 0.0 -0.38455870808 0.00244092868299
1.29 6.0 0.0 -0.418193890032 0.00314241264384
1.45 6.0 0.0 -0.446510743122 0.00358280130282
1.62 6.0 0.0 -0.47283894159 0.00666068832683
1.8 6.0 0.0 -0.490525031046 0.0053784177454
2.0 6.0 0.0 -0.507008760112 0.00462469273017
2.3 6.0 0.0 -0.529079357174 0.00553540384594
2.7 6.0 0.0 -0.549643832379 0.0101141943759
3.1 6.0 0.0 -0.571066384066 0.00902233892122
3.6 6.0 0.0 -0.592818315062 0.0110095224399
4.2 6.0 0.0 -0.621486785266 0.0165766614209
4.9 6.0 0.0 -0.641510679147 0.0142373833674
5.7 6.0 0.0 -0.660695748784 0.0177853642883
0.01 4.0 0.0 0.969372930073 1.10508501303e-06
0.02 4.0 0.0 0.938788451661 2.77105130243e-07
0.04 4.0 0.0 0.87780817344 3.87361042094e-06
0.08 4.0 0.0 0.757430701429 2.8677963367e-06
0.12 4.0 0.0 0.64055398782 5.77727829494e-06
0.16 4.0 0.0 0.528437130154 7.42123716162e-06
0.24 4.0 0.0 0.322597781968 1.36145915265e-05
0.32 4.0 0.0 0.144747776712 2.82215549973e-05
0.48 4.0 0.0 -0.127447221367 4.51502405892e-05
0.64 4.0 0.0 -0.309945283266 0.000302965520424
0.75 4.0 0.0 -0.39968795525 0.000515614606472
0.87 4.0 0.0 -0.474153558219 0.000690753656001
1.0 4.0 0.0 -0.535241194543 0.00104811095952
1.14 4.0 0.0 -0.585777614158 0.00137821721342
1.29 4.0 0.0 -0.626917256709 0.00177678918615
1.45 4.0 0.0 -0.660682456342 0.00217702591566
1.62 4.0 0.0 -0.689615742198 0.0034098215997
1.8 4.0 0.0 -0.712562216383 0.00300076258055
2.0 4.0 0.0 -0.732633428777 0.00370868935195
2.3 4.0 0.0 -0.756259198539 0.00430204766109
2.7 4.0 0.0 -0.77804793891 0.0051161713462
3.1 4.0 0.0 -0.793676289072 0.00592503343473
3.6 4.0 0.0 -0.807635975402 0.00665152417749
4.2 4.0 0.0 -0.819370236833 0.00741851552653
4.9 4.0 0.0 -0.830555028103 0.00894652577358
5.7 4.0 0.0 -0.837363309881 0.00774758307097
0.01 3.0 0.0 0.723757952084 8.1387587457e-07
0.02 3.0 0.0 0.697511199996 3.02073574146e-06
0.04 3.0 0.0 0.645258381637 9.22511487098e-07
0.08 3.0 0.0 0.541625584021 3.32072121347e-06
0.12 3.0 0.0 0.440557195061 4.55053342578e-06
0.16 3.0 0.0 0.342944949288 3.06715103559e-06
0.24 3.0 0.0 0.160769942227 2.49359186576e-05
0.32 3.0 0.0 -0.000226463506853 3.54697298006e-05
0.48 3.0 0.0 -0.257130443015 5.94951713167e-05
0.64 3.0 0.0 -0.439115208498 4.85418045706e-05
0.75 3.0 0.0 -0.531630355782 0.000374893537745
0.87 3.0 0.0 -0.610323402805 0.000414571742602
1.0 3.0 0.0 -0.676196404123 0.00071945635741
1.14 3.0 0.0 -0.730791036139 0.000814277613545
1.29 3.0 0.0 -0.775853798598 0.00120478367256
1.45 3.0 0.0 -0.812756725372 0.00131828151774
1.62 3.0 0.0 -0.84398850622 0.00205290675619
1.8 3.0 0.0 -0.868475591325 0.00181702659404
2.0 3.0 0.0 -0.890564380641 0.00207018847578
2.3 3.0 0.0 -0.914897220092 0.00247362487707
2.7 3.0 0.0 -0.938231146565 0.00362654534091
3.1 3.0 0.0 -0.95327843726 0.00324156728064
0.01 2.0 0.0 0.476878470842 2.77105130243e-07
0.02 2.0 0.0 0.453765974788 4.44270054052e-07
0.04 2.0 0.0 0.407665464509 1.29771964044e-06
0.08 2.0 0.0 0.316231168207 2.70982929081e-06
0.12 2.0 0.0 0.226509259478 1.95368873947e-06
0.16 2.0 0.0 0.139265231375 5.05199277694e-07
0.24 2.0 0.0 -0.0255100290097 3.75057875309e-06
0.32 2.0 0.0 -0.174123015266 2.16236271974e-06
0.48 2.0 0.0 -0.419406192825 1.41092911837e-06
0.64 2.0 0.0 -0.600922860433 3.16143173147e-05
0.75 2.0 0.0 -0.695999907604 0.000113995250966
0.87 2.0 0.0 -0.778354548637 0.000173388133303
1.0 2.0 0.0 -0.848212879825 0.000266008111208
1.14 2.0 0.0 -0.906474635481 0.000352146443198
1.29 2.0 0.0 -0.95473114757 0.000578610092049
1.45 2.0 0.0 -0.994337510402 0.000604693473417
1.62 2.0 0.0 -1.02691762478 0.000697920217962
1.8 2.0 0.0 -1.05357200541 0.000843413999424
2.0 2.0 0.0 -1.07653009936 0.000934305564923
2.3 2.0 0.0 -1.10208826747 0.00101287153661
2.7 2.0 0.0 -1.12531285308 0.00117762066314
3.1 2.0 0.0 -1.14132101279 0.00134254858656
0.01 1.0 0.0 0.228750498135 2.77105130243e-07
0.02 1.0 0.0 0.207514979417 2.77105130243e-07
0.04 1.0 0.0 0.165113131226 5.36221435122e-07
0.08 1.0 0.0 0.0809108144276 2.84520146673e-07
0.12 1.0 0.0 -0.00192145798863 6.23061689888e-07
0.16 1.0 0.0 -0.0828285050978 1.25976831566e-06
0.24 1.0 0.0 -0.236846757089 6.43314023926e-07
0.32 1.0 0.0 -0.377961087502 1.51624882913e-05
0.48 1.0 0.0 -0.616070534023 2.06067502356e-05
0.64 1.0 0.0 -0.79748794576 7.32243236808e-05
0.75 1.0 0.0 -0.894296989611 4.73392482393e-05
0.87 1.0 0.0 -0.979040515609 5.95477787451e-05
1.0 1.0 0.0 -1.05156920253 9.65708173057e-05
1.14 1.0 0.0 -1.1122780707 7.40877246657e-05
1.29 1.0 0.0 -1.16257099413 8.37824971429e-05
1.45 1.0 0.0 -1.20400592796 0.000223043346993
1.62 1.0 0.0 -1.23769192205 0.000169901924399
1.8 1.0 0.0 -1.26535567007 0.000181922931289
2.0 1.0 0.0 -1.28908506273 0.000215325658588
2.3 1.0 0.0 -1.31523192412 0.000231273926879
2.7 1.0 0.0 -1.33900730245 0.000211075174912
3.1 1.0 0.0 -1.35506913126 0.000142491518638


==> anc/EOS_stacked_square/anisotropy4.0/entropies <==
# beta*t, U/t, (mu-U/2)/t, entropy per site & error
0.01 	1.0 	0.0 	1.38618811112 	0.0
0.02 	1.0 	0.0 	1.38586959756 	1.10122285003e-08
0.04 	1.0 	0.0 	1.38459778604 	3.49782124973e-08
0.08 	1.0 	0.0 	1.37954926684 	5.34330246707e-08
0.12 	1.0 	0.0 	1.37127153171 	1.22109772743e-07
0.16 	1.0 	0.0 	1.35995208485 	2.87114885193e-07
0.24 	1.0 	0.0 	1.32922609571 	2.74017930083e-07
0.32 	1.0 	0.0 	1.28980611762 	5.57961446712e-06
0.48 	1.0 	0.0 	1.1953324567 	1.33756338934e-05
0.64 	1.0 	0.0 	1.09443747679 	5.82531916674e-05
0.75 	1.0 	0.0 	1.02734329934 	5.35942796475e-05
0.87 	1.0 	0.0 	0.958895322193 	7.59931691108e-05
1.0 	1.0 	0.0 	0.891273863921 	0.000131073089342
1.14 	1.0 	0.0 	0.826498176327 	0.000131108011262
1.29 	1.0 	0.0 	0.765556895518 	0.000165618298157
1.45 	1.0 	0.0 	0.708937971876 	0.000405834340165
1.62 	1.0 	0.0 	0.657357435962 	0.00039208710476
1.8 	1.0 	0.0 	0.610158985244 	0.00047531704197
2.0 	1.0 	0.0 	0.565176601475 	0.000618208940451
2.3 	1.0 	0.0 	0.509191650696 	0.000787326073046
2.7 	1.0 	0.0 	0.450092946954 	0.000915373115419
3.1 	1.0 	0.0 	0.403770761722 	0.000859535480733
0.01 	2.0 	0.0 	1.38617873612 	0.0
0.02 	2.0 	0.0 	1.38583208326 	1.51191284184e-08
0.04 	2.0 	0.0 	1.38444941924 	7.50674961978e-08
0.08 	2.0 	0.0 	1.37896791927 	3.24364870733e-07
0.12 	2.0 	0.0 	1.37000271218 	4.40059202121e-07
0.16 	2.0 	0.0 	1.35779807405 	3.33367691715e-07
0.24 	2.0 	0.0 	1.3249400642 	1.3117184438e-06
0.32 	2.0 	0.0 	1.28344001651 	1.35347081548e-06
0.48 	2.0 	0.0 	1.18621356928 	1.39670321072e-06
0.64 	2.0 	0.0 	1.08533085882 	2.26801414206e-05
0.75 	2.0 	0.0 	1.01944914925 	9.58443212055e-05
0.87 	2.0 	0.0 	0.952939139753 	0.000178472309523
1.0 	2.0 	0.0 	0.887812852081 	0.000322100184881
1.14 	2.0 	0.0 	0.825649904003 	0.000500187049266
1.29 	2.0 	0.0 	0.767177129104 	0.000915308695727
1.45 	2.0 	0.0 	0.713055890681 	0.00114145682453
1.62 	2.0 	0.0 	0.663165721931 	0.00150522425385
1.8 	2.0 	0.0 	0.61768980353 	0.00203155461335
2.0 	2.0 	0.0 	0.574167289623 	0.00256067809515
2.3 	2.0 	0.0 	0.519437624159 	0.00331415494737
2.7 	2.0 	0.0 	0.461703157173 	0.0046011388321
3.1 	2.0 	0.0 	0.415520041544 	0.00608760383916
0.01 	3.0 	0.0 	1.38616311112 	0.0
0.02 	3.0 	0.0 	1.3857694767 	8.95354050713e-08
0.04 	3.0 	0.0 	1.38420240203 	1.10857265818e-07
0.08 	3.0 	0.0 	1.37799064783 	4.11771690626e-07
0.12 	3.0 	0.0 	1.36789384319 	8.56072417823e-07
0.16 	3.0 	0.0 	1.35424113873 	9.43830734697e-07
0.24 	3.0 	0.0 	1.31793473036 	7.4852328803e-06
0.32 	3.0 	0.0 	1.27299865302 	1.53016486044e-05
0.48 	3.0 	0.0 	1.17131509004 	4.03131102865e-05
0.64 	3.0 	0.0 	1.07027773784 	4.78611318905e-05
0.75 	3.0 	0.0 	1.00619080153 	0.000321277814062
0.87 	3.0 	0.0 	0.942651288008 	0.000448659041482
1.0 	3.0 	0.0 	0.881248362504 	0.00088079207689
1.14 	3.0 	0.0 	0.823001591933 	0.00119686788301
1.29 	3.0 	0.0 	0.768400481094 	0.00197404342326
1.45 	3.0 	0.0 	0.717968837644 	0.00253159417
1.62 	3.0 	0.0 	0.670142044986 	0.00423444274116
1.8 	3.0 	0.0 	0.62836806756 	0.00453220949012
2.0 	3.0 	0.0 	0.586483384739 	0.00578605122274
2.3 	3.0 	0.0 	0.534372989315 	0.00801132965571
2.7 	3.0 	0.0 	0.476349804861 	0.0133477293547
3.1 	3.0 	0.0 	0.432988883038 	0.0150300080211
0.01 	4.0 	0.0 	1.38614123612 	0.0
0.02 	4.0 	0.0 	1.38568252135 	2.20448855656e-08
0.04 	4.0 	0.0 	1.3838537624 	2.09395734446e-07
0.08 	4.0 	0.0 	1.37664046664 	4.30397276644e-07
0.12 	4.0 	0.0 	1.36496656297 	1.06273216975e-06
0.16 	4.0 	0.0 	1.34928835508 	1.82132210333e-06
0.24 	4.0 	0.0 	1.308295536 	4.70190085666e-06
0.32 	4.0 	0.0 	1.25868361568 	1.2124347273e-05
0.48 	4.0 	0.0 	1.1511458628 	2.9138601507e-05
0.64 	4.0 	0.0 	1.04995550167 	0.000227200929778
0.75 	4.0 	0.0 	0.987811941811 	0.000465132067387
0.87 	4.0 	0.0 	0.927703845222 	0.000751325754322
1.0 	4.0 	0.0 	0.87077108954 	0.00131081737392
1.14 	4.0 	0.0 	0.816857746691 	0.00200381279332
1.29 	4.0 	0.0 	0.767014542427 	0.00296118117296
1.45 	4.0 	0.0 	0.720868081056 	0.00413737671439
1.62 	4.0 	0.0 	0.676556118418 	0.00698473501836
1.8 	4.0 	0.0 	0.637411651544 	0.00744497069672
2.0 	4.0 	0.0 	0.599352739236 	0.0101238055983
2.3 	4.0 	0.0 	0.548732595135 	0.0138096324951
2.7 	4.0 	0.0 	0.494548413301 	0.0196119851813
3.1 	4.0 	0.0 	0.449394953981 	0.0263778175733
3.6 	4.0 	0.0 	0.40283826126 	0.035107796546
4.2 	4.0 	0.0 	0.357261031848 	0.0465314168689
4.9 	4.0 	0.0 	0.306591225312 	0.0649896578204
5.7 	4.0 	0.0 	0.270932173618 	0.0721999878703
0.01 	6.0 	0.0 	1.38607873612 	0.0
0.02 	6.0 	0.0 	1.38543432522 	1.83854464716e-07
0.04 	6.0 	0.0 	1.38286785836 	4.12550994708e-07
0.08 	6.0 	0.0 	1.37277714249 	1.7428972549e-06
0.12 	6.0 	0.0 	1.35657751619 	2.46279711685e-06
0.16 	6.0 	0.0 	1.33539617428 	2.30603607828e-06
0.24 	6.0 	0.0 	1.28168744017 	6.98144779889e-06
0.32 	6.0 	0.0 	1.220264313 	1.52419590874e-05
0.48 	6.0 	0.0 	1.09827906163 	0.000110214289123
0.64 	6.0 	0.0 	0.995498524943 	0.000349735332232
0.75 	6.0 	0.0 	0.937334832838 	0.000763885573105
0.87 	6.0 	0.0 	0.883627564223 	0.0017364904303
1.0 	6.0 	0.0 	0.83556767727 	0.00223636593794
1.14 	6.0 	0.0 	0.790880223305 	0.00358011428639
1.29 	6.0 	0.0 	0.750129111704 	0.005272074207
1.45 	6.0 	0.0 	0.711409921278 	0.00693768005888
1.62 	6.0 	0.0 	0.671089792673 	0.0134140949517
1.8 	6.0 	0.0 	0.640945449861 	0.0134191934416
2.0 	6.0 	0.0 	0.609665949545 	0.013972780045
2.3 	6.0 	0.0 	0.562325211245 	0.0189211838788
2.7 	6.0 	0.0 	0.511068540769 	0.0366584279283
3.1 	6.0 	0.0 	0.448988410074 	0.0412014532155
3.6 	6.0 	0.0 	0.376195288664 	0.0577466136484
4.2 	6.0 	0.0 	0.264583771937 	0.096098115516
4.9 	6.0 	0.0 	0.173984780993 	0.107153538471
5.7 	6.0 	0.0 	0.0725669789753 	0.151133666611
0.01 	8.0 	0.0 	1.38599123612 	0.0
0.02 	8.0 	0.0 	1.38508308413 	5.15978486494e-08
0.04 	8.0 	0.0 	1.3814737618 	2.07174273287e-07
0.08 	8.0 	0.0 	1.36742445179 	1.7593890325e-06
0.12 	8.0 	0.0 	1.34519797348 	4.55320934376e-06
0.16 	8.0 	0.0 	1.3167565924 	5.27338658081e-06
0.24 	8.0 	0.0 	1.24682634976 	9.38073763721e-06
0.32 	8.0 	0.0 	1.17135670338 	4.41726211407e-05
0.48 	8.0 	0.0 	1.03437816232 	9.78387102542e-05
0.64 	8.0 	0.0 	0.930505793487 	0.000429989079005
0.75 	8.0 	0.0 	0.876564553433 	0.0010873320971
0.87 	8.0 	0.0 	0.82845274204 	0.0015892891869
1.0 	8.0 	0.0 	0.787460353626 	0.0027622451653
1.14 	8.0 	0.0 	0.74976242493 	0.00456319722509
1.29 	8.0 	0.0 	0.716973510182 	0.00576630184293
1.45 	8.0 	0.0 	0.68679765651 	0.00983171788433
1.62 	8.0 	0.0 	0.649256183725 	0.0139689519757
1.8 	8.0 	0.0 	0.619698084978 	0.0205758995997
2.0 	8.0 	0.0 	0.588228638719 	0.017512303068
2.3 	8.0 	0.0 	0.543478143932 	0.0243615847599
2.7 	8.0 	0.0 	0.467571069235 	0.0495380047471
3.1 	8.0 	0.0 	0.424116483679 	0.0927266835776


==> anc/EOS_stacked_square/anisotropy4.0/spincorrs <==
# beta*t, U/t, (mu-U/2)/t, extrapolated equal-time in-plane nearest-neighbor spin correlation -0.5*C_{nn} & error
0.01 8.0 0.0 -6.16625652221e-06 1.08427212157e-06
0.02 8.0 0.0 -1.01648700036e-05 1.99472100477e-06
0.04 8.0 0.0 -5.21382023442e-05 4.10417800331e-06
0.08 8.0 0.0 -0.000216211070564 8.32099337437e-06
0.12 8.0 0.0 -0.000519190293646 1.12158724911e-05
0.16 8.0 0.0 -0.000897495312247 1.5155912483e-05
0.24 8.0 0.0 -0.00199730331191 2.27648575926e-05
0.32 8.0 0.0 -0.00351038989794 4.38119425488e-05
0.48 8.0 0.0 -0.00693924240253 4.19903549435e-05
0.64 8.0 0.0 -0.0108426794598 9.1142447037e-05
0.75 8.0 0.0 -0.0133675958422 0.000214295906573
0.87 8.0 0.0 -0.0167604264886 0.000124783991187
1.0 8.0 0.0 -0.019500749346 0.000374461465471
1.14 8.0 0.0 -0.0227501353108 0.000238287138649
1.29 8.0 0.0 -0.0264383365751 0.000212425281759
1.45 8.0 0.0 -0.0302858488851 0.000431321282413
1.62 8.0 0.0 -0.0345193904613 0.000316567450459
1.8 8.0 0.0 -0.0377343656261 0.000569455735062
2.0 8.0 0.0 -0.0431771860399 0.000460128904686
2.3 8.0 0.0 -0.0481378085522 0.00056506866935
2.7 8.0 0.0 -0.0558600278134 0.0013197373444
3.1 8.0 0.0 -0.0613100348746 0.00411797836047
0.01 6.0 0.0 -2.96179053046e-06 8.18508397379e-07
0.02 6.0 0.0 -1.48626143945e-05 1.64822776054e-06
0.04 6.0 0.0 -4.18842112703e-05 3.31739735015e-06
0.08 6.0 0.0 -0.000204665429223 5.61151224844e-06
0.12 6.0 0.0 -0.000487118300297 7.811041431e-06
0.16 6.0 0.0 -0.000870058095319 1.07572700635e-05
0.24 6.0 0.0 -0.00194086864177 1.53476284312e-05
0.32 6.0 0.0 -0.0033597863952 2.64165855879e-05
0.48 6.0 0.0 -0.00684971881754 4.2179560993e-05
0.64 6.0 0.0 -0.0106780820701 9.63750065876e-05
0.75 6.0 0.0 -0.0133275963018 7.91910268675e-05
0.87 6.0 0.0 -0.0163163837807 0.000243881132935
1.0 6.0 0.0 -0.0193307245345 0.000277882513744
1.14 6.0 0.0 -0.0223804654368 0.000518404303595
1.29 6.0 0.0 -0.0257621459285 0.000500844537474
1.45 6.0 0.0 -0.0290778549028 0.000576981168827
1.62 6.0 0.0 -0.0324422678238 0.000892680907951
1.8 6.0 0.0 -0.0353258521767 0.00103308600304
2.0 6.0 0.0 -0.0384716443257 0.000946553915099
2.3 6.0 0.0 -0.0428656442951 0.00130530452737
2.7 6.0 0.0 -0.0485896179556 0.00161658230994
3.1 6.0 0.0 -0.0541556866412 0.0025636629765
3.6 6.0 0.0 -0.0608587626079 0.003039557134
4.2 6.0 0.0 -0.0690752738184 0.00471364277579
4.9 6.0 0.0 -0.0776263252974 0.0072409140908
5.7 6.0 0.0 -0.0838308678197 0.00788423037929
0.01 4.0 0.0 -2.79599538161e-06 5.59761833945e-07
0.02 4.0 0.0 -1.56366186376e-05 1.1019029065e-06
0.04 4.0 0.0 -4.79589582192e-05 1.89523069e-06
0.08 4.0 0.0 -0.000194565136679 4.28044249897e-06
0.12 4.0 0.0 -0.00046261073308 6.06822604972e-06
0.16 4.0 0.0 -0.000845763548477 6.14819941804e-06
0.24 4.0 0.0 -0.0018397456777 1.00939462368e-05
0.32 4.0 0.0 -0.00320203243948 7.26596788195e-06
0.48 4.0 0.0 -0.00652838437372 2.81368547493e-05
0.64 4.0 0.0 -0.0100967215986 0.000134878693603
0.75 4.0 0.0 -0.0125693279568 0.000250843386725
0.87 4.0 0.0 -0.0150894766629 0.000382243187229
1.0 4.0 0.0 -0.017663421097 0.000547706707627
1.14 4.0 0.0 -0.0202870196894 0.000676848491191
1.29 4.0 0.0 -0.022641013257 0.00101664441038
1.45 4.0 0.0 -0.0248676864683 0.00124686951101
1.62 4.0 0.0 -0.0271339351342 0.00148024156639
1.8 4.0 0.0 -0.02919910934 0.00173232218163
2.0 4.0 0.0 -0.0310199269587 0.0023054000692
2.3 4.0 0.0 -0.0336156644905 0.00273116432101
2.7 4.0 0.0 -0.0361328878334 0.00337217518694
3.1 4.0 0.0 -0.0383979661328 0.00403634553914
3.6 4.0 0.0 -0.0404854637408 0.00475502616144
4.2 4.0 0.0 -0.0427348897814 0.00539501331312
4.9 4.0 0.0 -0.0447799433588 0.00610339480772
5.7 4.0 0.0 -0.0474051458367 0.00638466521333
0.01 3.0 0.0 -3.50435854416e-06 4.20529785943e-07
0.02 3.0 0.0 -1.24083465295e-05 8.25426950005e-07
0.04 3.0 0.0 -5.04699336587e-05 1.67082534848e-06
0.08 3.0 0.0 -0.000196393772553 3.27479556556e-06
0.12 3.0 0.0 -0.000453060354235 4.77808687961e-06
0.16 3.0 0.0 -0.000809446992608 5.07613107832e-06
0.24 3.0 0.0 -0.00181200148709 8.43339439802e-06
0.32 3.0 0.0 -0.00310030743461 5.76502347528e-06
0.48 3.0 0.0 -0.00627232858786 3.51584668642e-05
0.64 3.0 0.0 -0.00969705152121 0.000118219526324
0.75 3.0 0.0 -0.0119459200587 0.000250471794279
0.87 3.0 0.0 -0.014247169331 0.000396769542333
1.0 3.0 0.0 -0.016565165936 0.00059444559715
1.14 3.0 0.0 -0.0187561314377 0.000770690850634
1.29 3.0 0.0 -0.0207817849196 0.00107494878388
1.45 3.0 0.0 -0.0226787061868 0.00134144073792
1.62 3.0 0.0 -0.0243165229075 0.00164440509198
1.8 3.0 0.0 -0.0258987222315 0.00198872816111
2.0 3.0 0.0 -0.0273506106518 0.0022958884905
2.3 3.0 0.0 -0.0290592554528 0.00281979966592
2.7 3.0 0.0 -0.0308195430678 0.00341999963819
3.1 3.0 0.0 -0.0321487176431 0.00390207738125
0.01 2.0 0.0 -3.73221082218e-06 3.17300985893e-07
0.02 2.0 0.0 -1.19013603594e-05 5.40048428413e-07
0.04 2.0 0.0 -5.24984815488e-05 1.25110276604e-06
0.08 2.0 0.0 -0.000197052248597 2.13729864193e-06
0.12 2.0 0.0 -0.000441807327738 3.03373035033e-06
0.16 2.0 0.0 -0.000786424055445 3.77163386148e-06
0.24 2.0 0.0 -0.00173222336108 5.66788492359e-06
0.32 2.0 0.0 -0.00298917640322 6.05244536969e-06
0.48 2.0 0.0 -0.00598572272801 2.67066598493e-05
0.64 2.0 0.0 -0.00913261190065 0.000129505907382
0.75 2.0 0.0 -0.0112132220898 0.000234882092253
0.87 2.0 0.0 -0.0132931730418 0.000388204677774
1.0 2.0 0.0 -0.015287711067 0.00058817688801
1.14 2.0 0.0 -0.0171698546727 0.000808160991004
1.29 2.0 0.0 -0.0188636753797 0.00107276769256
1.45 2.0 0.0 -0.0204175276307 0.00136079279125
1.62 2.0 0.0 -0.021749127024 0.0016550138187
1.8 2.0 0.0 -0.0229416846381 0.00194825876262
2.0 2.0 0.0 -0.0240281117539 0.00227799015245
2.3 2.0 0.0 -0.0252918759134 0.00271711604125
2.7 2.0 0.0 -0.0265236544163 0.00321469318449
3.1 2.0 0.0 -0.027408220169 0.003618163958
0.01 1.0 0.0 -2.72377413619e-06 1.35960978738e-07
0.02 1.0 0.0 -1.27748604435e-05 2.99016517792e-07
0.04 1.0 0.0 -4.82696267059e-05 5.52871790472e-07
0.08 1.0 0.0 -0.000198514039248 1.23805016971e-06
0.12 1.0 0.0 -0.000435589514257 2.17152408696e-06
0.16 1.0 0.0 -0.000769819482956 1.89399405614e-06
0.24 1.0 0.0 -0.00167887401317 3.29594310571e-06
0.32 1.0 0.0 -0.00287020958323 7.81001524759e-06
0.48 1.0 0.0 -0.00565631197767 3.68296197863e-05
0.64 1.0 0.0 -0.00855086311524 0.000140469403523
0.75 1.0 0.0 -0.0104032280074 0.000248031924838
0.87 1.0 0.0 -0.01223271599 0.000390646709239
1.0 1.0 0.0 -0.0139644117967 0.000572215867135
1.14 1.0 0.0 -0.0155528824501 0.000782179628723
1.29 1.0 0.0 -0.0169852850717 0.00103101462192
1.45 1.0 0.0 -0.0182441145554 0.00128653706534
1.62 1.0 0.0 -0.0193339563301 0.00155759078221
1.8 1.0 0.0 -0.0202847149935 0.00182046356283
2.0 1.0 0.0 -0.021123703656 0.00210147921618
2.3 1.0 0.0 -0.0221136699593 0.00247008455776
2.7 1.0 0.0 -0.0230664159455 0.00287873061988
3.1 1.0 0.0 -0.0237306425265 0.00320356521958


==> anc/EOS_stacked_square/anisotropy6.0_U6.0/densities <==
# beta*t, U/t, (mu-U/2)/t, extrapolated density and flavor & error
0.02 6.0 0.0 0.5 2.11380166311e-16
0.04 6.0 0.0 0.5 5.49532360539e-16
0.08 6.0 0.0 0.5 1.75541673429e-16
0.12 6.0 0.0 0.5 1.41526221675e-16
0.16 6.0 0.0 0.5 3.7030556577e-16
0.24 6.0 0.0 0.5 1.11022302463e-16
0.32 6.0 0.0 0.5 6.11035111402e-11
0.48 6.0 0.0 0.5 1.47393597327e-10
0.64 6.0 0.0 0.5 2.09295636378e-10
0.75 6.0 0.0 0.5 2.32459218541e-10
0.87 6.0 0.0 0.5 2.42490194591e-10
1.0 6.0 0.0 0.5 2.37431796447e-10
1.14 6.0 0.0 0.5 2.1738350009e-10
1.29 6.0 0.0 0.5 6.95193004933e-09
1.45 6.0 0.0 0.5 1.22488741381e-10
1.62 6.0 0.0 0.5 4.57964222754e-11
1.8 6.0 0.0 0.5 4.76636231251e-11
2.0 6.0 0.0 0.5 1.64886188039e-10
0.02 6.0 -0.25 0.498787947655 2.72056737296e-09
0.04 6.0 -0.25 0.497653509566 5.35889623931e-09
0.08 6.0 -0.25 0.495621819587 5.78400557359e-09
0.12 6.0 -0.25 0.493904251822 1.66733273634e-08
0.16 6.0 -0.25 0.492490146358 2.05109851413e-08
0.24 6.0 -0.25 0.490453153393 3.75950518714e-08
0.32 6.0 -0.25 0.489252961904 3.47935747176e-08
0.48 6.0 -0.25 0.488400731471 7.93945938752e-08
0.64 6.0 -0.25 0.488511688611 5.37588424913e-07
0.75 6.0 -0.25 0.48879152797 5.58135859048e-07
0.87 6.0 -0.25 0.489155623286 7.69560037549e-07
1.0 6.0 -0.25 0.489562653002 6.124056562e-07
1.14 6.0 -0.25 0.490004359134 9.53297181317e-07
1.29 6.0 -0.25 0.490442707972 1.25541453957e-06
1.45 6.0 -0.25 0.490912326845 1.15103351809e-06
1.62 6.0 -0.25 0.491327920108 9.83415166051e-07
1.8 6.0 -0.25 0.491773231167 2.1542998451e-06
2.0 6.0 -0.25 0.492246793491 1.55332357992e-06
0.02 6.0 -0.5 0.497575874917 5.35889623931e-09
0.04 6.0 -0.5 0.495307018993 1.0e-7
0.08 6.0 -0.5 0.491244213404 2.02860214876e-08
0.12 6.0 -0.5 0.487810297583 3.64961856922e-08
0.16 6.0 -0.5 0.48497719853 9.12473592261e-08
0.24 6.0 -0.5 0.480899901646 9.71665405446e-08
0.32 6.0 -0.5 0.478500825757 3.47857573263e-08
0.48 6.0 -0.5 0.476759119422 2.33732124049e-07
0.64 6.0 -0.5 0.47693531186 3.52308729431e-07
0.75 6.0 -0.5 0.477440180165 1.0917963819e-06
0.87 6.0 -0.5 0.47813329639 9.99627944852e-07
1.0 6.0 -0.5 0.478890494457 1.37191969311e-06
1.14 6.0 -0.5 0.47971500943 1.67814626284e-06
1.29 6.0 -0.5 0.480481563676 4.7543797528e-06
1.45 6.0 -0.5 0.481259023356 1.48274330377e-06
1.62 6.0 -0.5 0.482131394863 2.3248365129e-06
1.8 6.0 -0.5 0.482911389768 1.64663582218e-06
2.0 6.0 -0.5 0.483623606949 2.13442779863e-06
0.02 6.0 -0.75 0.496363846908 5.78400557359e-09
0.04 6.0 -0.75 0.492960990443 8.75667765579e-09
0.08 6.0 -0.75 0.486865822607 2.57003635146e-08
0.12 6.0 -0.75 0.481718039817 5.07544429248e-08
0.16 6.0 -0.75 0.477466068903 3.45929529068e-08
0.24 6.0 -0.75 0.471343054942 8.219355887e-08
0.32 6.0 -0.75 0.46773618352 1.46284633285e-08
0.48 6.0 -0.75 0.465030348923 2.92700435967e-08
0.64 6.0 -0.75 0.465172528474 1.86847969472e-06
0.75 6.0 -0.75 0.465837591937 2.67171035542e-06
0.87 6.0 -0.75 0.466751540184 1.931587407e-06
1.0 6.0 -0.75 0.467740612622 1.73845833323e-06
1.14 6.0 -0.75 0.46877935949 1.87534514113e-06
1.29 6.0 -0.75 0.469763582825 2.31571334321e-06
1.45 6.0 -0.75 0.470768645036 8.041801704e-06
1.62 6.0 -0.75 0.471693031389 4.51086080891e-06
1.8 6.0 -0.75 0.472752860382 4.76261545094e-06
2.0 6.0 -0.75 0.473723125249 5.73037204158e-06
0.02 6.0 -1.0 0.495151928288 1.0e-7
0.04 6.0 -1.0 0.490614687226 2.72056737296e-09
0.08 6.0 -1.0 0.48249017355 2.42237461172e-08
0.12 6.0 -1.0 0.475630134377 7.57373903293e-08
0.16 6.0 -1.0 0.469964831501 7.53376145186e-08
0.24 6.0 -1.0 0.461811202226 1.41218150806e-07
0.32 6.0 -1.0 0.456943655264 4.31557176768e-08
0.48 6.0 -1.0 0.453210043917 2.24014211088e-07
0.64 6.0 -1.0 0.453159630937 2.45527756143e-06
0.75 6.0 -1.0 0.453858689369 2.03333978161e-06
0.87 6.0 -1.0 0.454880459306 3.19670997153e-06
1.0 6.0 -1.0 0.455917007381 1.34164606525e-06
1.14 6.0 -1.0 0.457011989782 3.74513507681e-06
1.29 6.0 -1.0 0.458072289777 6.19998634909e-06
1.45 6.0 -1.0 0.45904200655 6.00255596901e-06
1.62 6.0 -1.0 0.459910622616 7.79427592928e-06
1.8 6.0 -1.0 0.46070233016 7.46574987205e-06
2.0 6.0 -1.0 0.461531259696 8.40124555237e-06
0.02 6.0 -1.25 0.493940028925 2.72056737296e-09
0.04 6.0 -1.25 0.488268899424 1.0266312506e-08
0.08 6.0 -1.25 0.478117261519 1.75892623361e-08
0.12 6.0 -1.25 0.469548364097 4.8736897252e-08
0.16 6.0 -1.25 0.462472448338 7.272825138e-08
0.24 6.0 -1.25 0.452249611988 6.69576234809e-07
0.32 6.0 -1.25 0.446129329748 1.0243034053e-07
0.48 6.0 -1.25 0.44119753581 1.57594344628e-06
0.64 6.0 -1.25 0.440807782032 2.01382435147e-06
0.75 6.0 -1.25 0.441426271942 2.58586647255e-06
0.87 6.0 -1.25 0.442351127419 5.78911118028e-06
1.0 6.0 -1.25 0.443352239626 5.24778740069e-06
1.14 6.0 -1.25 0.444348294618 4.82504478758e-06
1.29 6.0 -1.25 0.445226028981 4.20433887716e-06
1.45 6.0 -1.25 0.445955882507 3.26940179762e-06
1.62 6.0 -1.25 0.446509065662 5.76451503806e-06
1.8 6.0 -1.25 0.447055522345 5.94884528856e-06
2.0 6.0 -1.25 0.447411844625 1.20440928306e-05
0.02 6.0 -1.5 0.492728155684 5.78400557359e-09
0.04 6.0 -1.5 0.485923779335 1.48214752686e-08
0.08 6.0 -1.5 0.473747429963 4.33552948965e-08
0.12 6.0 -1.5 0.46347191262 3.09236495023e-08
0.16 6.0 -1.5 0.454985936139 1.09171728089e-07
0.24 6.0 -1.5 0.442704434584 1.59310999e-07
0.32 6.0 -1.5 0.435274779835 3.00112164549e-07
0.48 6.0 -1.5 0.429067908622 4.24114869886e-07
0.64 6.0 -1.5 0.428089436142 3.06790433895e-06
0.75 6.0 -1.5 0.428444098901 2.10987523901e-06
0.87 6.0 -1.5 0.429147807906 2.61657684637e-06
1.0 6.0 -1.5 0.429891911138 7.85329399804e-06
1.14 6.0 -1.5 0.430500363895 7.69566319061e-06
1.29 6.0 -1.5 0.431010000132 3.89190256619e-06
1.45 6.0 -1.5 0.431324348353 6.34279367379e-06
1.62 6.0 -1.5 0.431508133431 7.06476597057e-06
1.8 6.0 -1.5 0.43149973464 9.61740467973e-06
2.0 6.0 -1.5 0.431391055818 1.00459708581e-05
0.02 6.0 -1.75 0.491516467456 1.0e-7
0.04 6.0 -1.75 0.483580009483 1.25146099156e-08
0.08 6.0 -1.75 0.469379000715 3.49717269223e-08
0.12 6.0 -1.75 0.457400605883 4.53543958181e-08
0.16 6.0 -1.75 0.447526648453 1.91874656156e-07
0.24 6.0 -1.75 0.433139148935 8.0488232865e-07
0.32 6.0 -1.75 0.424390083535 6.71708445012e-07
0.48 6.0 -1.75 0.416701463097 5.61539616948e-07
0.64 6.0 -1.75 0.414916868709 6.40928019156e-06
0.75 6.0 -1.75 0.414857183015 1.91142513119e-06
0.87 6.0 -1.75 0.415105655154 3.91721927514e-06
1.0 6.0 -1.75 0.415414426178 3.89801370571e-06
1.14 6.0 -1.75 0.415566782073 7.84355450891e-06
1.29 6.0 -1.75 0.415528993399 6.79593780216e-06
1.45 6.0 -1.75 0.415369651697 6.27328033305e-06
1.62 6.0 -1.75 0.414997162374 1.14681322558e-05
1.8 6.0 -1.75 0.41432786933 2.68388669893e-06
2.0 6.0 -1.75 0.413900076959 8.54039373896e-06
0.02 6.0 -2.0 0.490304833721 2.72056737296e-09
0.04 6.0 -2.0 0.481235509636 9.76376722281e-09
0.08 6.0 -2.0 0.465020200848 2.16417671796e-08
0.12 6.0 -2.0 0.451341032493 7.371683411e-08
0.16 6.0 -2.0 0.440058415242 1.81873947627e-07
0.24 6.0 -2.0 0.423636181989 4.68549631889e-07
0.32 6.0 -2.0 0.41346010568 1.99623814473e-07
0.48 6.0 -2.0 0.404155918214 1.55542348135e-06
0.64 6.0 -2.0 0.401305825649 1.02933430069e-06
0.75 6.0 -2.0 0.400672005167 4.55655613304e-06
0.87 6.0 -2.0 0.400337101142 7.20471399679e-06
1.0 6.0 -2.0 0.399924178457 4.89161765643e-06
1.14 6.0 -2.0 0.399524912424 6.93469708729e-06
1.29 6.0 -2.0 0.398990745776 4.09631114525e-06
1.45 6.0 -2.0 0.398065261195 5.21048902977e-06
1.62 6.0 -2.0 0.397173326164 1.09295797483e-05
1.8 6.0 -2.0 0.39610975739 1.32885559115e-05
2.0 6.0 -2.0 0.394985097783 1.18353346166e-05
0.02 6.0 -2.25 0.489093259293 2.72056737296e-09
0.04 6.0 -2.25 0.478891887944 1.54378714839e-08
0.08 6.0 -2.25 0.460663899336 3.50984824191e-08
0.12 6.0 -2.25 0.445288040502 8.74889799973e-08
0.16 6.0 -2.25 0.432609541963 2.01174874154e-07
0.24 6.0 -2.25 0.414101465163 1.13445976211e-06
0.32 6.0 -2.25 0.402524367893 2.34545744325e-07
0.48 6.0 -2.25 0.391334539898 1.80807190484e-06
0.64 6.0 -2.25 0.387260430561 3.34629474358e-06
0.75 6.0 -2.25 0.385860361175 4.52400928425e-06
0.87 6.0 -2.25 0.384758905702 5.76971379699e-06
1.0 6.0 -2.25 0.383675074917 1.11950609896e-05
1.14 6.0 -2.25 0.382509873608 1.18322222904e-05
1.29 6.0 -2.25 0.381213237451 9.44854473984e-06
1.45 6.0 -2.25 0.379688188493 5.25589786037e-06
1.62 6.0 -2.25 0.378128846931 1.06905861897e-05
1.8 6.0 -2.25 0.376653482696 1.18561013267e-05
2.0 6.0 -2.25 0.374970021409 8.95622608764e-06
0.02 6.0 -2.5 0.487881812085 2.72056737296e-09
0.04 6.0 -2.5 0.476549483063 1.362458402e-08
0.08 6.0 -2.5 0.456305290504 4.38745791429e-08
0.12 6.0 -2.5 0.439257911729 1.24533061419e-07
0.16 6.0 -2.5 0.425166335239 2.81644823816e-07
0.24 6.0 -2.5 0.404556575171 9.78350222951e-07
0.32 6.0 -2.5 0.391486810655 4.19882135912e-07
0.48 6.0 -2.5 0.378295055134 5.51406610127e-07
0.64 6.0 -2.5 0.372746548233 2.29335435476e-06
0.75 6.0 -2.5 0.370465270244 4.5310183707e-06
0.87 6.0 -2.5 0.368434365246 3.75431860444e-06
1.0 6.0 -2.5 0.366569701248 7.41619220868e-06
1.14 6.0 -2.5 0.364596107272 5.85826974514e-06
1.29 6.0 -2.5 0.362510330671 4.99123852775e-06
1.45 6.0 -2.5 0.360454224689 6.1473262535e-06
1.62 6.0 -2.5 0.358342055869 7.22290666012e-06
1.8 6.0 -2.5 0.356385419751 7.50182618726e-06
2.0 6.0 -2.5 0.354442518055 1.17313552621e-05
0.02 6.0 -2.75 0.486670367876 7.57862374098e-09
0.04 6.0 -2.75 0.474207167787 3.09571399657e-08
0.08 6.0 -2.75 0.451957752966 5.76426532014e-08
0.12 6.0 -2.75 0.433214039493 1.15511074533e-07
0.16 6.0 -2.75 0.417753338185 1.85302395305e-07
0.24 6.0 -2.75 0.395065360033 4.30655348648e-06
0.32 6.0 -2.75 0.380446297157 7.76531865716e-08
0.48 6.0 -2.75 0.365085921808 8.56465689942e-07
0.64 6.0 -2.75 0.357773329749 2.31555033321e-06
0.75 6.0 -2.75 0.354497119984 4.63848235091e-06
0.87 6.0 -2.75 0.351509820806 5.90004189461e-06
1.0 6.0 -2.75 0.348693279778 8.80523470013e-06
1.14 6.0 -2.75 0.345957283687 1.01135421962e-05
1.29 6.0 -2.75 0.343198677397 8.2573766407e-06
1.45 6.0 -2.75 0.340460473129 4.21134070827e-06
1.62 6.0 -2.75 0.337928624654 9.11562866621e-06
1.8 6.0 -2.75 0.335493162685 7.57724952923e-06
2.0 6.0 -2.75 0.333073249716 7.11375074415e-06
0.02 6.0 -3.0 0.485459194804 9.023101193e-09
0.04 6.0 -3.0 0.471868026329 1.68147791225e-08
0.08 6.0 -3.0 0.447614311587 5.55129089211e-08
0.12 6.0 -3.0 0.427198341943 1.25069189924e-07
0.16 6.0 -3.0 0.410354949504 1.70620139326e-07
0.24 6.0 -3.0 0.385516991435 6.59772309323e-07
0.32 6.0 -3.0 0.369430898188 1.75276799752e-07
0.48 6.0 -3.0 0.351649758223 3.09005548673e-06
0.64 6.0 -3.0 0.342456425985 7.85709502947e-06
0.75 6.0 -3.0 0.337991978142 4.14241633499e-06
0.87 6.0 -3.0 0.333983482458 3.77607975291e-06
1.0 6.0 -3.0 0.330266122771 1.00358055141e-05
1.14 6.0 -3.0 0.326655929352 4.57765724819e-06
1.29 6.0 -3.0 0.323264130984 1.25017046314e-05
1.45 6.0 -3.0 0.320003532906 9.44160543843e-06
1.62 6.0 -3.0 0.31702541515 1.11077793893e-05
1.8 6.0 -3.0 0.314287460275 1.22368362028e-05
2.0 6.0 -3.0 0.311608145523 1.01293916567e-05
0.02 6.0 -3.25 0.484247952026 7.25937919078e-09
0.04 6.0 -3.25 0.469528399903 1.17835433103e-08
0.08 6.0 -3.25 0.443286227034 3.48487583596e-08
0.12 6.0 -3.25 0.421199934841 2.62040213759e-07
0.16 6.0 -3.25 0.402985144048 1.54717305493e-07
0.24 6.0 -3.25 0.376053898971 8.1345756051e-07
0.32 6.0 -3.25 0.358331075771 3.43205113339e-07
0.48 6.0 -3.25 0.338009726387 2.11395467097e-06
0.64 6.0 -3.25 0.326776115764 8.97128178151e-06
0.75 6.0 -3.25 0.32116408847 2.81820968586e-06
0.87 6.0 -3.25 0.316052399328 4.09775067799e-06
1.0 6.0 -3.25 0.311315520821 1.23619077044e-05
1.14 6.0 -3.25 0.306991688241 1.1063707244e-05
1.29 6.0 -3.25 0.302907384483 9.05829454107e-06
1.45 6.0 -3.25 0.299193640405 1.02472028814e-05
1.62 6.0 -3.25 0.295842845067 7.7290108226e-06
1.8 6.0 -3.25 0.292793829407 1.22081305307e-05
2.0 6.0 -3.25 0.290026316981 1.6608838475e-05
0.02 6.0 -3.5 0.483037431706 1.0e-7
0.04 6.0 -3.5 0.46719019426 2.35608045769e-08
0.08 6.0 -3.5 0.438956010502 2.92963549423e-08
0.12 6.0 -3.5 0.415232526648 1.60500563318e-07
0.16 6.0 -3.5 0.395655470156 4.88425878256e-07
0.24 6.0 -3.5 0.366589319439 1.28505273425e-07
0.32 6.0 -3.5 0.347204993392 2.08334168167e-07
0.48 6.0 -3.5 0.324218702748 1.40662669689e-06
0.64 6.0 -3.5 0.310806691336 8.42738311586e-06
0.75 6.0 -3.5 0.303978049247 6.87781581457e-06
0.87 6.0 -3.5 0.297726956872 4.15804419891e-06
1.0 6.0 -3.5 0.292122542122 1.06914326161e-05
1.14 6.0 -3.5 0.286949796972 1.40519682448e-05
1.29 6.0 -3.5 0.282345670805 5.33693763775e-06
1.45 6.0 -3.5 0.27827049309 1.06969734883e-05
1.62 6.0 -3.5 0.27453980388 1.35569634546e-05
1.8 6.0 -3.5 0.27136115644 5.70700725225e-06
2.0 6.0 -3.5 0.268472666514 1.82561526344e-05
0.02 6.0 -3.75 0.481826567831 5.35889623931e-09
0.04 6.0 -3.75 0.464856045368 4.55628030998e-08
0.08 6.0 -3.75 0.434629036579 5.20901629119e-08
0.12 6.0 -3.75 0.409265308425 2.69462550474e-07
0.16 6.0 -3.75 0.388306527205 1.67584741907e-07
0.24 6.0 -3.75 0.35716903822 3.41021953621e-06
0.32 6.0 -3.75 0.336122056527 5.49749037208e-07
0.48 6.0 -3.75 0.310370695899 3.19124456076e-06
0.64 6.0 -3.75 0.294634182946 6.2380985365e-06
0.75 6.0 -3.75 0.286566205033 8.36537353198e-06
0.87 6.0 -3.75 0.279273626065 1.19500336087e-05
1.0 6.0 -3.75 0.27267551103 1.09034704129e-05
1.14 6.0 -3.75 0.266924144739 4.83612041924e-06
1.29 6.0 -3.75 0.261712756614 1.12127310678e-05
1.45 6.0 -3.75 0.257290357603 6.20505357743e-06
1.62 6.0 -3.75 0.253347245233 1.30476309502e-05
1.8 6.0 -3.75 0.250012910933 8.66502157712e-06
2.0 6.0 -3.75 0.247059578328 1.02087453261e-05
0.02 6.0 -4.0 0.480616533945 7.25937919078e-09
0.04 6.0 -4.0 0.46251963974 2.64161348121e-08
0.08 6.0 -4.0 0.430318128113 3.65974460435e-08
0.12 6.0 -4.0 0.403310704064 4.27068423658e-08
0.16 6.0 -4.0 0.381010271221 4.17417672489e-07
0.24 6.0 -4.0 0.347726235156 3.69463867252e-07
0.32 6.0 -4.0 0.324989962406 7.51895618071e-07
0.48 6.0 -4.0 0.296426689352 3.65225150442e-06
0.64 6.0 -4.0 0.278340112116 6.47201008468e-06
0.75 6.0 -4.0 0.26897691865 7.9027583585e-06
0.87 6.0 -4.0 0.260691113675 3.99842442657e-06
1.0 6.0 -4.0 0.253265371024 6.98712284817e-06
1.14 6.0 -4.0 0.24674660003 1.18666315022e-05
1.29 6.0 -4.0 0.241132887893 8.9674867356e-06
1.45 6.0 -4.0 0.236302690666 8.3413117012e-06
1.62 6.0 -4.0 0.232417323811 6.68465489274e-06
1.8 6.0 -4.0 0.228931590105 1.47988580691e-05
2.0 6.0 -4.0 0.226006225092 1.35898876065e-05
0.02 6.0 -4.5 0.478196752839 4.71216091539e-09
0.04 6.0 -4.5 0.457853370448 2.36486013315e-08
0.08 6.0 -4.5 0.42171749098 5.84409281516e-08
0.12 6.0 -4.5 0.391478368446 8.14854210024e-08
0.16 6.0 -4.5 0.366520774953 1.50032815874e-07
0.24 6.0 -4.5 0.329052262177 1.31828257967e-06
0.32 6.0 -4.5 0.302804987027 4.20653454384e-08
0.48 6.0 -4.5 0.268411414176 1.66413287253e-06
0.64 6.0 -4.5 0.245767244785 7.15483856855e-06
0.75 6.0 -4.5 0.233970671419 5.80625179759e-06
0.87 6.0 -4.5 0.223685811112 2.51694550263e-06
1.0 6.0 -4.5 0.214812198232 8.43884599386e-06
1.14 6.0 -4.5 0.207331579379 5.99063034841e-06
1.29 6.0 -4.5 0.20093135267 7.32770977564e-06
1.45 6.0 -4.5 0.195832966284 8.92480249117e-06
1.62 6.0 -4.5 0.191606360555 3.52055288014e-06
1.8 6.0 -4.5 0.188071798042 1.10832651129e-05
2.0 6.0 -4.5 0.185201104654 8.0376372209e-06
0.02 6.0 -5.0 0.475777146818 1.31378336454e-08
0.04 6.0 -5.0 0.453195023249 1.38080520263e-08
0.08 6.0 -5.0 0.413165135996 1.22359010953e-07
0.12 6.0 -5.0 0.379756004573 1.28464949369e-07
0.16 6.0 -5.0 0.352164729885 3.72953570374e-07
0.24 6.0 -5.0 0.310577383828 2.16738882749e-06
0.32 6.0 -5.0 0.280863819326 2.44406229754e-07
0.48 6.0 -5.0 0.24060324439 2.26130376507e-06
0.64 6.0 -5.0 0.213664058171 5.41390257418e-06
0.75 6.0 -5.0 0.19981497661 6.43997729704e-06
0.87 6.0 -5.0 0.187923833233 6.43302339866e-06
1.0 6.0 -5.0 0.177778355072 4.53140105138e-06
1.14 6.0 -5.0 0.169470608066 8.50785938251e-06
1.29 6.0 -5.0 0.162683785468 8.29261114665e-06
1.45 6.0 -5.0 0.157280787488 1.02542920173e-05
1.62 6.0 -5.0 0.152872220108 5.00081876455e-06
1.8 6.0 -5.0 0.149500161839 7.4835640906e-06
2.0 6.0 -5.0 0.146692548981 1.1405906468e-05
0.02 6.0 -5.5 0.473359739324 5.78400557359e-09
0.04 6.0 -5.5 0.448544562866 2.17509318933e-08
0.08 6.0 -5.5 0.404658442025 2.15688667727e-07
0.12 6.0 -5.5 0.368111624599 1.99391791486e-07
0.16 6.0 -5.5 0.337975251117 3.71174335981e-07
0.24 6.0 -5.5 0.292280629517 2.69862774663e-06
0.32 6.0 -5.5 0.259258720512 5.02357448466e-07
0.48 6.0 -5.5 0.213552909579 2.12583414269e-06
0.64 6.0 -5.5 0.182857936176 7.11199969688e-06
0.75 6.0 -5.5 0.167342548721 1.11539514282e-05
0.87 6.0 -5.5 0.154174866472 9.34661134437e-06
1.0 6.0 -5.5 0.143208688386 9.98430840152e-06
1.14 6.0 -5.5 0.13431333987 5.93177482242e-06
1.29 6.0 -5.5 0.127204158064 9.21847549055e-06
1.45 6.0 -5.5 0.121602658845 6.8091095182e-06
1.62 6.0 -5.5 0.117210905918 7.58549136349e-06
1.8 6.0 -5.5 0.113732175801 8.87728557351e-06
2.0 6.0 -5.5 0.110913093022 4.58313852436e-06
0.02 6.0 -6.0 0.470942409145 1.73775908197e-08
0.04 6.0 -6.0 0.443900183874 5.31451538209e-08
0.08 6.0 -6.0 0.396179711697 1.47152770623e-07
0.12 6.0 -6.0 0.35657136311 2.46603488088e-07
0.16 6.0 -6.0 0.324036381682 3.82608315443e-07
0.24 6.0 -6.0 0.274327732768 1.27085066705e-06
0.32 6.0 -6.0 0.238059746881 2.56530690757e-07
0.48 6.0 -6.0 0.187573109104 1.03177234528e-06
0.64 6.0 -6.0 0.153970747237 2.97260953573e-06
0.75 6.0 -6.0 0.137269335767 9.5611687957e-06
0.87 6.0 -6.0 0.123287104733 9.29199091653e-06
1.0 6.0 -6.0 0.111847287875 4.58198413048e-06
1.14 6.0 -6.0 0.102628334977 7.58460236476e-06
1.29 6.0 -6.0 0.0953092985606 5.83516664122e-06
1.45 6.0 -6.0 0.0895157727479 7.12730729098e-06
1.62 6.0 -6.0 0.0849922255181 1.05597262803e-05
1.8 6.0 -6.0 0.0812829369172 3.68965151471e-06
2.0 6.0 -6.0 0.0783427891203 2.18477098752e-06
0.02 6.0 -6.5 0.468527104718 9.023101193e-09
0.04 6.0 -6.5 0.439267874929 4.26877741016e-08
0.08 6.0 -6.5 0.387768569321 6.51710764297e-08
0.12 6.0 -6.5 0.345220363505 1.42701992794e-07
0.16 6.0 -6.5 0.310191928102 5.21579950986e-07
0.24 6.0 -6.5 0.256697742789 1.38766690588e-06
0.32 6.0 -6.5 0.217557135113 3.76655799387e-07
0.48 6.0 -6.5 0.162953089228 4.10588013396e-06
0.64 6.0 -6.5 0.127352575586 1.19342205423e-06
0.75 6.0 -6.5 0.110073194523 6.49976090329e-06
0.87 6.0 -6.5 0.095887009956 9.32730680451e-06
1.0 6.0 -6.5 0.0843663506907 5.18827093827e-06
1.14 6.0 -6.5 0.0751902768209 3.06705766966e-06
1.29 6.0 -6.5 0.0677864625419 4.18814191044e-06
1.45 6.0 -6.5 0.0619317589873 2.59435238206e-06
1.62 6.0 -6.5 0.0571669590694 4.97699883997e-06
1.8 6.0 -6.5 0.0534041605577 2.24485479339e-06
2.0 6.0 -6.5 0.0501457550402 2.77477793549e-06
0.02 6.0 -7.0 0.466113230916 2.72056737296e-09
0.04 6.0 -7.0 0.434639687038 2.36923777036e-08
0.08 6.0 -7.0 0.379396016632 1.24196805857e-07
0.12 6.0 -7.0 0.333880094151 2.2194161191e-07
0.16 6.0 -7.0 0.296571569937 3.09230271935e-07
0.24 6.0 -7.0 0.239582005005 1.47800107704e-06
0.32 6.0 -7.0 0.197789746072 9.40138389264e-07
0.48 6.0 -7.0 0.140058637878 2.76449854006e-06
0.64 6.0 -7.0 0.10367507318 2.75146685448e-06
0.75 6.0 -7.0 0.0863779299141 7.3872111672e-06
0.87 6.0 -7.0 0.0724494136198 3.45269244385e-06
1.0 6.0 -7.0 0.0613055064155 3.47001945609e-06
1.14 6.0 -7.0 0.0524673328568 4.95438608634e-06
1.29 6.0 -7.0 0.0454233536769 4.1459208981e-06
1.45 6.0 -7.0 0.039758295405 1.60877812827e-06
1.62 6.0 -7.0 0.0351561134132 4.95197840016e-06
1.8 6.0 -7.0 0.0313337730109 5.36222818595e-06
2.0 6.0 -7.0 0.0280770858264 3.51851799889e-06
0.02 6.0 -7.5 0.463700076258 1.52933640464e-08
0.04 6.0 -7.5 0.430028396044 6.32811222637e-08
0.08 6.0 -7.5 0.371117836568 6.89844908132e-08
0.12 6.0 -7.5 0.322774677766 2.86673711573e-07
0.16 6.0 -7.5 0.283258937704 9.244415075e-07
0.24 6.0 -7.5 0.222987750951 4.59052434743e-07
0.32 6.0 -7.5 0.178900960068 9.3872637841e-07
0.48 6.0 -7.5 0.119186586543 1.56741515089e-06
0.64 6.0 -7.5 0.0830045268616 1.26776945132e-06
0.75 6.0 -7.5 0.066281713728 3.27433210847e-06
0.87 6.0 -7.5 0.0532022727647 4.77739624012e-06
1.0 6.0 -7.5 0.0428963117048 2.8968122754e-06
1.14 6.0 -7.5 0.0348758597714 2.18290334249e-06
1.29 6.0 -7.5 0.0285261671776 1.5395972374e-06
1.45 6.0 -7.5 0.0235338632648 1.25161701151e-06
1.62 6.0 -7.5 0.0195810187076 7.6113934726e-07
1.8 6.0 -7.5 0.0163573360277 1.94802701126e-06
2.0 6.0 -7.5 0.0135784240235 1.34124453277e-06
0.02 6.0 -8.0 0.461289980251 1.0e-7
0.04 6.0 -8.0 0.425428116223 3.77757417e-08
0.08 6.0 -8.0 0.36286759956 2.14521524606e-07
0.12 6.0 -8.0 0.311806624801 1.89007196366e-07
0.16 6.0 -8.0 0.270171360828 3.41495907492e-07
0.24 6.0 -8.0 0.206921105308 7.07975480015e-07
0.32 6.0 -8.0 0.161041989727 1.61580752939e-06
0.48 6.0 -8.0 0.100446680379 1.71950499134e-06
0.64 6.0 -8.0 0.0652920035192 1.13375796966e-06
0.75 6.0 -8.0 0.0497958563314 1.53297560974e-06
0.87 6.0 -8.0 0.0379471962359 2.87816284929e-07
1.0 6.0 -8.0 0.0289623276849 1.3400810008e-06
1.14 6.0 -8.0 0.0221108276975 7.37889812198e-07
1.29 6.0 -8.0 0.0169144163268 6.88145406496e-07
1.45 6.0 -8.0 0.01298791812 8.07102830556e-07
1.62 6.0 -8.0 0.00997782732653 1.24184083322e-07
1.8 6.0 -8.0 0.00766184934836 2.31886654974e-07
2.0 6.0 -8.0 0.00579490876643 3.72012046013e-07


==> anc/EOS_stacked_square/anisotropy6.0_U6.0/double_occupations <==
# beta*t, U/t, (mu-U/2)/t, extrapolated double occupation & error
0.02 6.0 0.0 0.242514130873 3.52579843803e-06
0.04 6.0 0.0 0.235040401869 4.60396048519e-06
0.08 6.0 0.0 0.220395767757 8.87793548749e-06
0.12 6.0 0.0 0.206290835587 8.76656438732e-06
0.16 6.0 0.0 0.193036077638 1.25128783987e-05
0.24 6.0 0.0 0.169321248987 2.16235882706e-05
0.32 6.0 0.0 0.149831851627 9.90085527616e-06
0.48 6.0 0.0 0.122383567459 1.13376305261e-05
0.64 6.0 0.0 0.106243693388 1.19635540188e-05
0.75 6.0 0.0 0.0993019328935 1.23927800083e-05
0.87 6.0 0.0 0.0941376609469 3.19312735912e-05
1.0 6.0 0.0 0.0905004594247 5.70735213382e-05
1.14 6.0 0.0 0.0880127113707 4.35262102339e-05
1.29 6.0 0.0 0.0863042981547 0.000100029368664
1.45 6.0 0.0 0.0852334088266 0.000110888570697
1.62 6.0 0.0 0.0844625240732 0.000137841808783
1.8 6.0 0.0 0.0840609177867 0.000154378485881
2.0 6.0 0.0 0.0837572424242 0.000177600498778
0.02 6.0 -0.25 0.241303370187 3.58212015877e-06
0.04 6.0 -0.25 0.23269832255 4.76724123909e-06
0.08 6.0 -0.25 0.216032372375 6.78309363328e-06
0.12 6.0 -0.25 0.200278278825 1.16720217648e-05
0.16 6.0 -0.25 0.18553399198 1.62323918592e-05
0.24 6.0 -0.25 0.159894290978 1.62140095663e-05
0.32 6.0 -0.25 0.139368783954 1.28550286441e-05
0.48 6.0 -0.25 0.111252298119 1.03745415644e-05
0.64 6.0 -0.25 0.0953457270474 1.15143103096e-05
0.75 6.0 -0.25 0.0887287362583 2.38811916542e-05
0.87 6.0 -0.25 0.0840272150113 4.07576524996e-05
1.0 6.0 -0.25 0.0808475771959 3.74510961761e-05
1.14 6.0 -0.25 0.0788259935784 3.87383003112e-05
1.29 6.0 -0.25 0.0776410918489 5.09083887696e-05
1.45 6.0 -0.25 0.0770500492281 7.75300650931e-05
1.62 6.0 -0.25 0.0768093610752 0.000100647733605
1.8 6.0 -0.25 0.0768781525893 0.000131892553856
2.0 6.0 -0.25 0.077085819766 0.000147345795673
0.02 6.0 -0.5 0.240095733346 3.63685124222e-06
0.04 6.0 -0.5 0.230368168562 4.76448441161e-06
0.08 6.0 -0.5 0.211727156203 9.41972160342e-06
0.12 6.0 -0.5 0.194333891418 1.19135721827e-05
0.16 6.0 -0.5 0.178352068402 1.34882570768e-05
0.24 6.0 -0.5 0.150936204351 2.03981862744e-05
0.32 6.0 -0.5 0.129420240414 1.79237611399e-05
0.48 6.0 -0.5 0.100955133923 8.24071782266e-06
0.64 6.0 -0.5 0.0854830106847 1.14371682077e-05
0.75 6.0 -0.5 0.079334346375 2.79590226733e-05
0.87 6.0 -0.5 0.0751334994733 2.05004454016e-05
1.0 6.0 -0.5 0.0724537595515 3.26569180713e-05
1.14 6.0 -0.5 0.0709334122902 3.78454420577e-05
1.29 6.0 -0.5 0.0702579594611 4.44214383078e-05
1.45 6.0 -0.5 0.0701550027404 6.42772697677e-05
1.62 6.0 -0.5 0.0703827476823 8.25155315017e-05
1.8 6.0 -0.5 0.070898110749 8.77702064938e-05
2.0 6.0 -0.5 0.0715786129884 0.000133934692427
0.02 6.0 -0.75 0.238891497655 3.39833069834e-06
0.04 6.0 -0.75 0.228052826947 4.94894637472e-06
0.08 6.0 -0.75 0.207501810165 7.23514514548e-06
0.12 6.0 -0.75 0.188511535764 8.87119085921e-06
0.16 6.0 -0.75 0.171324102101 1.13754478512e-05
0.24 6.0 -0.75 0.142315518961 1.90404257446e-05
0.32 6.0 -0.75 0.120021041594 1.06116161251e-05
0.48 6.0 -0.75 0.091480817233 8.59528917794e-06
0.64 6.0 -0.75 0.0766199085914 8.8399548077e-06
0.75 6.0 -0.75 0.0709737933602 9.93627634494e-06
0.87 6.0 -0.75 0.0672914423532 7.61566892436e-06
1.0 6.0 -0.75 0.0651455586213 2.69691390683e-05
1.14 6.0 -0.75 0.0641097838301 2.28180833009e-05
1.29 6.0 -0.75 0.0638555601664 4.26710241223e-05
1.45 6.0 -0.75 0.0641257554255 4.72805768946e-05
1.62 6.0 -0.75 0.0647739268007 8.52088693929e-05
1.8 6.0 -0.75 0.0656209075056 8.7574687798e-05
2.0 6.0 -0.75 0.0666272934904 0.000115219927699
0.02 6.0 -1.0 0.237689929929 3.4145108038e-06
0.04 6.0 -1.0 0.225757342187 3.76117648264e-06
0.08 6.0 -1.0 0.203298421164 9.36310673988e-06
0.12 6.0 -1.0 0.18279077312 1.22647690501e-05
0.16 6.0 -1.0 0.164436220077 1.16360399165e-05
0.24 6.0 -1.0 0.133940795712 1.64721575652e-05
0.32 6.0 -1.0 0.111160322314 7.44768442698e-06
0.48 6.0 -1.0 0.082740829447 1.03667369395e-05
0.64 6.0 -1.0 0.0686142302585 2.4996165264e-05
0.75 6.0 -1.0 0.0635044979746 6.54432830639e-06
0.87 6.0 -1.0 0.0603334148102 1.13635779573e-05
1.0 6.0 -1.0 0.0586698287333 1.09856452519e-05
1.14 6.0 -1.0 0.0580535795021 3.49055499761e-05
1.29 6.0 -1.0 0.0581532144798 3.31909224327e-05
1.45 6.0 -1.0 0.0587252143831 4.75323700325e-05
1.62 6.0 -1.0 0.0595952389109 4.54473933518e-05
1.8 6.0 -1.0 0.0606377487344 9.09350792221e-05
2.0 6.0 -1.0 0.0617529549826 9.852603856e-05
0.02 6.0 -1.25 0.236491388825 3.36156909657e-06
0.04 6.0 -1.25 0.223473918169 4.38608663552e-06
0.08 6.0 -1.25 0.199139933547 7.19333096964e-06
0.12 6.0 -1.25 0.17717376963 1.04018019864e-05
0.16 6.0 -1.25 0.157730384727 1.36856128957e-05
0.24 6.0 -1.25 0.126032096207 1.51771983885e-05
0.32 6.0 -1.25 0.102802321833 1.09104761263e-05
0.48 6.0 -1.25 0.0747601771932 6.39981546792e-06
0.64 6.0 -1.25 0.0614153921158 5.94847128203e-06
0.75 6.0 -1.25 0.0568319337296 6.55420281426e-06
0.87 6.0 -1.25 0.0541245212688 2.0216077255e-05
1.0 6.0 -1.25 0.0528720052281 9.68968773805e-06
1.14 6.0 -1.25 0.0525663964219 1.6767776034e-05
1.29 6.0 -1.25 0.0529250203183 2.63140656404e-05
1.45 6.0 -1.25 0.0536803571346 3.20278576964e-05
1.62 6.0 -1.25 0.0546530315816 5.58713584402e-05
1.8 6.0 -1.25 0.055696508857 7.81301615123e-05
2.0 6.0 -1.25 0.0568153178095 8.45459454383e-05
0.02 6.0 -1.5 0.235294910933 3.25531191416e-06
0.04 6.0 -1.5 0.221196233225 5.4301450181e-06
0.08 6.0 -1.5 0.195031377486 9.49042249977e-06
0.12 6.0 -1.5 0.171674856981 9.06885277404e-06
0.16 6.0 -1.5 0.151223186853 1.07519847927e-05
0.24 6.0 -1.5 0.118421531281 1.40678427895e-05
0.32 6.0 -1.5 0.0949196805918 5.34377490256e-06
0.48 6.0 -1.5 0.0674019135778 7.78132083042e-06
0.64 6.0 -1.5 0.0549251554542 5.94972789024e-06
0.75 6.0 -1.5 0.0508110274097 8.1039187915e-06
0.87 6.0 -1.5 0.0485499380245 1.62007576655e-05
1.0 6.0 -1.5 0.0476070048192 1.14298900302e-05
1.14 6.0 -1.5 0.0475590608496 1.78927898518e-05
1.29 6.0 -1.5 0.0480183968571 3.35052601245e-05
1.45 6.0 -1.5 0.0488389699602 3.09808845953e-05
1.62 6.0 -1.5 0.0497957251095 4.42147205583e-05
1.8 6.0 -1.5 0.0507992065381 5.8873925234e-05
2.0 6.0 -1.5 0.0518514744403 7.05557205271e-05
0.02 6.0 -1.75 0.234103465637 3.13228209778e-06
0.04 6.0 -1.75 0.218921380473 4.57632160095e-06
0.08 6.0 -1.75 0.190987694504 6.20751801104e-06
0.12 6.0 -1.75 0.166295903209 7.78434146612e-06
0.16 6.0 -1.75 0.144854918712 1.38447632237e-05
0.24 6.0 -1.75 0.111190379119 1.20068330889e-05
0.32 6.0 -1.75 0.0875169994768 5.05732434437e-06
0.48 6.0 -1.75 0.0606860836296 8.6287040854e-06
0.64 6.0 -1.75 0.0490575051655 6.96798651614e-06
0.75 6.0 -1.75 0.0454030383083 5.43547886432e-06
0.87 6.0 -1.75 0.0435089392431 3.98802793856e-06
1.0 6.0 -1.75 0.0427998590385 9.42549062209e-06
1.14 6.0 -1.75 0.0428688216822 9.5693418223e-06
1.29 6.0 -1.75 0.0434026909917 2.88118265032e-05
1.45 6.0 -1.75 0.0441816972491 2.78488585135e-05
1.62 6.0 -1.75 0.0450368765307 4.83840321054e-05
1.8 6.0 -1.75 0.0459237991691 4.89339018747e-05
2.0 6.0 -1.75 0.0468354503113 7.53008549317e-05
0.02 6.0 -2.0 0.232913930136 2.98541895986e-06
0.04 6.0 -2.0 0.216678625117 4.59425433572e-06
0.08 6.0 -2.0 0.186962589762 6.58348269811e-06
0.12 6.0 -2.0 0.161015344323 7.49670345513e-06
0.16 6.0 -2.0 0.138733695182 1.03824128393e-05
0.24 6.0 -2.0 0.10420668014 1.35596158526e-05
0.32 6.0 -2.0 0.080581302702 4.72990039972e-06
0.48 6.0 -2.0 0.0545367177944 4.64705747628e-06
0.64 6.0 -2.0 0.0437546976401 4.85015324641e-06
0.75 6.0 -2.0 0.0405080500741 3.12441730319e-06
0.87 6.0 -2.0 0.038899827601 3.78093220964e-06
1.0 6.0 -2.0 0.0383624106921 7.07784575828e-06
1.14 6.0 -2.0 0.0385074163391 1.47522437646e-05
1.29 6.0 -2.0 0.0389912436184 1.87169173758e-05
1.45 6.0 -2.0 0.0396810783248 3.19929198438e-05
1.62 6.0 -2.0 0.0404341851794 4.15582681414e-05
1.8 6.0 -2.0 0.0411725606602 4.39923795841e-05
2.0 6.0 -2.0 0.0419397397499 5.80752745179e-05
0.02 6.0 -2.25 0.231729694693 2.77603584649e-06
0.04 6.0 -2.25 0.214445861363 4.30106380625e-06
0.08 6.0 -2.25 0.183004807949 6.85212908638e-06
0.12 6.0 -2.25 0.155857189863 9.25515498777e-06
0.16 6.0 -2.25 0.132779381322 1.13932073761e-05
0.24 6.0 -2.25 0.0976052427795 1.08939425566e-05
0.32 6.0 -2.25 0.0740568054075 1.03202487666e-05
0.48 6.0 -2.25 0.0489304239644 3.51803209684e-06
0.64 6.0 -2.25 0.0389442303236 6.33620295722e-06
0.75 6.0 -2.25 0.0360563686212 4.94779875921e-06
0.87 6.0 -2.25 0.034661587404 3.85400208065e-06
1.0 6.0 -2.25 0.0342351819353 9.63490045067e-06
1.14 6.0 -2.25 0.0343671177425 1.55994915883e-05
1.29 6.0 -2.25 0.0348076148039 1.87961901777e-05
1.45 6.0 -2.25 0.0353833777125 2.46735227686e-05
1.62 6.0 -2.25 0.0360155083796 3.2712636516e-05
1.8 6.0 -2.25 0.0366225802752 4.00577176763e-05
2.0 6.0 -2.25 0.0372188671808 5.79790178065e-05
0.02 6.0 -2.5 0.230548428939 2.89721096013e-06
0.04 6.0 -2.5 0.212221961117 4.92902478355e-06
0.08 6.0 -2.5 0.179131374639 6.02475227179e-06
0.12 6.0 -2.5 0.150780850463 1.00376558738e-05
0.16 6.0 -2.5 0.127024738752 8.09630802104e-06
0.24 6.0 -2.5 0.091343493581 9.19623164557e-06
0.32 6.0 -2.5 0.0679994978686 6.02073973405e-06
0.48 6.0 -2.5 0.0438134522845 3.00574976347e-06
0.64 6.0 -2.5 0.0345905458584 3.98481797033e-06
0.75 6.0 -2.5 0.0319966535557 2.31278489672e-06
0.87 6.0 -2.5 0.0307784040202 5.2453350891e-06
1.0 6.0 -2.5 0.0304017911479 4.84375695543e-06
1.14 6.0 -2.5 0.0304987252638 9.5357963936e-06
1.29 6.0 -2.5 0.030839406006 2.11849853327e-05
1.45 6.0 -2.5 0.0313080086032 2.66153783544e-05
1.62 6.0 -2.5 0.0318037176582 3.65668606636e-05
1.8 6.0 -2.5 0.0322985445119 4.32388532797e-05
2.0 6.0 -2.5 0.032784246683 6.11328690617e-05
0.02 6.0 -2.75 0.229370771893 2.70328265837e-06
0.04 6.0 -2.75 0.210018219289 4.09022727859e-06
0.08 6.0 -2.75 0.175285284448 7.12499147915e-06
0.12 6.0 -2.75 0.145878735946 7.27320413252e-06
0.16 6.0 -2.75 0.121429153343 8.99769708901e-06
0.24 6.0 -2.75 0.0853551387067 1.01151105829e-05
0.32 6.0 -2.75 0.0623175304367 6.03399141794e-06
0.48 6.0 -2.75 0.0391565825759 3.80382698108e-06
0.64 6.0 -2.75 0.0306430123184 1.73085580894e-06
0.75 6.0 -2.75 0.0282994749219 2.05023683253e-06
0.87 6.0 -2.75 0.0272156955428 4.54035706914e-06
1.0 6.0 -2.75 0.0268418503648 1.01990022812e-05
1.14 6.0 -2.75 0.0268833069567 7.90130615395e-06
1.29 6.0 -2.75 0.0271412223688 1.88268909321e-05
1.45 6.0 -2.75 0.0274821592905 1.98973214283e-05
1.62 6.0 -2.75 0.0278642235866 2.68665583782e-05
1.8 6.0 -2.75 0.0282336706014 3.67456471399e-05
2.0 6.0 -2.75 0.0286300439904 4.664394952e-05
0.02 6.0 -3.0 0.228195796566 2.86207141902e-06
0.04 6.0 -3.0 0.207810689416 3.10241059799e-06
0.08 6.0 -3.0 0.171499057109 4.28129104111e-06
0.12 6.0 -3.0 0.141050790941 7.24826549785e-06
0.16 6.0 -3.0 0.116019245028 6.39812196529e-06
0.24 6.0 -3.0 0.0797245007662 7.95363628002e-06
0.32 6.0 -3.0 0.0570235564507 3.24464080058e-06
0.48 6.0 -3.0 0.0349141137465 2.76607837616e-06
0.64 6.0 -3.0 0.0270581994538 1.87218600929e-06
0.75 6.0 -3.0 0.0249245533811 1.65762832676e-06
0.87 6.0 -3.0 0.0239139527338 3.40873110126e-06
1.0 6.0 -3.0 0.0235372618936 4.1197865042e-06
1.14 6.0 -3.0 0.0235113367441 1.22156778702e-05
1.29 6.0 -3.0 0.0236828868318 5.72070984736e-06
1.45 6.0 -3.0 0.0239135335475 2.56648067543e-05
1.62 6.0 -3.0 0.024205002916 2.99293625096e-05
1.8 6.0 -3.0 0.0244934133341 3.17443114832e-05
2.0 6.0 -3.0 0.0247887923053 4.36062833084e-05
0.02 6.0 -3.25 0.227027422805 2.88364041787e-06
0.04 6.0 -3.25 0.205629176799 4.07682028777e-06
0.08 6.0 -3.25 0.167739032293 7.91986594223e-06
0.12 6.0 -3.25 0.136330392497 6.58827156428e-06
0.16 6.0 -3.25 0.110778324978 9.76321253941e-06
0.24 6.0 -3.25 0.074341753903 9.00491272009e-06
0.32 6.0 -3.25 0.0521054635789 2.69972589952e-06
0.48 6.0 -3.25 0.0310649893601 3.61011234835e-06
0.64 6.0 -3.25 0.0238164331012 1.24442971734e-06
0.75 6.0 -3.25 0.0218650000075 1.41012037539e-06
0.87 6.0 -3.25 0.0208948575745 2.67857350766e-06
1.0 6.0 -3.25 0.0204991592388 1.96557671957e-06
1.14 6.0 -3.25 0.0204028851462 5.20251440853e-06
1.29 6.0 -3.25 0.0204819016452 8.93455731428e-06
1.45 6.0 -3.25 0.0206285767993 1.56044131563e-05
1.62 6.0 -3.25 0.0208352192868 1.51180143344e-05
1.8 6.0 -3.25 0.0210504224571 2.67698581246e-05
2.0 6.0 -3.25 0.0212829732462 3.61760529001e-05
0.02 6.0 -3.5 0.225858523303 2.88040541584e-06
0.04 6.0 -3.5 0.203459493229 4.87515218697e-06
0.08 6.0 -3.5 0.164061290603 5.62201030696e-06
0.12 6.0 -3.5 0.131698775484 6.30546823258e-06
0.16 6.0 -3.5 0.105697791612 4.87285009703e-06
0.24 6.0 -3.5 0.0692603366112 6.38208523937e-06
0.32 6.0 -3.5 0.0475424874013 2.07887572149e-06
0.48 6.0 -3.5 0.0275646087443 1.22852334531e-06
0.64 6.0 -3.5 0.0208770206249 1.11134895505e-06
0.75 6.0 -3.5 0.0190697108495 4.16541221138e-06
0.87 6.0 -3.5 0.0181385411789 7.20186900509e-06
1.0 6.0 -3.5 0.017711803976 1.58525207901e-06
1.14 6.0 -3.5 0.0175468702593 1.72625634937e-06
1.29 6.0 -3.5 0.0175477575733 2.61369630841e-06
1.45 6.0 -3.5 0.017632485049 1.26658763571e-05
1.62 6.0 -3.5 0.0177575094887 1.2534774012e-05
1.8 6.0 -3.5 0.0179211307671 1.7122546994e-05
2.0 6.0 -3.5 0.0180885802999 2.38656261801e-05
0.02 6.0 -3.75 0.224692168409 3.11143940016e-06
0.04 6.0 -3.75 0.201287519712 4.33550399405e-06
0.08 6.0 -3.75 0.160446613 6.20324503688e-06
0.12 6.0 -3.75 0.127206635093 7.27693088574e-06
0.16 6.0 -3.75 0.100835442857 7.01930107343e-06
0.24 6.0 -3.75 0.0644496672416 5.00265686813e-06
0.32 6.0 -3.75 0.0432981694531 2.03895498309e-06
0.48 6.0 -3.75 0.0243945324081 1.39478775321e-06
0.64 6.0 -3.75 0.0182201043173 2.57649918503e-06
0.75 6.0 -3.75 0.0165359535431 3.68455691591e-06
0.87 6.0 -3.75 0.015632123455 1.34396204387e-06
1.0 6.0 -3.75 0.015173367348 3.88812390205e-06
1.14 6.0 -3.75 0.0149574145338 1.95301970843e-06
1.29 6.0 -3.75 0.0148875757653 1.66218503777e-06
1.45 6.0 -3.75 0.0149066513175 5.11763799669e-06
1.62 6.0 -3.75 0.0149830802902 1.14295267349e-05
1.8 6.0 -3.75 0.0150893264802 1.07245179811e-05
2.0 6.0 -3.75 0.0152182733029 1.45392273884e-05
0.02 6.0 -4.0 0.223525499714 3.20361268751e-06
0.04 6.0 -4.0 0.19915078129 4.66981749243e-06
0.08 6.0 -4.0 0.156864926212 5.44192814881e-06
0.12 6.0 -4.0 0.122830996527 6.1427537206e-06
0.16 6.0 -4.0 0.0961192132179 6.340740505e-06
0.24 6.0 -4.0 0.059927137698 6.91434543312e-06
0.32 6.0 -4.0 0.0393794136657 1.66327770237e-06
0.48 6.0 -4.0 0.0215264321449 1.00756786204e-06
0.64 6.0 -4.0 0.0158285025775 1.46445702346e-06
0.75 6.0 -4.0 0.0142507333175 1.7800187542e-06
0.87 6.0 -4.0 0.0133659402431 1.71672844307e-06
1.0 6.0 -4.0 0.0128832795723 3.69227511058e-06
1.14 6.0 -4.0 0.012616897127 3.72803087186e-06
1.29 6.0 -4.0 0.0124957657197 2.95351260813e-06
1.45 6.0 -4.0 0.0124605628731 4.9246341722e-06
1.62 6.0 -4.0 0.0124807560538 6.73321531626e-06
1.8 6.0 -4.0 0.0125463968538 8.09743580473e-06
2.0 6.0 -4.0 0.0126302863306 8.61701981812e-06
0.02 6.0 -4.5 0.221208757825 2.68027055452e-06
0.04 6.0 -4.5 0.194906799199 3.08871828387e-06
0.08 6.0 -4.5 0.149874710729 5.72187458199e-06
0.12 6.0 -4.5 0.114386636131 5.17884088466e-06
0.16 6.0 -4.5 0.0871837016372 5.36850763284e-06
0.24 6.0 -4.5 0.0516210500438 4.19433718063e-06
0.32 6.0 -4.5 0.0324141543116 3.7044757249e-06
0.48 6.0 -4.5 0.0166199080794 1.59737331649e-06
0.64 6.0 -4.5 0.0117570802804 1.32446352861e-06
0.75 6.0 -4.5 0.0103634929003 2.8324597536e-06
0.87 6.0 -4.5 0.0095289870556 3.28285323068e-06
1.0 6.0 -4.5 0.00900654641912 4.85804081822e-06
1.14 6.0 -4.5 0.00867898034888 4.73660976117e-06
1.29 6.0 -4.5 0.00847771136183 4.79913313798e-06
1.45 6.0 -4.5 0.00836679380219 7.42394452073e-06
1.62 6.0 -4.5 0.00830987142067 8.38180822299e-06
1.8 6.0 -4.5 0.00830388782251 1.02245688428e-05
2.0 6.0 -4.5 0.00832206895395 8.46607110843e-06
0.02 6.0 -5.0 0.218911364127 2.26929274499e-06
0.04 6.0 -5.0 0.190712733871 3.73258726923e-06
0.08 6.0 -5.0 0.143082361759 5.67910291586e-06
0.12 6.0 -5.0 0.106356177717 4.72138729883e-06
0.16 6.0 -5.0 0.0789028330074 5.00643298554e-06
0.24 6.0 -5.0 0.0442761709859 3.84586424245e-06
0.32 6.0 -5.0 0.0265011470025 1.00167751206e-06
0.48 6.0 -5.0 0.0126610724278 1.35842227645e-06
0.64 6.0 -5.0 0.00853213379941 8.31182170367e-07
0.75 6.0 -5.0 0.00730702408453 6.18371635172e-07
0.87 6.0 -5.0 0.00653197921443 2.61422581921e-06
1.0 6.0 -5.0 0.0060144141474 2.92802163608e-06
1.14 6.0 -5.0 0.00566373223374 4.31030491624e-06
1.29 6.0 -5.0 0.00542266195537 4.33067223522e-06
1.45 6.0 -5.0 0.00526589574097 4.03476247124e-06
1.62 6.0 -5.0 0.0051608248871 6.03645976145e-06
1.8 6.0 -5.0 0.00510166005392 7.52543475962e-06
2.0 6.0 -5.0 0.00506742717762 7.66296923008e-06
0.02 6.0 -5.5 0.216618641793 1.9892956648e-06
0.04 6.0 -5.5 0.186573467004 4.52345019686e-06
0.08 6.0 -5.5 0.136503833797 4.05845868169e-06
0.12 6.0 -5.5 0.0987716699056 6.34101893571e-06
0.16 6.0 -5.5 0.071246909553 3.93391525665e-06
0.24 6.0 -5.5 0.037824992398 3.07270666891e-06
0.32 6.0 -5.5 0.0215209852656 7.229781709e-07
0.48 6.0 -5.5 0.00950912807874 8.80824692929e-07
0.64 6.0 -5.5 0.0060329958539 5.23000047351e-07
0.75 6.0 -5.5 0.00497495639279 1.28410070932e-06
0.87 6.0 -5.5 0.00428395734127 1.21057003001e-06
1.0 6.0 -5.5 0.00380797756583 1.20561764065e-06
1.14 6.0 -5.5 0.0034681272446 1.2030704557e-06
1.29 6.0 -5.5 0.00322631189315 7.37304770891e-07
1.45 6.0 -5.5 0.00305412464795 5.5265587493e-07
1.62 6.0 -5.5 0.00293131748116 2.24562257445e-06
1.8 6.0 -5.5 0.00284526123486 1.26083378778e-06
2.0 6.0 -5.5 0.00278287676258 2.01335427508e-06
0.02 6.0 -6.0 0.21434877174 1.88765636683e-06
0.04 6.0 -6.0 0.182497925264 4.20394695856e-06
0.08 6.0 -6.0 0.130166081859 4.70495087482e-06
0.12 6.0 -6.0 0.0916049708354 4.12906212707e-06
0.16 6.0 -6.0 0.0641652351652 5.7632330637e-06
0.24 6.0 -6.0 0.0321727322095 2.56190159889e-06
0.32 6.0 -6.0 0.017359564574 1.25187140826e-06
0.48 6.0 -6.0 0.00703603377691 4.9338559796e-07
0.64 6.0 -6.0 0.00414855852223 4.68013147726e-07
0.75 6.0 -6.0 0.00326220716895 1.12364668866e-06
0.87 6.0 -6.0 0.0026751067284 4.56367362035e-07
1.0 6.0 -6.0 0.00226572197154 1.01992343224e-06
1.14 6.0 -6.0 0.00197173043802 2.35360994593e-06
1.29 6.0 -6.0 0.00175799226058 1.70857305428e-06
1.45 6.0 -6.0 0.00159940379907 3.92339125625e-06
1.62 6.0 -6.0 0.00148210394782 6.49467115387e-06
1.8 6.0 -6.0 0.00139086591288 6.42580088713e-06
2.0 6.0 -6.0 0.0013216232083 8.20504070556e-06
0.02 6.0 -6.5 0.212087054253 2.34867824254e-06
0.04 6.0 -6.5 0.178468763491 3.19345440178e-06
0.08 6.0 -6.5 0.124019704834 3.65236107401e-06
0.12 6.0 -6.5 0.0848040922876 4.66754327086e-06
0.16 6.0 -6.5 0.0576948527923 3.55939783035e-06
0.24 6.0 -6.5 0.027253535448 1.94854850532e-06
0.32 6.0 -6.5 0.0139052976577 1.00004675176e-06
0.48 6.0 -6.5 0.00512196260759 2.09399743513e-07
0.64 6.0 -6.5 0.00276834367709 6.70476145196e-07
0.75 6.0 -6.5 0.00205288869593 5.69260604001e-07
0.87 6.0 -6.5 0.00158372160751 1.57536293062e-06
1.0 6.0 -6.5 0.00125977258553 1.52330181678e-06
1.14 6.0 -6.5 0.0010298596533 2.60675685879e-06
1.29 6.0 -6.5 0.000863234835997 3.91859168045e-06
1.45 6.0 -6.5 0.000738379494354 4.69509883061e-06
1.62 6.0 -6.5 0.000644959542166 5.35488317368e-06
1.8 6.0 -6.5 0.000573195008307 6.24918824143e-06
2.0 6.0 -6.5 0.000514815749564 6.73712472005e-06
0.02 6.0 -7.0 0.209841492793 2.5748751852e-06
0.04 6.0 -7.0 0.174512062063 5.41490919107e-06
0.08 6.0 -7.0 0.118101731554 4.37525518538e-06
0.12 6.0 -7.0 0.0784628127273 3.43305331723e-06
0.16 6.0 -7.0 0.0517608774438 2.64523966148e-06
0.24 6.0 -7.0 0.0229824551068 1.50973254225e-06
0.32 6.0 -7.0 0.0110614319214 2.63282856032e-07
0.48 6.0 -7.0 0.00366925932453 1.71385865938e-07
0.64 6.0 -7.0 0.00179321710539 1.05963522347e-06
0.75 6.0 -7.0 0.00123973873625 8.64552413363e-07
0.87 6.0 -7.0 0.000886574161168 1.23872052186e-06
1.0 6.0 -7.0 0.000651099707367 1.96010832413e-06
1.14 6.0 -7.0 0.000489786332329 2.13622438113e-06
1.29 6.0 -7.0 0.000376305726397 2.39049906067e-06
1.45 6.0 -7.0 0.000294570148269 2.98135236619e-06
1.62 6.0 -7.0 0.000234626568539 3.28936016601e-06
1.8 6.0 -7.0 0.000190065360868 3.05834289654e-06
2.0 6.0 -7.0 0.000154514351638 2.82111180813e-06
0.02 6.0 -7.5 0.207610044664 3.03337960097e-06
0.04 6.0 -7.5 0.170594614744 3.74237278758e-06
0.08 6.0 -7.5 0.112360117113 3.60015739612e-06
0.12 6.0 -7.5 0.0724559329069 2.20486218507e-06
0.16 6.0 -7.5 0.046323419833 3.61451428878e-06
0.24 6.0 -7.5 0.0193008885165 1.25989993447e-06
0.32 6.0 -7.5 0.0087387294772 1.70003846547e-07
0.48 6.0 -7.5 0.00258714847624 3.31023034953e-07
0.64 6.0 -7.5 0.00112631768051 9.22917073479e-07
0.75 6.0 -7.5 0.000718314670805 8.00523595426e-07
0.87 6.0 -7.5 0.000470090938192 1.47016215044e-06
1.0 6.0 -7.5 0.00031313589435 1.36466333963e-06
1.14 6.0 -7.5 0.000211695914904 1.52217179315e-06
1.29 6.0 -7.5 0.000145121538754 1.28504712353e-06
1.45 6.0 -7.5 0.000100878422425 1.35083068977e-06
1.62 6.0 -7.5 7.07282431254e-05 1.17226899009e-06
1.8 6.0 -7.5 4.98922817179e-05 9.64421947831e-07
2.0 6.0 -7.5 3.50410531686e-05 6.42116581818e-07
0.02 6.0 -8.0 0.205388236986 2.54500107293e-06
0.04 6.0 -8.0 0.166735660261 2.92007684344e-06
0.08 6.0 -8.0 0.106856931571 3.72784824261e-06
0.12 6.0 -8.0 0.0668268057386 3.17290834057e-06
0.16 6.0 -8.0 0.041376096389 2.3514023349e-06
0.24 6.0 -8.0 0.0161440769199 1.07272714103e-06
0.32 6.0 -8.0 0.00685717206493 4.4739969521e-07
0.48 6.0 -8.0 0.0017946829214 5.27194032788e-07
0.64 6.0 -8.0 0.00068743033758 6.29899479202e-07
0.75 6.0 -8.0 0.000399669187163 5.42381513273e-07
0.87 6.0 -8.0 0.000235923666613 8.88488818616e-07
1.0 6.0 -8.0 0.000140498892405 8.78172827448e-07
1.14 6.0 -8.0 8.39040401891e-05 7.83246360279e-07
1.29 6.0 -8.0 5.02270021279e-05 5.19734488628e-07
1.45 6.0 -8.0 3.01229768987e-05 4.0344189825e-07
1.62 6.0 -8.0 1.79799747961e-05 3.67045029956e-07
1.8 6.0 -8.0 1.07358689221e-05 2.09777126164e-07
2.0 6.0 -8.0 6.21025347203e-06 1.17473494624e-07


==> anc/EOS_stacked_square/anisotropy6.0_U6.0/energies <==
# beta*t, U/t, (mu-U/2)/t, extrapolated energy/t per site & error
0.02 6.0 0.0 1.41456633762 8.0913168071e-07
0.04 6.0 0.0 1.32942288991 2.76849940644e-06
0.08 6.0 0.0 1.16245821363 2.72172064908e-06
0.12 6.0 0.0 1.00199575277 2.27642538136e-06
0.16 6.0 0.0 0.851090912158 3.17640053052e-06
0.24 6.0 0.0 0.582616911195 2.25854421262e-05
0.32 6.0 0.0 0.362904972938 2.20729711261e-05
0.48 6.0 0.0 0.0538398921348 5.66295214667e-05
0.64 6.0 0.0 -0.131855672619 0.000147498886593
0.75 6.0 0.0 -0.215757069325 0.000146220608319
0.87 6.0 0.0 -0.28166437982 0.000134416771536
1.0 6.0 0.0 -0.333624495979 0.000207398877469
1.14 6.0 0.0 -0.375023953664 0.0003561686689
1.29 6.0 0.0 -0.40863322355 0.000521948760427
1.45 6.0 0.0 -0.436573877879 0.00060829675764
1.62 6.0 0.0 -0.459798468275 0.000859809763738
1.8 6.0 0.0 -0.480096967745 0.00122354535861
2.0 6.0 0.0 -0.499041920629 0.00147420506649
0.02 6.0 -0.25 1.40730201544 3.90671959119e-07
0.04 6.0 -0.25 1.31537241202 1.37998591053e-06
0.08 6.0 -0.25 1.13629003744 1.69204243704e-06
0.12 6.0 -0.25 0.965953194286 5.1249701276e-06
0.16 6.0 -0.25 0.806204306479 4.55212012267e-06
0.24 6.0 -0.25 0.526292894566 4.74040390282e-06
0.32 6.0 -0.25 0.300377276083 6.42596033644e-05
0.48 6.0 -0.25 -0.0129877301737 0.00011235194471
0.64 6.0 -0.25 -0.197499316202 2.38742503627e-05
0.75 6.0 -0.25 -0.27948970453 0.000143357480975
0.87 6.0 -0.25 -0.343256960056 0.000115983605117
1.0 6.0 -0.25 -0.392807760144 0.000137097398503
1.14 6.0 -0.25 -0.431646720652 0.000232988145435
1.29 6.0 -0.25 -0.462658844303 0.000243005489584
1.45 6.0 -0.25 -0.487959380178 0.000574421253163
1.62 6.0 -0.25 -0.508534325634 0.00075344971929
1.8 6.0 -0.25 -0.526191288848 0.00113701916546
2.0 6.0 -0.25 -0.54180580319 0.00143608919009
0.02 6.0 -0.5 1.40005690606 4.76669490662e-07
0.04 6.0 -0.5 1.30139713955 7.64648843384e-07
0.08 6.0 -0.5 1.11049955681 4.49952695958e-06
0.12 6.0 -0.5 0.930381557783 5.09566379568e-06
0.16 6.0 -0.5 0.763279810849 8.78373742517e-06
0.24 6.0 -0.5 0.472852534462 6.50602581601e-06
0.32 6.0 -0.5 0.241131283897 6.76959440921e-05
0.48 6.0 -0.5 -0.0745267847291 4.16223368347e-05
0.64 6.0 -0.5 -0.257459458775 6.42865081396e-05
0.75 6.0 -0.5 -0.337443097109 5.70193863428e-05
0.87 6.0 -0.5 -0.399171311306 0.000165581370654
1.0 6.0 -0.5 -0.446636064529 0.000268278726414
1.14 6.0 -0.5 -0.483279517591 0.000344286143666
1.29 6.0 -0.5 -0.512228891239 0.000304273758924
1.45 6.0 -0.5 -0.535357689452 0.000448007070726
1.62 6.0 -0.5 -0.553997644461 0.000747988922633
1.8 6.0 -0.5 -0.569728495988 0.000825663922592
2.0 6.0 -0.5 -0.583112273974 0.00109191733476
0.02 6.0 -0.75 1.3928326532 9.20365972011e-07
0.04 6.0 -0.75 1.28751346952 1.77275476758e-06
0.08 6.0 -0.75 1.08519963142 3.87492541651e-06
0.12 6.0 -0.75 0.895625042124 4.5847887337e-06
0.16 6.0 -0.75 0.721406176471 2.17154862881e-06
0.24 6.0 -0.75 0.421730221812 5.51409471695e-06
0.32 6.0 -0.75 0.185623031901 4.45855145263e-05
0.48 6.0 -0.75 -0.13122124113 8.16267812756e-05
0.64 6.0 -0.75 -0.311847570777 7.28906950262e-05
0.75 6.0 -0.75 -0.390211002293 6.17562114825e-05
0.87 6.0 -0.75 -0.4501555209 9.41170172587e-05
1.0 6.0 -0.75 -0.49603709964 0.00014900142135
1.14 6.0 -0.75 -0.531534718685 0.000198386623483
1.29 6.0 -0.75 -0.558986553839 0.000264580436486
1.45 6.0 -0.75 -0.581276193031 0.000406005409401
1.62 6.0 -0.75 -0.59898670514 0.00070516454844
1.8 6.0 -0.75 -0.614017490781 0.000821085860447
2.0 6.0 -0.75 -0.62670223315 0.000954224910886
0.02 6.0 -1.0 1.38562490951 5.14139729326e-07
0.04 6.0 -1.0 1.27375311164 1.26873215344e-06
0.08 6.0 -1.0 1.06006443701 2.53232421973e-06
0.12 6.0 -1.0 0.861526153445 4.9439609673e-06
0.16 6.0 -1.0 0.680545487279 3.19088039437e-06
0.24 6.0 -1.0 0.372526649674 3.84404039689e-06
0.32 6.0 -1.0 0.133620028029 3.06105973695e-05
0.48 6.0 -1.0 -0.183099095678 4.02595840175e-05
0.64 6.0 -1.0 -0.36123342805 2.00591412955e-05
0.75 6.0 -1.0 -0.438238229858 1.39936227409e-05
0.87 6.0 -1.0 -0.496953555229 9.51950636078e-05
1.0 6.0 -1.0 -0.54212535532 8.3439164713e-05
1.14 6.0 -1.0 -0.577172285192 0.00038535829243
1.29 6.0 -1.0 -0.604470788143 0.000325098265442
1.45 6.0 -1.0 -0.626868573469 0.000421658472599
1.62 6.0 -1.0 -0.645010286517 0.000406405630967
1.8 6.0 -1.0 -0.660353279043 0.000704723955265
2.0 6.0 -1.0 -0.673640729117 0.000883649586328
0.02 6.0 -1.25 1.378435888 9.3414950482e-07
0.04 6.0 -1.25 1.2600685129 1.85695494297e-06
0.08 6.0 -1.25 1.03521618204 1.34202475234e-06
0.12 6.0 -1.25 0.828139277882 2.56601630162e-06
0.16 6.0 -1.25 0.640882720171 2.23398872569e-06
0.24 6.0 -1.25 0.326254793198 1.29139871742e-05
0.32 6.0 -1.25 0.0849679299215 8.67758231819e-05
0.48 6.0 -1.25 -0.230244505195 1.65397932076e-05
0.64 6.0 -1.25 -0.406174580022 6.88219814426e-05
0.75 6.0 -1.25 -0.482112582837 5.85350646879e-05
0.87 6.0 -1.25 -0.540333326831 8.47798833117e-05
1.0 6.0 -1.25 -0.585500253503 0.000109725124995
1.14 6.0 -1.25 -0.620678476056 0.000139894002826
1.29 6.0 -1.25 -0.649037116599 0.000235888692171
1.45 6.0 -1.25 -0.67242499137 0.000367531005884
1.62 6.0 -1.25 -0.692016715969 0.000548392312777
1.8 6.0 -1.25 -0.70853460796 0.000635471976076
2.0 6.0 -1.25 -0.723775438845 0.000668635052312
0.02 6.0 -1.5 1.37125967647 7.9556014347e-07
0.04 6.0 -1.5 1.24642248961 2.06510956126e-06
0.08 6.0 -1.5 1.01070946193 2.93161250797e-06
0.12 6.0 -1.5 0.795506299511 1.2328619596e-06
0.16 6.0 -1.5 0.602571606673 3.22377315527e-06
0.24 6.0 -1.5 0.282060905616 3.53865637231e-06
0.32 6.0 -1.5 0.0396334198523 2.08459825364e-05
0.48 6.0 -1.5 -0.273347645544 5.76281060199e-05
0.64 6.0 -1.5 -0.446757802015 7.33954884954e-06
0.75 6.0 -1.5 -0.521838134299 6.9171943127e-05
0.87 6.0 -1.5 -0.58025388998 6.16748338691e-05
1.0 6.0 -1.5 -0.625946885505 7.53943014765e-05
1.14 6.0 -1.5 -0.662632498157 0.000174037510467
1.29 6.0 -1.5 -0.692570575267 0.000217043662895
1.45 6.0 -1.5 -0.717718803032 0.00023673292503
1.62 6.0 -1.5 -0.739280911874 0.000256589588396
1.8 6.0 -1.5 -0.758036504667 0.000392144289832
2.0 6.0 -1.5 -0.775166084443 0.000386811992266
0.02 6.0 -1.75 1.36411406366 5.10794765607e-07
0.04 6.0 -1.75 1.23279720082 1.5253607701e-06
0.08 6.0 -1.75 0.986603258455 1.96757406134e-06
0.12 6.0 -1.75 0.76366777353 1.47915324094e-06
0.16 6.0 -1.75 0.56523797832 4.11241813599e-06
0.24 6.0 -1.75 0.240377380915 1.22588392245e-05
0.32 6.0 -1.75 -0.00248045878374 6.70012638554e-05
0.48 6.0 -1.75 -0.312057036353 7.34679828413e-05
0.64 6.0 -1.75 -0.483141619383 3.21715147998e-05
0.75 6.0 -1.75 -0.558085499674 4.90824187621e-05
0.87 6.0 -1.75 -0.617086197468 9.33983006685e-05
1.0 6.0 -1.75 -0.663974072211 7.310338187e-05
1.14 6.0 -1.75 -0.702282542065 0.0001048508392
1.29 6.0 -1.75 -0.734396934283 5.7185810052e-05
1.45 6.0 -1.75 -0.761745598339 0.000207162504201
1.62 6.0 -1.75 -0.785418364941 0.000208197957147
1.8 6.0 -1.75 -0.806367726263 0.000214250064071
2.0 6.0 -1.75 -0.825424834549 0.000185812144984
0.02 6.0 -2.0 1.3569804834 3.54259242227e-07
0.04 6.0 -2.0 1.21936656974 9.74768317804e-07
0.08 6.0 -2.0 0.962633300654 1.16369196576e-06
0.12 6.0 -2.0 0.732492148933 2.39148178448e-06
0.16 6.0 -2.0 0.529459339182 3.22245939856e-06
0.24 6.0 -2.0 0.200457476001 4.13207601238e-06
0.32 6.0 -2.0 -0.0413959123336 1.80333743236e-05
0.48 6.0 -2.0 -0.346833321251 1.9816231068e-05
0.64 6.0 -2.0 -0.515731576176 8.6646114237e-05
0.75 6.0 -2.0 -0.590445509339 2.68709953789e-05
0.87 6.0 -2.0 -0.650269769877 5.90008338019e-05
1.0 6.0 -2.0 -0.698855271295 2.71415166903e-05
1.14 6.0 -2.0 -0.739292975365 7.81403929335e-05
1.29 6.0 -2.0 -0.773510339293 0.000120561732992
1.45 6.0 -2.0 -0.803176004219 9.81136795993e-05
1.62 6.0 -2.0 -0.828879671431 9.96621388809e-05
1.8 6.0 -2.0 -0.85152895666 0.000258169918282
2.0 6.0 -2.0 -0.872453121382 0.000138024745416
0.02 6.0 -2.25 1.34987917328 1.99786731744e-07
0.04 6.0 -2.25 1.20600117455 1.35426553747e-06
0.08 6.0 -2.25 0.93908571807 1.47540459714e-06
0.12 6.0 -2.25 0.702115911885 1.91431384949e-06
0.16 6.0 -2.25 0.49482780366 4.0112124137e-06
0.24 6.0 -2.25 0.163179743189 6.48440136547e-06
0.32 6.0 -2.25 -0.0774169177606 6.62510991023e-05
0.48 6.0 -2.25 -0.377614498324 3.49523871181e-05
0.64 6.0 -2.25 -0.544058721848 4.04655566726e-05
0.75 6.0 -2.25 -0.618857943464 3.51892389845e-05
0.87 6.0 -2.25 -0.67977502703 7.30191311792e-05
1.0 6.0 -2.25 -0.730166992289 4.92279992932e-05
1.14 6.0 -2.25 -0.772627574613 4.28638235891e-05
1.29 6.0 -2.25 -0.80900338364 0.000128096447848
1.45 6.0 -2.25 -0.840286494527 0.00012436776709
1.62 6.0 -2.25 -0.868181663159 0.000109416953979
1.8 6.0 -2.25 -0.892046099951 0.000136312394881
2.0 6.0 -2.25 -0.914297528707 0.00014383664338
0.02 6.0 -2.5 1.34279599998 7.77046622334e-07
0.04 6.0 -2.5 1.19269136724 1.09976626826e-06
0.08 6.0 -2.5 0.916073546157 1.73998862772e-06
0.12 6.0 -2.5 0.67228927963 2.87188638124e-06
0.16 6.0 -2.5 0.461490754429 4.49963626502e-06
0.24 6.0 -2.5 0.128109487904 9.15988043033e-06
0.32 6.0 -2.5 -0.110211643791 1.15490030915e-05
0.48 6.0 -2.5 -0.404659563696 5.16871748195e-05
0.64 6.0 -2.5 -0.568633691804 2.81510546818e-05
0.75 6.0 -2.5 -0.643456709879 3.82790715557e-05
0.87 6.0 -2.5 -0.705333280868 9.48750190803e-05
1.0 6.0 -2.5 -0.757088557848 6.6530598726e-05
1.14 6.0 -2.5 -0.801513166312 0.000166521799497
1.29 6.0 -2.5 -0.839379819865 0.000131188516257
1.45 6.0 -2.5 -0.872428302212 0.000114023664908
1.62 6.0 -2.5 -0.901281367809 0.000254873158492
1.8 6.0 -2.5 -0.926015151532 0.000390248112579
2.0 6.0 -2.5 -0.948783007472 0.000272740351172
0.02 6.0 -2.75 1.33573485693 7.31815429949e-07
0.04 6.0 -2.75 1.17950567051 2.3699574295e-06
0.08 6.0 -2.75 0.893258150141 1.95092794939e-06
0.12 6.0 -2.75 0.643566645323 2.70497574065e-06
0.16 6.0 -2.75 0.429265333714 2.72189115104e-06
0.24 6.0 -2.75 0.0951080632264 3.05747302886e-05
0.32 6.0 -2.75 -0.14017715746 1.27612582142e-05
0.48 6.0 -2.75 -0.428099537245 4.78367786729e-05
0.64 6.0 -2.75 -0.58911127552 6.27663315346e-05
0.75 6.0 -2.75 -0.663842984582 4.44964557438e-05
0.87 6.0 -2.75 -0.726350707227 7.18830265501e-05
1.0 6.0 -2.75 -0.779219930017 4.57070342666e-05
1.14 6.0 -2.75 -0.824689702304 0.000166649653441
1.29 6.0 -2.75 -0.864020610365 0.000137679635984
1.45 6.0 -2.75 -0.897881624708 0.000243434086651
1.62 6.0 -2.75 -0.927055939402 0.000319528731143
1.8 6.0 -2.75 -0.952322739952 0.000372794008237
2.0 6.0 -2.75 -0.97510735554 0.00041686149248
0.02 6.0 -3.0 1.32869037135 1.27047408698e-06
0.04 6.0 -3.0 1.16630203753 1.19495049344e-06
0.08 6.0 -3.0 0.870804585337 1.64528254729e-06
0.12 6.0 -3.0 0.615383476023 2.26440587197e-06
0.16 6.0 -3.0 0.398271246451 1.86775579285e-06
0.24 6.0 -3.0 0.0643582028247 7.08115085943e-06
0.32 6.0 -3.0 -0.167458700373 2.7995946841e-05
0.48 6.0 -3.0 -0.447996822668 4.385375152e-05
0.64 6.0 -3.0 -0.60553925806 2.31519134862e-05
0.75 6.0 -3.0 -0.679652581555 3.93813118639e-05
0.87 6.0 -3.0 -0.742312790328 9.90171900312e-05
1.0 6.0 -3.0 -0.795824293983 7.71509780071e-05
1.14 6.0 -3.0 -0.841885552249 0.000177074769424
1.29 6.0 -3.0 -0.88158325745 0.00021975322521
1.45 6.0 -3.0 -0.915570192936 0.000265724216676
1.62 6.0 -3.0 -0.944783364526 0.00041958527262
1.8 6.0 -3.0 -0.969330326361 0.000701331756545
2.0 6.0 -3.0 -0.992087930389 0.000538820532018
0.02 6.0 -3.25 1.32168607815 6.48212501261e-07
0.04 6.0 -3.25 1.15325613052 8.40330372155e-07
0.08 6.0 -3.25 0.848550322514 9.05461062475e-07
0.12 6.0 -3.25 0.587907413941 4.23785094703e-06
0.16 6.0 -3.25 0.368416442612 1.97858468991e-06
0.24 6.0 -3.25 0.0354635327948 6.32853706471e-06
0.32 6.0 -3.25 -0.191955282326 4.16363183293e-05
0.48 6.0 -3.25 -0.464274495738 5.81130869529e-05
0.64 6.0 -3.25 -0.61791162454 4.65549303039e-05
0.75 6.0 -3.25 -0.691033055973 3.14364922008e-05
0.87 6.0 -3.25 -0.753042036945 3.60153930239e-05
1.0 6.0 -3.25 -0.806444089359 0.000142532095467
1.14 6.0 -3.25 -0.852129684131 0.000160785942597
1.29 6.0 -3.25 -0.891542684053 0.000187561563244
1.45 6.0 -3.25 -0.925117120745 0.000383995790894
1.62 6.0 -3.25 -0.95351684919 0.00042329201685
1.8 6.0 -3.25 -0.977462470715 0.000828619490841
2.0 6.0 -3.25 -0.999239448731 0.000661402254178
0.02 6.0 -3.5 1.31467900857 4.63883463303e-07
0.04 6.0 -3.5 1.14028552453 1.3653757636e-06
0.08 6.0 -3.5 0.826807671286 8.64215964401e-07
0.12 6.0 -3.5 0.560985034343 2.39633467465e-06
0.16 6.0 -3.5 0.339670625405 4.25914679945e-06
0.24 6.0 -3.5 0.00868964254394 1.1046995404e-06
0.32 6.0 -3.5 -0.213760561045 2.23889470101e-05
0.48 6.0 -3.5 -0.477202249334 6.64200058501e-05
0.64 6.0 -3.5 -0.625997259008 3.14865659012e-05
0.75 6.0 -3.5 -0.697239907787 5.07728263608e-05
0.87 6.0 -3.5 -0.758144910105 9.06419073383e-05
1.0 6.0 -3.5 -0.81028614912 0.000116850733596
1.14 6.0 -3.5 -0.855128697012 0.000204939858022
1.29 6.0 -3.5 -0.893183887401 0.000281898312127
1.45 6.0 -3.5 -0.925561893274 0.000314596886383
1.62 6.0 -3.5 -0.952935340445 0.000418633317858
1.8 6.0 -3.5 -0.975778153845 0.000630761795616
2.0 6.0 -3.5 -0.995787708103 0.000825662635609
0.02 6.0 -3.75 1.30768782231 8.23558479053e-07
0.04 6.0 -3.75 1.12730506568 2.46326245627e-06
0.08 6.0 -3.75 0.80545557489 1.15080192824e-06
0.12 6.0 -3.75 0.534987099162 3.82651200492e-06
0.16 6.0 -3.75 0.312346104041 1.11745396457e-06
0.24 6.0 -3.75 -0.0161624985131 1.12551852635e-05
0.32 6.0 -3.75 -0.233155877172 1.69546189372e-05
0.48 6.0 -3.75 -0.486796759011 2.92670035505e-05
0.64 6.0 -3.75 -0.629805890174 7.65406417378e-05
0.75 6.0 -3.75 -0.698576626859 6.90492166031e-05
0.87 6.0 -3.75 -0.757335969695 7.46378396215e-05
1.0 6.0 -3.75 -0.807523076125 8.78771388817e-05
1.14 6.0 -3.75 -0.850413026492 0.000167370019571
1.29 6.0 -3.75 -0.886636571823 0.000321995289096
1.45 6.0 -3.75 -0.917100001241 0.000401653167752
1.62 6.0 -3.75 -0.94279206736 0.000499216656046
1.8 6.0 -3.75 -0.963913624102 0.000574543996906
2.0 6.0 -3.75 -0.982603158119 0.000678451607583
0.02 6.0 -4.0 1.30069526428 2.96918490396e-07
0.04 6.0 -4.0 1.11453878494 1.3236056561e-06
0.08 6.0 -4.0 0.784331164216 8.65797217978e-07
0.12 6.0 -4.0 0.509765403809 4.70598393601e-07
0.16 6.0 -4.0 0.285972748055 3.38828880032e-06
0.24 6.0 -4.0 -0.0389792150209 5.1212558696e-07
0.32 6.0 -4.0 -0.250033244578 2.59222807577e-05
0.48 6.0 -4.0 -0.493160825392 2.0138040132e-05
0.64 6.0 -4.0 -0.629478133783 5.29001089036e-05
0.75 6.0 -4.0 -0.694870306474 6.79541830165e-05
0.87 6.0 -4.0 -0.750609148774 6.38450213583e-05
1.0 6.0 -4.0 -0.797972467882 0.000149450843109
1.14 6.0 -4.0 -0.837876948636 0.000217376989526
1.29 6.0 -4.0 -0.871580863667 0.000271448625367
1.45 6.0 -4.0 -0.899567934816 0.000306586914047
1.62 6.0 -4.0 -0.922898881772 0.00039234800279
1.8 6.0 -4.0 -0.941846967551 0.000841736714652
2.0 6.0 -4.0 -0.95876067717 0.000677896062747
0.02 6.0 -4.5 1.28681098692 5.50141507521e-07
0.04 6.0 -4.5 1.08919345609 1.04592141004e-06
0.08 6.0 -4.5 0.743193451333 1.08054278267e-06
0.12 6.0 -4.5 0.461310912579 8.41153061134e-07
0.16 6.0 -4.5 0.236636145239 1.08797841398e-06
0.24 6.0 -4.5 -0.079493851436 2.17021648728e-06
0.32 6.0 -4.5 -0.276993404057 2.26070272581e-05
0.48 6.0 -4.5 -0.496608458509 2.53334921616e-05
0.64 6.0 -4.5 -0.616150952986 3.57810821803e-05
0.75 6.0 -4.5 -0.672327908074 3.7738209264e-05
0.87 6.0 -4.5 -0.719201936003 3.07260332223e-05
1.0 6.0 -4.5 -0.758079961845 8.28780622328e-05
1.14 6.0 -4.5 -0.790210995798 0.00013691487073
1.29 6.0 -4.5 -0.816459586115 0.000202923483735
1.45 6.0 -4.5 -0.838272344702 0.000278977124292
1.62 6.0 -4.5 -0.855839032179 0.000382066627978
1.8 6.0 -4.5 -0.870288232458 0.000469374785721
2.0 6.0 -4.5 -0.882640398721 0.00065645049181
0.02 6.0 -5.0 1.27304473336 9.52238999537e-07
0.04 6.0 -5.0 1.06416242649 5.80051505429e-07
0.08 6.0 -5.0 0.703334052639 1.83492538331e-06
0.12 6.0 -5.0 0.41558805942 1.09444337386e-06
0.16 6.0 -5.0 0.191681956094 1.88645478576e-06
0.24 6.0 -5.0 -0.113166798046 2.85228519965e-06
0.32 6.0 -5.0 -0.295344450497 3.55699800829e-05
0.48 6.0 -5.0 -0.488462030169 2.67139426068e-05
0.64 6.0 -5.0 -0.587348950548 5.59935799799e-05
0.75 6.0 -5.0 -0.631152465193 2.13254696782e-05
0.87 6.0 -5.0 -0.666033037089 0.00011646965315
1.0 6.0 -5.0 -0.693399592464 6.08022764369e-05
1.14 6.0 -5.0 -0.715048068033 8.72539807301e-05
1.29 6.0 -5.0 -0.732025250791 9.6508689705e-05
1.45 6.0 -5.0 -0.74557393551 0.000129986822073
1.62 6.0 -5.0 -0.756233821359 0.000136074298898
1.8 6.0 -5.0 -0.765104472123 0.000227703005957
2.0 6.0 -5.0 -0.772531094042 0.000314778283343
0.02 6.0 -5.5 1.25930837117 5.37384714503e-07
0.04 6.0 -5.5 1.03947578642 7.12580944554e-07
0.08 6.0 -5.5 0.664847817892 2.94316832926e-06
0.12 6.0 -5.5 0.372788633795 1.47629677717e-06
0.16 6.0 -5.5 0.150865214958 9.2912862567e-07
0.24 6.0 -5.5 -0.14029164717 1.07253078236e-05
0.32 6.0 -5.5 -0.306122077078 1.52093802473e-05
0.48 6.0 -5.5 -0.470322825019 3.82475798125e-05
0.64 6.0 -5.5 -0.545096399285 2.63969278762e-05
0.75 6.0 -5.5 -0.574260453786 6.51211796046e-05
0.87 6.0 -5.5 -0.594798529218 2.28624299635e-05
1.0 6.0 -5.5 -0.608736400526 6.72181591843e-05
1.14 6.0 -5.5 -0.618001311831 2.80753138117e-05
1.29 6.0 -5.5 -0.624200934921 4.95018815691e-05
1.45 6.0 -5.5 -0.628457080293 9.64384912939e-05
1.62 6.0 -5.5 -0.631502318264 0.000119526529448
1.8 6.0 -5.5 -0.633769444909 0.000104755487723
2.0 6.0 -5.5 -0.635678908617 0.0001528601556
0.02 6.0 -6.0 1.245710858 1.11302796901e-06
0.04 6.0 -6.0 1.01518215692 1.62289996173e-06
0.08 6.0 -6.0 0.627883221715 1.57972550445e-06
0.12 6.0 -6.0 0.332692663351 1.74028944859e-06
0.16 6.0 -6.0 0.113938332193 8.38897244711e-07
0.24 6.0 -6.0 -0.161693026153 1.00636433466e-05
0.32 6.0 -6.0 -0.310036676981 1.8776387444e-05
0.48 6.0 -6.0 -0.443587149276 2.6257676383e-05
0.64 6.0 -6.0 -0.49252860546 3.84408304546e-05
0.75 6.0 -6.0 -0.50594068316 8.39477108636e-05
0.87 6.0 -6.0 -0.511293892357 6.45205947843e-05
1.0 6.0 -6.0 -0.511091423308 6.9237550651e-05
1.14 6.0 -6.0 -0.507686904513 3.47905552516e-05
1.29 6.0 -6.0 -0.502533677862 0.000129914808148
1.45 6.0 -6.0 -0.496935008276 9.62377376892e-05
1.62 6.0 -6.0 -0.491529423039 0.000132888143486
1.8 6.0 -6.0 -0.485975177288 0.000148997823923
2.0 6.0 -6.0 -0.481469975157 0.000106269526177
0.02 6.0 -6.5 1.23216410024 5.19877575121e-07
0.04 6.0 -6.5 0.99118136674 1.19193642305e-06
0.08 6.0 -6.5 0.592157326065 6.29065540309e-07
0.12 6.0 -6.5 0.295012389093 6.65401504857e-07
0.16 6.0 -6.5 0.0810681422614 1.15846214399e-06
0.24 6.0 -6.5 -0.177757499512 1.60979376155e-06
0.32 6.0 -6.5 -0.308026467713 1.06253640043e-05
0.48 6.0 -6.5 -0.410219954637 3.84671205605e-05
0.64 6.0 -6.5 -0.43299240453 2.47593738102e-05
0.75 6.0 -6.5 -0.431238412167 3.11893655579e-05
0.87 6.0 -6.5 -0.422348637619 5.22759175255e-05
1.0 6.0 -6.5 -0.40913316343 9.84767196886e-05
1.14 6.0 -6.5 -0.394185623369 4.62094484625e-05
1.29 6.0 -6.5 -0.37863019411 9.57540921639e-05
1.45 6.0 -6.5 -0.363705877943 8.62654001537e-05
1.62 6.0 -6.5 -0.349911239795 0.000268123033925
1.8 6.0 -6.5 -0.337482486614 0.000213841260709
2.0 6.0 -6.5 -0.325728773397 0.000281656981265
0.02 6.0 -7.0 1.21871645717 2.32916160615e-07
0.04 6.0 -7.0 0.967628349391 5.73344324918e-07
0.08 6.0 -7.0 0.55787628621 1.20151417869e-06
0.12 6.0 -7.0 0.260276198389 1.09964259656e-06
0.16 6.0 -7.0 0.0518116810352 1.25463892073e-06
0.24 6.0 -7.0 -0.189148262876 1.79823386088e-06
0.32 6.0 -7.0 -0.30109556078 2.18154524319e-05
0.48 6.0 -7.0 -0.372419119666 8.59244427845e-05
0.64 6.0 -7.0 -0.371042663242 4.87292023461e-05
0.75 6.0 -7.0 -0.355831875905 3.4384646678e-05
0.87 6.0 -7.0 -0.335050140492 4.53531112971e-05
1.0 6.0 -7.0 -0.311628142606 2.24166287199e-05
1.14 6.0 -7.0 -0.287908370529 8.58812021186e-05
1.29 6.0 -7.0 -0.264983351283 0.000113094063851
1.45 6.0 -7.0 -0.243597682093 0.000125876651291
1.62 6.0 -7.0 -0.224195296953 9.34542915258e-05
1.8 6.0 -7.0 -0.206574151908 0.000239956031057
2.0 6.0 -7.0 -0.190264428853 0.000211165858979
0.02 6.0 -7.5 1.20535530462 8.7786938163e-07
0.04 6.0 -7.5 0.944327225295 1.46032900218e-06
0.08 6.0 -7.5 0.52473492318 5.71909594987e-07
0.12 6.0 -7.5 0.227772206451 1.32582448453e-06
0.16 6.0 -7.5 0.0258169240038 2.12349831333e-06
0.24 6.0 -7.5 -0.196402446378 2.0737193092e-06
0.32 6.0 -7.5 -0.289947914994 1.68122414555e-05
0.48 6.0 -7.5 -0.3321580661 9.3840574582e-05
0.64 6.0 -7.5 -0.309923620228 8.15793995483e-05
0.75 6.0 -7.5 -0.284469545696 0.000101751444934
0.87 6.0 -7.5 -0.255600753454 4.8787639759e-05
1.0 6.0 -7.5 -0.225963780851 3.27158033678e-05
1.14 6.0 -7.5 -0.197755481283 1.72882327738e-05
1.29 6.0 -7.5 -0.171799323824 4.01878941392e-05
1.45 6.0 -7.5 -0.148669062551 0.000235425783369
1.62 6.0 -7.5 -0.128427480193 6.01715366453e-05
1.8 6.0 -7.5 -0.110539575844 0.000119678408205
2.0 6.0 -7.5 -0.0945544997748 0.000214843731187
0.02 6.0 -8.0 1.19205364716 2.99094183214e-07
0.04 6.0 -8.0 0.92138851501 7.98668878485e-07
0.08 6.0 -8.0 0.493105797054 1.56863724826e-06
0.12 6.0 -8.0 0.197696511678 8.49799061046e-07
0.16 6.0 -8.0 0.00309576248316 9.94539914072e-07
0.24 6.0 -8.0 -0.199816464181 2.01056578312e-06
0.32 6.0 -8.0 -0.275680215279 3.78580315975e-05
0.48 6.0 -8.0 -0.291350176174 4.95793497101e-05
0.64 6.0 -8.0 -0.252612364057 3.03413975505e-05
0.75 6.0 -8.0 -0.220633155559 7.34341325665e-05
0.87 6.0 -8.0 -0.187719316099 8.66682754012e-05
1.0 6.0 -8.0 -0.156516648272 4.62010284622e-05
1.14 6.0 -8.0 -0.128328103961 5.19953987541e-05
1.29 6.0 -8.0 -0.104091744125 0.00015779953822
1.45 6.0 -8.0 -0.0836619502802 0.000126670946951
1.62 6.0 -8.0 -0.0664975319468 7.6501729102e-05
1.8 6.0 -8.0 -0.0526535388994 8.19192536076e-05
2.0 6.0 -8.0 -0.0408570821165 3.27959389869e-05


==> anc/EOS_stacked_square/anisotropy6.0_U6.0/entropies <==
# beta*t, U/t, (mu-U/2)/t, entropy per site & error
0.02 	6.0 	-8.0 	1.37942280556 	0.0
0.04 	6.0 	-8.0 	1.36065800331 	1.81902302391e-09
0.08 	6.0 	-8.0 	1.29829268868 	-5.79441657636e-08
0.12 	6.0 	-8.0 	1.21842900954 	-1.6834993093e-07
0.16 	6.0 	-8.0 	1.13343536228 	-4.98532627732e-07
0.24 	6.0 	-8.0 	0.969072681025 	-1.72601062672e-06
0.32 	6.0 	-8.0 	0.82086926974 	7.04936722555e-06
0.48 	6.0 	-8.0 	0.578258246504 	2.05179417431e-05
0.64 	6.0 	-8.0 	0.406202169615 	2.08523093436e-05
0.75 	6.0 	-8.0 	0.321268621197 	5.6396916011e-05
0.87 	6.0 	-8.0 	0.252359098188 	9.46674530056e-05
1.0 	6.0 	-8.0 	0.197827511004 	6.22694447983e-05
1.14 	6.0 	-8.0 	0.154897685156 	8.48552967232e-05
1.29 	6.0 	-8.0 	0.121369450833 	0.000243562677957
1.45 	6.0 	-8.0 	0.0956822124972 	0.000243467154603
1.62 	6.0 	-8.0 	0.0759048157967 	0.000209635643229
1.8 	6.0 	-8.0 	0.0600308623731 	0.000244899189294
2.0 	6.0 	-8.0 	0.047033275434 	0.000171608756254
0.02 	6.0 	-7.5 	1.38015130556 	0.0
0.04 	6.0 	-7.5 	1.3633281979 	6.74362012008e-08
0.08 	6.0 	-7.5 	1.30710020478 	4.7925236703e-08
0.12 	6.0 	-7.5 	1.23454874085 	-1.18060351688e-07
0.16 	6.0 	-7.5 	1.15697066685 	-1.10956442248e-06
0.24 	6.0 	-7.5 	1.00651102965 	-1.02542588016e-06
0.32 	6.0 	-7.5 	0.870579601032 	2.31997429527e-06
0.48 	6.0 	-7.5 	0.644129931246 	4.5054067196e-05
0.64 	6.0 	-7.5 	0.47702529948 	6.41222627023e-05
0.75 	6.0 	-7.5 	0.390617851467 	8.1504523118e-05
0.87 	6.0 	-7.5 	0.319047463623 	3.70513250299e-05
1.0 	6.0 	-7.5 	0.260336246076 	3.91033603084e-05
1.14 	6.0 	-7.5 	0.213511053041 	2.99294299545e-05
1.29 	6.0 	-7.5 	0.175781903595 	6.71870179336e-05
1.45 	6.0 	-7.5 	0.146041822141 	0.000379460101326
1.62 	6.0 	-7.5 	0.122594452586 	0.000165680748562
1.8 	6.0 	-7.5 	0.103631053009 	0.000275086791594
2.0 	6.0 	-7.5 	0.0865418328924 	0.000526447002009
0.02 	6.0 	-7.0 	1.38083280556 	0.0
0.04 	6.0 	-7.0 	1.36583209596 	2.58143543327e-08
0.08 	6.0 	-7.0 	1.31538897029 	4.12703242928e-08
0.12 	6.0 	-7.0 	1.24979083805 	-6.52182891304e-08
0.16 	6.0 	-7.0 	1.17925435474 	-2.13364514911e-07
0.24 	6.0 	-7.0 	1.04212320553 	-2.95038849183e-06
0.32 	6.0 	-7.0 	0.918397937209 	4.08933750286e-06
0.48 	6.0 	-7.0 	0.709946821539 	3.69610287093e-05
0.64 	6.0 	-7.0 	0.550215880033 	3.15496019226e-05
0.75 	6.0 	-7.0 	0.465074762375 	-4.27332421151e-06
0.87 	6.0 	-7.0 	0.39202314219 	2.90608343575e-05
1.0 	6.0 	-7.0 	0.330864477733 	9.1148487367e-06
1.14 	6.0 	-7.0 	0.280822758662 	6.96932261988e-05
1.29 	6.0 	-7.0 	0.240385002436 	0.000129696812063
1.45 	6.0 	-7.0 	0.207723757786 	0.000206478776929
1.62 	6.0 	-7.0 	0.18108574733 	0.000143370026187
1.8 	6.0 	-7.0 	0.159000335792 	0.000432956457595
2.0 	6.0 	-7.0 	0.140568805351 	0.00048533284182
0.02 	6.0 	-6.5 	1.38146730556 	0.0
0.04 	6.0 	-6.5 	1.36816676058 	5.9242613039e-08
0.08 	6.0 	-6.5 	1.32316333891 	6.18506648432e-08
0.12 	6.0 	-6.5 	1.26416572762 	7.184894049e-09
0.16 	6.0 	-6.5 	1.20027039909 	-4.04658513369e-07
0.24 	6.0 	-6.5 	1.07564352435 	-2.44123096905e-06
0.32 	6.0 	-6.5 	0.96357615531 	2.01698719019e-06
0.48 	6.0 	-6.5 	0.774104489465 	5.78392033481e-06
0.64 	6.0 	-6.5 	0.623993205998 	1.40782572693e-05
0.75 	6.0 	-6.5 	0.541560418224 	-7.04562472332e-06
0.87 	6.0 	-6.5 	0.468667428462 	-9.78504169356e-06
1.0 	6.0 	-6.5 	0.405906107918 	6.70491284862e-05
1.14 	6.0 	-6.5 	0.353399235457 	3.94630370163e-05
1.29 	6.0 	-6.5 	0.309508163743 	0.000103515466258
1.45 	6.0 	-6.5 	0.273944246745 	0.000126627495302
1.62 	6.0 	-6.5 	0.244024743675 	0.000431586073604
1.8 	6.0 	-6.5 	0.220317805709 	0.000450082705771
2.0 	6.0 	-6.5 	0.199390284272 	0.000662146771354
0.02 	6.0 	-6.0 	1.38205480556 	0.0
0.04 	6.0 	-6.0 	1.37033353417 	9.61297432116e-08
0.08 	6.0 	-6.0 	1.33039962402 	1.42106591705e-07
0.12 	6.0 	-6.0 	1.27754832161 	1.38641986688e-07
0.16 	6.0 	-6.0 	1.21993259445 	-1.51577170785e-07
0.24 	6.0 	-6.0 	1.10697813943 	6.3710121537e-07
0.32 	6.0 	-6.0 	1.00553306523 	6.34818361544e-06
0.48 	6.0 	-6.0 	0.834810446418 	1.37020098064e-05
0.64 	6.0 	-6.0 	0.696412617606 	2.04617726242e-05
0.75 	6.0 	-6.0 	0.617804781571 	2.98820525775e-05
0.87 	6.0 	-6.0 	0.545821256525 	1.95915467559e-05
1.0 	6.0 	-6.0 	0.482097866351 	5.71235349529e-05
1.14 	6.0 	-6.0 	0.426775456484 	5.01394851506e-06
1.29 	6.0 	-6.0 	0.3798589138 	0.000145798752627
1.45 	6.0 	-6.0 	0.340046423071 	0.000113475101783
1.62 	6.0 	-6.0 	0.306790653405 	0.000158331003749
1.8 	6.0 	-6.0 	0.27831448041 	0.000292027397099
2.0 	6.0 	-6.0 	0.253451793992 	0.000273712189565
0.02 	6.0 	-5.5 	1.38259530556 	0.0
0.04 	6.0 	-5.5 	1.37233013953 	4.48507129042e-08
0.08 	6.0 	-5.5 	1.33709375258 	2.21278994929e-07
0.12 	6.0 	-5.5 	1.28998351427 	1.80947756221e-07
0.16 	6.0 	-5.5 	1.23811441006 	-3.43047715064e-08
0.24 	6.0 	-5.5 	1.13581996314 	-7.60092516206e-07
0.32 	6.0 	-5.5 	1.04408479253 	4.32470769908e-06
0.48 	6.0 	-5.5 	0.890481859651 	1.72305878386e-05
0.64 	6.0 	-5.5 	0.764335976706 	-5.72905369753e-07
0.75 	6.0 	-5.5 	0.690459223133 	1.23664840891e-05
0.87 	6.0 	-5.5 	0.620761055278 	-1.63488373264e-05
1.0 	6.0 	-5.5 	0.556700407129 	2.11594349501e-05
1.14 	6.0 	-5.5 	0.499402981789 	3.40729579439e-06
1.29 	6.0 	-5.5 	0.448854087091 	9.28043096093e-06
1.45 	6.0 	-5.5 	0.404793741427 	0.000100511328732
1.62 	6.0 	-5.5 	0.366524576643 	0.000155058700629
1.8 	6.0 	-5.5 	0.332994561117 	0.000144034532746
2.0 	6.0 	-5.5 	0.302687757363 	0.000312656041733
0.02 	6.0 	-5.0 	1.38308880556 	0.0
0.04 	6.0 	-5.0 	1.37415552246 	5.23591466052e-08
0.08 	6.0 	-5.0 	1.34323675316 	1.75564528112e-07
0.12 	6.0 	-5.0 	1.30140962914 	1.7779455696e-07
0.16 	6.0 	-5.0 	1.25486648208 	1.93051010309e-07
0.24 	6.0 	-5.0 	1.16207116079 	-1.61259093641e-06
0.32 	6.0 	-5.0 	1.07862489545 	1.1957309023e-05
0.48 	6.0 	-5.0 	0.9401479757 	1.41945043284e-05
0.64 	6.0 	-5.0 	0.825903630166 	3.22037064631e-05
0.75 	6.0 	-5.0 	0.75722340692 	8.18141703688e-06
0.87 	6.0 	-5.0 	0.69067197897 	9.55796525151e-05
1.0 	6.0 	-5.0 	0.62734914469 	6.8536362941e-05
1.14 	6.0 	-5.0 	0.568815938894 	9.28756568359e-05
1.29 	6.0 	-5.0 	0.51536709327 	0.000122573848793
1.45 	6.0 	-5.0 	0.467334045247 	0.000181956812113
1.62 	6.0 	-5.0 	0.424018053675 	0.000258070849477
1.8 	6.0 	-5.0 	0.385882546732 	0.000453980235694
2.0 	6.0 	-5.0 	0.350542635978 	0.000683338305984
0.02 	6.0 	-4.5 	1.38353530556 	0.0
0.04 	6.0 	-4.5 	1.37581081284 	6.53554292513e-08
0.08 	6.0 	-4.5 	1.34882245095 	1.38881855762e-07
0.12 	6.0 	-4.5 	1.31182056048 	1.67921309647e-07
0.16 	6.0 	-4.5 	1.27010041302 	2.23878778473e-07
0.24 	6.0 	-4.5 	1.18565899571 	-4.30190691149e-07
0.32 	6.0 	-4.5 	1.10907426479 	7.98717562298e-06
0.48 	6.0 	-4.5 	0.982899756134 	1.44590930003e-05
0.64 	6.0 	-4.5 	0.879244828321 	1.65398914259e-05
0.75 	6.0 	-4.5 	0.815834436175 	2.44988147238e-05
0.87 	6.0 	-4.5 	0.753072779417 	3.19119412847e-05
1.0 	6.0 	-4.5 	0.692014047528 	7.42647108488e-05
1.14 	6.0 	-4.5 	0.633786080282 	0.000164526005826
1.29 	6.0 	-4.5 	0.578713888033 	0.000284830582004
1.45 	6.0 	-4.5 	0.528010153407 	0.000451462400645
1.62 	6.0 	-4.5 	0.48169408313 	0.000740704543674
1.8 	6.0 	-4.5 	0.438951381832 	0.000996258558302
2.0 	6.0 	-4.5 	0.39923988021 	0.00158057231636
0.02 	6.0 	-4.0 	1.38393480556 	0.0
0.04 	6.0 	-4.0 	1.37729212525 	7.33745048228e-08
0.08 	6.0 	-4.0 	1.35383684754 	1.32556721431e-07
0.12 	6.0 	-4.0 	1.32118914856 	1.34515708107e-07
0.16 	6.0 	-4.0 	1.28379507126 	5.55279822518e-07
0.24 	6.0 	-4.0 	1.20658667357 	1.25572507195e-07
0.32 	6.0 	-4.0 	1.13544565411 	8.93781015771e-06
0.48 	6.0 	-4.0 	1.01808730798 	1.0547219308e-05
0.64 	6.0 	-4.0 	0.922740544365 	3.3998314268e-05
0.75 	6.0 	-4.0 	0.864485056075 	5.26663679786e-05
0.87 	6.0 	-4.0 	0.80608652613 	6.83376258339e-05
1.0 	6.0 	-4.0 	0.748074594055 	0.00016737004181
1.14 	6.0 	-4.0 	0.691573663598 	0.000275865486396
1.29 	6.0 	-4.0 	0.637116616721 	0.000415852674284
1.45 	6.0 	-4.0 	0.585664471413 	0.000552537055981
1.62 	6.0 	-4.0 	0.538033900873 	0.000800406432114
1.8 	6.0 	-4.0 	0.493804147341 	0.00175700775608
2.0 	6.0 	-4.0 	0.45065759033 	0.00175415131048
0.02 	6.0 	-3.75 	1.38411693056 	0.0
0.04 	6.0 	-3.75 	1.3779664894 	1.46700987623e-07
0.08 	6.0 	-3.75 	1.35613174256 	2.09907336543e-07
0.12 	6.0 	-3.75 	1.32546885382 	6.26728530199e-07
0.16 	6.0 	-3.75 	1.29006235278 	4.427968882e-07
0.24 	6.0 	-3.75 	1.21603241552 	1.99614497013e-06
0.32 	6.0 	-3.75 	1.14708432911 	6.57217328956e-06
0.48 	6.0 	-3.75 	1.03283582929 	1.62842085161e-05
0.64 	6.0 	-3.75 	0.940756747845 	5.50954262203e-05
0.75 	6.0 	-3.75 	0.884750431071 	6.13783660582e-05
0.87 	6.0 	-3.75 	0.828459872061 	7.50089572812e-05
1.0 	6.0 	-3.75 	0.772431830431 	0.000105092030507
1.14 	6.0 	-3.75 	0.717447071469 	0.000231613774363
1.29 	6.0 	-3.75 	0.664065860518 	0.000477714837592
1.45 	6.0 	-3.75 	0.613358433181 	0.000709237689598
1.62 	6.0 	-3.75 	0.564946803453 	0.000991588309574
1.8 	6.0 	-3.75 	0.520370787017 	0.00131906749204
2.0 	6.0 	-3.75 	0.476547290027 	0.00175684352993
0.02 	6.0 	-3.5 	1.38428730556 	0.0
0.04 	6.0 	-3.5 	1.37860162248 	7.93754509286e-08
0.08 	6.0 	-3.5 	1.35827199769 	1.38324225922e-07
0.12 	6.0 	-3.5 	1.32948541989 	3.97842854675e-07
0.16 	6.0 	-3.5 	1.29590933682 	8.56023866773e-07
0.24 	6.0 	-3.5 	1.22483500011 	6.22938823659e-07
0.32 	6.0 	-3.5 	1.15773453058 	8.33225307686e-06
0.48 	6.0 	-3.5 	1.04574473277 	3.99778764792e-05
0.64 	6.0 	-3.5 	0.956121326106 	3.05694328764e-05
0.75 	6.0 	-3.5 	0.902059072983 	5.21499563878e-05
0.87 	6.0 	-3.5 	0.847823106581 	0.000102306029562
1.0 	6.0 	-3.5 	0.793974414906 	0.000145587494584
1.14 	6.0 	-3.5 	0.740589134345 	0.000277476162368
1.29 	6.0 	-3.5 	0.688880040398 	0.00045208302324
1.45 	6.0 	-3.5 	0.639047866826 	0.000582412515789
1.62 	6.0 	-3.5 	0.591403602888 	0.000856984542609
1.8 	6.0 	-3.5 	0.546998690905 	0.00141809762343
2.0 	6.0 	-3.5 	0.503597927834 	0.00205214702355
0.02 	6.0 	-3.25 	1.38444593056 	0.0
0.04 	6.0 	-3.25 	1.37919099027 	6.12405885388e-08
0.08 	6.0 	-3.25 	1.36027328368 	1.28804854723e-07
0.12 	6.0 	-3.25 	1.33325339242 	6.5424430949e-07
0.16 	6.0 	-3.25 	1.30138297734 	5.9013824829e-07
0.24 	6.0 	-3.25 	1.23295874612 	1.87754839555e-06
0.32 	6.0 	-3.25 	1.16737861095 	1.55770704673e-05
0.48 	6.0 	-3.25 	1.05689776709 	3.82740985713e-05
0.64 	6.0 	-3.25 	0.968922761322 	4.59653775061e-05
0.75 	6.0 	-3.25 	0.916351920103 	4.54647597735e-05
0.87 	6.0 	-3.25 	0.864212512647 	5.58108982542e-05
1.0 	6.0 	-3.25 	0.812206107394 	0.000173571577572
1.14 	6.0 	-3.25 	0.761134720259 	0.000235135561915
1.29 	6.0 	-3.25 	0.710879966221 	0.000318638082338
1.45 	6.0 	-3.25 	0.66244560911 	0.00067671878235
1.62 	6.0 	-3.25 	0.616376964259 	0.000873564261691
1.8 	6.0 	-3.25 	0.57290508003 	0.0017875634734
2.0 	6.0 	-3.25 	0.528989850073 	0.00177162240594
0.02 	6.0 	-3.0 	1.38459280556 	0.0
0.04 	6.0 	-3.0 	1.37973742178 	9.75276477031e-08
0.08 	6.0 	-3.0 	1.36213943348 	2.36539175465e-07
0.12 	6.0 	-3.0 	1.33672796458 	4.56250681592e-07
0.16 	6.0 	-3.0 	1.30645182914 	5.64362039878e-07
0.24 	6.0 	-3.0 	1.2404553694 	2.24391915911e-06
0.32 	6.0 	-3.0 	1.17609039662 	1.08827493884e-05
0.48 	6.0 	-3.0 	1.06632263614 	2.91964142805e-05
0.64 	6.0 	-3.0 	0.979311860751 	2.82179325707e-05
0.75 	6.0 	-3.0 	0.928003915601 	4.60937478914e-05
0.87 	6.0 	-3.0 	0.877407726319 	0.000111170994937
1.0 	6.0 	-3.0 	0.827511445713 	0.000113517039143
1.14 	6.0 	-3.0 	0.778346615997 	0.000255618612216
1.29 	6.0 	-3.0 	0.730223708802 	0.000367410866583
1.45 	6.0 	-3.0 	0.68376108936 	0.000507425475494
1.62 	6.0 	-3.0 	0.63901070371 	0.000858566129632
1.8 	6.0 	-3.0 	0.597113535579 	0.00154424205639
2.0 	6.0 	-3.0 	0.553953329996 	0.00149184439581
0.02 	6.0 	-2.75 	1.38472793056 	0.0
0.04 	6.0 	-2.75 	1.38024182095 	1.43398469584e-07
0.08 	6.0 	-2.75 	1.36384772936 	2.9991767207e-07
0.12 	6.0 	-2.75 	1.33993001764 	5.67152598095e-07
0.16 	6.0 	-2.75 	1.31111651349 	7.82154687653e-07
0.24 	6.0 	-2.75 	1.24727144314 	9.64190134201e-06
0.32 	6.0 	-2.75 	1.18394960789 	7.78677867696e-06
0.48 	6.0 	-2.75 	1.07423383548 	3.12056856842e-05
0.64 	6.0 	-2.75 	0.987337291863 	5.83774248666e-05
0.75 	6.0 	-2.75 	0.936743524591 	5.85849578109e-05
0.87 	6.0 	-2.75 	0.887484673906 	9.58773346433e-05
1.0 	6.0 	-2.75 	0.839505959212 	8.85958598604e-05
1.14 	6.0 	-2.75 	0.792434414862 	0.000249704027015
1.29 	6.0 	-2.75 	0.746428651178 	0.000260671666264
1.45 	6.0 	-2.75 	0.702009958683 	0.000464018783365
1.62 	6.0 	-2.75 	0.659254599279 	0.000681855008065
1.8 	6.0 	-2.75 	0.618206037238 	0.000898073056018
2.0 	6.0 	-2.75 	0.577304474929 	0.00114101541997
0.02 	6.0 	-2.5 	1.38485130556 	0.0
0.04 	6.0 	-2.5 	1.38069989811 	7.90607666222e-08
0.08 	6.0 	-2.5 	1.36541392158 	2.34268630395e-07
0.12 	6.0 	-2.5 	1.34283967728 	5.4487824447e-07
0.16 	6.0 	-2.5 	1.31539555568 	1.10392015036e-06
0.24 	6.0 	-2.5 	1.25349139882 	3.37268209138e-06
0.32 	6.0 	-2.5 	1.19090080155 	5.62491297361e-06
0.48 	6.0 	-2.5 	1.08072162004 	3.20943373587e-05
0.64 	6.0 	-2.5 	0.993240199637 	3.32183224284e-05
0.75 	6.0 	-2.5 	0.943037062681 	4.95982181292e-05
0.87 	6.0 	-2.5 	0.894728926168 	0.000111940986068
1.0 	6.0 	-2.5 	0.848219998875 	0.000111171894606
1.14 	6.0 	-2.5 	0.802916636713 	0.00025096969107
1.29 	6.0 	-2.5 	0.759546280519 	0.000254058039126
1.45 	6.0 	-2.5 	0.717173746783 	0.000272019575571
1.62 	6.0 	-2.5 	0.676207615307 	0.00055379507272
1.8 	6.0 	-2.5 	0.637330072447 	0.000906336499068
2.0 	6.0 	-2.5 	0.597841308287 	0.000832183849108
0.02 	6.0 	-2.25 	1.38496293056 	0.0
0.04 	6.0 	-2.25 	1.3811154181 	7.62074111343e-08
0.08 	6.0 	-2.25 	1.36682285191 	2.05733820274e-07
0.12 	6.0 	-2.25 	1.3455177553 	3.96899310041e-07
0.16 	6.0 	-2.25 	1.3192429947 	9.66131107084e-07
0.24 	6.0 	-2.25 	1.25905756553 	2.56180831454e-06
0.32 	6.0 	-2.25 	1.19700289686 	2.4881797097e-05
0.48 	6.0 	-2.25 	1.08590761943 	3.10399063084e-05
0.64 	6.0 	-2.25 	0.997372957577 	4.85803760437e-05
0.75 	6.0 	-2.25 	0.94706777682 	5.5619993122e-05
0.87 	6.0 	-2.25 	0.899236180552 	0.000102646420473
1.0 	6.0 	-2.25 	0.853783905557 	0.000107486017857
1.14 	6.0 	-2.25 	0.810340950657 	0.000118898611866
1.29 	6.0 	-2.25 	0.768610715986 	0.000248529487319
1.45 	6.0 	-2.25 	0.728971982956 	0.000279373594524
1.62 	6.0 	-2.25 	0.689816754436 	0.000312486233416
1.8 	6.0 	-2.25 	0.652862290908 	0.000411692594864
2.0 	6.0 	-2.25 	0.615458421004 	0.000480500193594
0.02 	6.0 	-2.0 	1.38506280556 	0.0
0.04 	6.0 	-2.0 	1.38148668531 	6.10927546454e-08
0.08 	6.0 	-2.0 	1.36809694346 	1.62386756666e-07
0.12 	6.0 	-2.0 	1.34789172042 	4.44025369715e-07
0.16 	6.0 	-2.0 	1.32269943959 	8.3646533735e-07
0.24 	6.0 	-2.0 	1.26400471525 	1.78860623577e-06
0.32 	6.0 	-2.0 	1.20240674916 	7.39561619589e-06
0.48 	6.0 	-2.0 	1.08988755033 	1.56000172976e-05
0.64 	6.0 	-2.0 	0.999766207346 	7.10137029707e-05
0.75 	6.0 	-2.0 	0.948950025298 	4.80728501546e-05
0.87 	6.0 	-2.0 	0.901216650446 	9.13613266261e-05
1.0 	6.0 	-2.0 	0.856710457866 	7.15677521248e-05
1.14 	6.0 	-2.0 	0.814416892511 	0.000148105745522
1.29 	6.0 	-2.0 	0.774243867432 	0.000226345935731
1.45 	6.0 	-2.0 	0.736223926997 	0.000236810333167
1.62 	6.0 	-2.0 	0.699579374377 	0.000294631386433
1.8 	6.0 	-2.0 	0.66454996118 	0.000647669237115
2.0 	6.0 	-2.0 	0.629140167712 	0.000508500245114
0.02 	6.0 	-1.75 	1.38515093056 	0.0
0.04 	6.0 	-1.75 	1.38181347015 	1.0126362381e-07
0.08 	6.0 	-1.75 	1.3692287326 	2.79662047218e-07
0.12 	6.0 	-1.75 	1.34999136035 	3.75148654331e-07
0.16 	6.0 	-1.75 	1.32573170287 	1.03465920311e-06
0.24 	6.0 	-1.75 	1.26844012407 	4.31404270323e-06
0.32 	6.0 	-1.75 	1.20695909179 	2.61497552091e-05
0.48 	6.0 	-1.75 	1.09298965251 	5.27260214989e-05
0.64 	6.0 	-1.75 	1.00096253284 	5.74207036208e-05
0.75 	6.0 	-1.75 	0.949217022077 	7.23218267139e-05
0.87 	6.0 	-1.75 	0.901112954314 	0.000131227499313
1.0 	6.0 	-1.75 	0.85670761964 	0.000136500024402
1.14 	6.0 	-1.75 	0.815436034706 	0.000210161705049
1.29 	6.0 	-1.75 	0.776633671092 	0.000178328083438
1.45 	6.0 	-1.75 	0.739797180641 	0.000429013034779
1.62 	6.0 	-1.75 	0.70496313399 	0.000529939417499
1.8 	6.0 	-1.75 	0.672059942607 	0.000585357374926
2.0 	6.0 	-1.75 	0.637943631212 	0.0006447002583
0.02 	6.0 	-1.5 	1.38522730556 	0.0
0.04 	6.0 	-1.5 	1.38209995279 	1.3077785263e-07
0.08 	6.0 	-1.5 	1.37019506883 	4.02881615857e-07
0.12 	6.0 	-1.5 	1.35181025315 	4.02646934389e-07
0.16 	6.0 	-1.5 	1.32842016565 	9.04927159742e-07
0.24 	6.0 	-1.5 	1.27212662897 	1.56358508623e-06
0.32 	6.0 	-1.5 	1.21086173141 	8.52951099855e-06
0.48 	6.0 	-1.5 	1.09524049183 	3.68096584994e-05
0.64 	6.0 	-1.5 	1.00107239942 	2.46784377573e-05
0.75 	6.0 	-1.5 	0.948396007553 	7.57329524901e-05
0.87 	6.0 	-1.5 	0.899565013807 	8.85023867589e-05
1.0 	6.0 	-1.5 	0.854917710176 	0.000137397075551
1.14 	6.0 	-1.5 	0.813841711833 	0.000283875014241
1.29 	6.0 	-1.5 	0.775715029835 	0.000386652904951
1.45 	6.0 	-1.5 	0.740055541517 	0.000501303914912
1.62 	6.0 	-1.5 	0.706182743866 	0.000625081067675
1.8 	6.0 	-1.5 	0.674215528778 	0.000995873653078
2.0 	6.0 	-1.5 	0.642359112423 	0.00115863705859
0.02 	6.0 	-1.25 	1.38529193056 	0.0
0.04 	6.0 	-1.25 	1.38234066416 	1.24281013755e-07
0.08 	6.0 	-1.25 	1.37101890631 	2.29050878639e-07
0.12 	6.0 	-1.25 	1.3533550479 	5.27556940239e-07
0.16 	6.0 	-1.25 	1.33065628323 	6.97099785177e-07
0.24 	6.0 	-1.25 	1.27528832906 	4.4145942745e-06
0.32 	6.0 	-1.25 	1.21408002501 	3.27664618364e-05
0.48 	6.0 	-1.25 	1.09698240256 	2.5269020633e-05
0.64 	6.0 	-1.25 	1.00052972113 	7.08012407001e-05
0.75 	6.0 	-1.25 	0.94650027871 	8.08057455646e-05
0.87 	6.0 	-1.25 	0.896922746909 	0.000131695611544
1.0 	6.0 	-1.25 	0.851583014035 	0.000183635382659
1.14 	6.0 	-1.25 	0.810347813989 	0.000253860279919
1.29 	6.0 	-1.25 	0.772267128591 	0.000428393805894
1.45 	6.0 	-1.25 	0.736815006235 	0.000704474799338
1.62 	6.0 	-1.25 	0.703842140719 	0.00115693027926
1.8 	6.0 	-1.25 	0.672385182478 	0.00152856141044
2.0 	6.0 	-1.25 	0.641128067016 	0.00190627507133
0.02 	6.0 	-1.0 	1.38534480556 	0.0
0.04 	6.0 	-1.0 	1.38253659558 	9.10612155852e-08
0.08 	6.0 	-1.0 	1.37169587931 	3.2490258021e-07
0.12 	6.0 	-1.0 	1.35462418523 	9.06890709394e-07
0.16 	6.0 	-1.0 	1.33250366747 	1.01562958303e-06
0.24 	6.0 	-1.0 	1.27779262783 	1.7265274749e-06
0.32 	6.0 	-1.0 	1.2166893062 	1.18889300709e-05
0.48 	6.0 	-1.0 	1.09801967654 	2.80691121076e-05
0.64 	6.0 	-1.0 	0.999691813577 	3.32649721494e-05
0.75 	6.0 	-1.0 	0.944486383493 	3.32182331192e-05
0.87 	6.0 	-1.0 	0.893825909048 	0.000118378786616
1.0 	6.0 	-1.0 	0.847885312692 	0.000125054529846
1.14 	6.0 	-1.0 	0.805837622205 	0.000526885423874
1.29 	6.0 	-1.0 	0.767627852084 	0.00057977170726
1.45 	6.0 	-1.0 	0.731717875321 	0.00083790697291
1.62 	6.0 	-1.0 	0.698611491129 	0.000974463616619
1.8 	6.0 	-1.0 	0.667018810907 	0.00169191633677
2.0 	6.0 	-1.0 	0.635542322897 	0.00237193796858
0.02 	6.0 	-0.75 	1.38538593056 	0.0
0.04 	6.0 	-0.75 	1.38268858905 	1.18751540989e-07
0.08 	6.0 	-0.75 	1.37222097428 	4.82832655048e-07
0.12 	6.0 	-0.75 	1.35561301858 	9.25017727078e-07
0.16 	6.0 	-0.75 	1.33394113091 	8.63374531665e-07
0.24 	6.0 	-0.75 	1.27985990673 	2.07634489108e-06
0.32 	6.0 	-0.75 	1.21861879921 	1.690158588e-05
0.48 	6.0 	-0.75 	1.09877502275 	5.25798234322e-05
0.64 	6.0 	-0.75 	0.998585888163 	7.87448375535e-05
0.75 	6.0 	-0.75 	0.942304132656 	9.0454300452e-05
0.87 	6.0 	-0.75 	0.890631038149 	0.000134865125546
1.0 	6.0 	-0.75 	0.843745592262 	0.000219034272524
1.14 	6.0 	-0.75 	0.800905127357 	0.000323419227181
1.29 	6.0 	-0.75 	0.762282856914 	0.000477896342395
1.45 	6.0 	-0.75 	0.725639614526 	0.00082040822698
1.62 	6.0 	-0.75 	0.692138891571 	0.00145414680894
1.8 	6.0 	-0.75 	0.658338406808 	0.00193790933513
2.0 	6.0 	-0.75 	0.626028457723 	0.00256352327661
0.02 	6.0 	-0.5 	1.38541530556 	0.0
0.04 	6.0 	-0.5 	1.38279808952 	7.73286177246e-08
0.08 	6.0 	-0.5 	1.37258479573 	5.12532240768e-07
0.12 	6.0 	-0.5 	1.3563193659 	9.74372542671e-07
0.16 	6.0 	-0.5 	1.33494488412 	2.10993001297e-06
0.24 	6.0 	-0.5 	1.28126369418 	2.79364094566e-06
0.32 	6.0 	-0.5 	1.22005539135 	2.57811529382e-05
0.48 	6.0 	-0.5 	1.09927427995 	3.44383016383e-05
0.64 	6.0 	-0.5 	0.997663664462 	6.47790451719e-05
0.75 	6.0 	-0.5 	0.940584155325 	7.60589874907e-05
0.87 	6.0 	-0.5 	0.887992500209 	0.000191059144027
1.0 	6.0 	-0.5 	0.840252082902 	0.000347005484718
1.14 	6.0 	-0.5 	0.796776983653 	0.000518644162742
1.29 	6.0 	-0.5 	0.757062212266 	0.000590650760738
1.45 	6.0 	-0.5 	0.720139577978 	0.000888424569505
1.62 	6.0 	-0.5 	0.684904114544 	0.00156229361497
1.8 	6.0 	-0.5 	0.651402968785 	0.00197687229189
2.0 	6.0 	-0.5 	0.619293116253 	0.00287141924374
0.02 	6.0 	-0.25 	1.38543293056 	0.0
0.04 	6.0 	-0.25 	1.38286415381 	8.35827415449e-08
0.08 	6.0 	-0.25 	1.3728090817 	2.2624440628e-07
0.12 	6.0 	-0.25 	1.35674662094 	8.54590980677e-07
0.16 	6.0 	-0.25 	1.33550507752 	1.17858222058e-06
0.24 	6.0 	-0.25 	1.28208473053 	1.80043606917e-06
0.32 	6.0 	-0.25 	1.2209856873 	2.38944662208e-05
0.48 	6.0 	-0.25 	1.09949342116 	7.31113373228e-05
0.64 	6.0 	-0.25 	0.997151602132 	4.61558479051e-05
0.75 	6.0 	-0.25 	0.939363840769 	0.000148295953258
0.87 	6.0 	-0.25 	0.886308825114 	0.000159664143678
1.0 	6.0 	-0.25 	0.838065561986 	0.000211844074664
1.14 	6.0 	-0.25 	0.794052915325 	0.000369500626584
1.29 	6.0 	-0.25 	0.753557747846 	0.000455708223305
1.45 	6.0 	-0.25 	0.715452054854 	0.00104073133894
1.62 	6.0 	-0.25 	0.680436881456 	0.00154181525193
1.8 	6.0 	-0.25 	0.646113300144 	0.00255144783719
2.0 	6.0 	-0.25 	0.611569296368 	0.003634514406
0.02 	6.0 	0.0 	1.38543880556 	0.0
0.04 	6.0 	0.0 	1.38288634781 	1.64901984399e-07
0.08 	6.0 	0.0 	1.37288668697 	3.9118050921e-07
0.12 	6.0 	0.0 	1.35686720728 	5.44998900527e-07
0.16 	6.0 	0.0 	1.33577497878 	8.7708351234e-07
0.24 	6.0 	0.0 	1.28239087737 	6.80798043588e-06
0.32 	6.0 	0.0 	1.22117891798 	1.02641626674e-05
0.48 	6.0 	0.0 	1.09953409395 	3.59878930658e-05
0.64 	6.0 	0.0 	0.996870011354 	0.00011989308783
0.75 	6.0 	0.0 	0.938824946982 	0.000151594132403
0.87 	6.0 	0.0 	0.885659834605 	0.00017538418618
1.0 	6.0 	0.0 	0.837257144329 	0.000287235783387
1.14 	6.0 	0.0 	0.793104284385 	0.00052486089185
1.29 	6.0 	0.0 	0.7523833565 	0.000858528881903
1.45 	6.0 	0.0 	0.714198408581 	0.00115726648749
1.62 	6.0 	0.0 	0.678623718362 	0.00179111707144
1.8 	6.0 	0.0 	0.643969474052 	0.00278833892161
2.0 	6.0 	0.0 	0.608037378229 	0.00380683685462


==> anc/EOS_stacked_square/anisotropy6.0_U6.0/noninteracting_low_density_data <==
# t/T,  mu/t,  density,  entropy per site,  energy/t per site
2.0 	-5.5 	0.00460985563463 	0.0226751060854 	-0.0163573839539
1.8 	-5.5 	0.00679147667259 	0.0318034740165 	-0.0235316644774
1.62 	-5.5 	0.00975346528754 	0.0436336423287 	-0.0328763165532
1.45 	-5.5 	0.0139279428592 	0.05960578918 	-0.0453854759686
1.29 	-5.5 	0.0197949452676 	0.0811576423457 	-0.0618492519587
1.14 	-5.5 	0.0280274846263 	0.11021922123 	-0.0830887395611
1.0 	-5.5 	0.039565789033 	0.149305179419 	-0.109822247476
0.87 	-5.5 	0.0557023382892 	0.201505401896 	-0.142419664428
0.75 	-5.5 	0.0781506866944 	0.270236937679 	-0.180509249657
0.64 	-5.5 	0.10903606719 	0.358581776383 	-0.222447334111
0.48 	-5.5 	0.184810059712 	0.55058579119 	-0.29016980527
0.32 	-5.5 	0.328799748666 	0.841786761053 	-0.335313831263
0.24 	-5.5 	0.443153777181 	1.01972648955 	-0.323355734228
0.16 	-5.5 	0.595009267927 	1.1963627866 	-0.266364549345
0.12 	-5.5 	0.685589363716 	1.27280309393 	-0.21698738184
0.08 	-5.5 	0.784818437724 	1.33349496473 	-0.153975055064
0.04 	-5.5 	0.890627458584 	1.3727223237 	-0.0800462814743
0.02 	-5.5 	0.945089002464 	1.38288890627 	-0.0404225593237
2.0 	-6.0 	0.00172911367303 	0.0101931002929 	-0.00614773309737
1.8 	-6.0 	0.00282526748183 	0.0156940318093 	-0.00981512992692
1.62 	-6.0 	0.0044546887534 	0.0233945455565 	-0.0150673364747
1.45 	-6.0 	0.0069483151201 	0.0345238059108 	-0.0227429784085
1.29 	-6.0 	0.01072905894 	0.0504844124423 	-0.0337164442234
1.14 	-6.0 	0.01641324539 	0.0732043723986 	-0.049017986072
1.0 	-6.0 	0.0248910926715 	0.105270834054 	-0.0697388499245
0.87 	-6.0 	0.0374265763901 	0.149996879615 	-0.0968153507415
0.75 	-6.0 	0.0557571136103 	0.211282501979 	-0.130635258545
0.64 	-6.0 	0.0821370369564 	0.293057134884 	-0.170440724726
0.48 	-6.0 	0.15051627756 	0.479462341077 	-0.241403663448
0.32 	-6.0 	0.289168548627 	0.77948325807 	-0.302297755402
0.24 	-6.0 	0.404575566987 	0.971465732515 	-0.302720707887
0.16 	-6.0 	0.562789972836 	1.16810366767 	-0.257766490065
0.12 	-6.0 	0.659154372606 	1.25506427449 	-0.212830785712
0.08 	-6.0 	0.765944023039 	1.32492263194 	-0.152608311218
0.04 	-6.0 	0.880773855843 	1.37046332951 	-0.0798638560533
0.02 	-6.0 	0.940107447412 	1.38231649361 	-0.0403993699243
2.0 	-6.5 	0.000640794478653 	0.00441247865224 	-0.00228001518915
1.8 	-6.5 	0.00115979824247 	0.00747270352766 	-0.0040336836526
1.62 	-6.5 	0.0020059939381 	0.0121299443656 	-0.00679579081566
1.45 	-6.5 	0.00341607278234 	0.0193877338923 	-0.0112066219333
1.29 	-6.5 	0.00573105121144 	0.0305383316741 	-0.0180671043181
1.14 	-6.5 	0.00947769713247 	0.0474330792661 	-0.0284293356342
1.0 	-6.5 	0.0154563391992 	0.0726561391715 	-0.043564180097
0.87 	-6.5 	0.024855874301 	0.109662424607 	-0.0648110636588
0.75 	-6.5 	0.039383027639 	0.162747656971 	-0.0932298294296
0.64 	-6.5 	0.0613576260379 	0.236617447141 	-0.128986200836
0.48 	-6.5 	0.121865751928 	0.414013171689 	-0.198911139234
0.32 	-6.5 	0.253419560199 	0.718113480419 	-0.27080548379
0.24 	-6.5 	0.368477298834 	0.922284180058 	-0.282132961377
0.16 	-6.5 	0.531634168092 	1.13838602531 	-0.248823155002
0.12 	-6.5 	0.633241125742 	1.23616010355 	-0.208430105552
0.08 	-6.5 	0.747243359943 	1.31569029733 	-0.15114084529
0.04 	-6.5 	0.870943647892 	1.36801372454 	-0.079666194299
0.02 	-6.5 	0.935128873181 	1.38169467813 	-0.0403741841576
2.0 	-7.0 	0.000236379728297 	0.0018632840941 	-0.000841300258094
1.8 	-7.0 	0.0004734175231 	0.00347405466425 	-0.00164726278481
1.62 	-7.0 	0.000897320876903 	0.006146767489 	-0.00304208432167
1.45 	-7.0 	0.00166682281275 	0.0106533589095 	-0.00547421760821
1.29 	-7.0 	0.0030361104002 	0.0181006898697 	-0.00958763814815
1.14 	-7.0 	0.00542559906565 	0.0301656424169 	-0.0163162405998
1.0 	-7.0 	0.00951462275775 	0.0493120339271 	-0.0269178075841
0.87 	-7.0 	0.0163701317267 	0.079003961748 	-0.0429132778157
0.75 	-7.0 	0.0276050076036 	0.1237933838 	-0.0658321210006
0.64 	-7.0 	0.0455261987358 	0.189038540766 	-0.0966493974856
0.48 	-7.0 	0.098166738102 	0.35477562091 	-0.162546200596
0.32 	-7.0 	0.2213725795 	0.658418326815 	-0.241185653883
0.24 	-7.0 	0.334846463113 	0.872698174896 	-0.261835347954
0.16 	-7.0 	0.501580220968 	1.10740942924 	-0.239609329791
0.12 	-7.0 	0.607878074645 	1.2161732544 	-0.203810064921
0.08 	-7.0 	0.728728555957 	1.30581806203 	-0.149576849144
0.04 	-7.0 	0.861138701041 	1.36537494232 	-0.0794534498298
0.02 	-7.0 	0.930153525489 	1.38102355252 	-0.0403470070242
2.0 	-7.5 	8.70469903583e-05 	0.000773094489038 	-0.000309841473037
1.8 	-7.5 	0.000192790448313 	0.00158787207266 	-0.000670942848029
1.62 	-7.5 	0.000400169717467 	0.00306414737464 	-0.0013570883336
1.45 	-7.5 	0.00081022557603 	0.00576231863613 	-0.00266241676355
1.29 	-7.5 	0.0016011650035 	0.0105685401712 	-0.00506085365183
1.14 	-7.5 	0.00308994800501 	0.0189145642756 	-0.00930596629648
1.0 	-7.5 	0.00582425272321 	0.0330328192257 	-0.0165156235032
0.87 	-7.5 	0.0107190776708 	0.056245440181 	-0.0281991193586
0.75 	-7.5 	0.0192394761489 	0.0931791025612 	-0.0461219543389
0.64 	-7.5 	0.0336000341018 	0.149659790296 	-0.0718570556928
0.48 	-7.5 	0.0787332527682 	0.301936635654 	-0.131898484311
0.32 	-7.5 	0.192808626108 	0.600999419417 	-0.213671250152
0.24 	-7.5 	0.303643169328 	0.823180397608 	-0.242035532356
0.16 	-7.5 	0.472657653756 	1.07537274757 	-0.230197619592
0.12 	-7.5 	0.583090661735 	1.19518885879 	-0.19899575963
0.08 	-7.5 	0.710411194794 	1.29532715955 	-0.14792072277
0.04 	-7.5 	0.851360862039 	1.36254852222 	-0.0792257873463
0.02 	-7.5 	0.925181649417 	1.38030321675 	-0.0403178439149
2.0 	-8.0 	3.20346991127e-05 	0.000316531307218 	-0.000114031021758
1.8 	-8.0 	7.84347094359e-05 	0.000716536273858 	-0.000272986710108
1.62 	-8.0 	0.000178215580245 	0.00150873279307 	-0.000604466534328
1.45 	-8.0 	0.000393108030513 	0.00307993790736 	-0.00129210448169
1.29 	-8.0 	0.000842364352702 	0.00610058364316 	-0.00266376390421
1.14 	-8.0 	0.00175447905243 	0.0117312022696 	-0.00528838282927
1.0 	-8.0 	0.00355265441437 	0.0219011336255 	-0.010088493789
0.87 	-8.0 	0.00699123060923 	0.0396617459149 	-0.0184350421399
0.75 	-8.0 	0.0133536776265 	0.0695275573679 	-0.0321294250348
0.64 	-8.0 	0.0246961183799 	0.117568285466 	-0.0531044040107
0.48 	-8.0 	0.0629163135837 	0.2554030318 	-0.10640008412
0.32 	-8.0 	0.167482512976 	0.546321315771 	-0.188392512846
0.24 	-8.0 	0.274804138262 	0.774154389999 	-0.222904995726
0.16 	-8.0 	0.44488743489 	1.04247182973 	-0.22065750186
0.12 	-8.0 	0.558901287403 	1.17329378508 	-0.194012400872
0.08 	-8.0 	0.692302312358 	1.28423985905 	-0.146177049242
0.04 	-8.0 	0.841611956727 	1.3595361075 	-0.0789833823641
0.02 	-8.0 	0.920213489359 	1.37953377801 	-0.0402867006084
2.0 	-8.5 	1.17865191006e-05 	0.000128245821457 	-4.19559957678e-05
1.8 	-8.5 	3.18977748278e-05 	0.000320097968642 	-0.000111021505237
1.62 	-8.5 	7.93196908105e-05 	0.000735703943866 	-0.000269051576954
1.45 	-8.5 	0.000190555763902 	0.00163092715597 	-0.000626417602372
1.29 	-8.5 	0.000442592217983 	0.00349004644327 	-0.0013999390121
1.14 	-8.5 	0.000994473899705 	0.00721356255947 	-0.00299899232001
1.0 	-8.5 	0.00216227804023 	0.0144018876545 	-0.00614558383839
0.87 	-8.5 	0.00454787032634 	0.0277514132316 	-0.0120104978958
0.75 	-8.5 	0.00924108236022 	0.0515059603074 	-0.022291098215
0.64 	-8.5 	0.0180948662685 	0.0917507494647 	-0.039066983297
0.48 	-8.5 	0.0501242237144 	0.214875412267 	-0.0854124660417
0.32 	-8.5 	0.145134149411 	0.494719465273 	-0.165392848642
0.24 	-8.5 	0.248246794806 	0.725991296666 	-0.204579601281
0.16 	-8.5 	0.418282375415 	1.00889742007 	-0.211054533533
0.12 	-8.5 	0.535329307073 	1.15057593456 	-0.188885072078
0.08 	-8.5 	0.674412375827 	1.27257936598 	-0.144350569258
0.04 	-8.5 	0.831893788729 	1.35633944324 	-0.0787264209297
0.02 	-8.5 	0.91524928897 	1.37871535069 	-0.0402535832688
2.0 	-9.0 	4.33623626966e-06 	5.15173429679e-05 	-1.54356048295e-05
1.8 	-9.0 	1.29700901422e-05 	0.000141827740576 	-4.51434985241e-05
1.62 	-9.0 	3.52937411112e-05 	0.000355934101908 	-0.00011971943588
1.45 	-9.0 	9.23293558557e-05 	0.000857119684674 	-0.000303535083961
1.29 	-9.0 	0.000232386989632 	0.00198215604744 	-0.000735147986104
1.14 	-9.0 	0.000563130653123 	0.00440484570562 	-0.00169866888233
1.0 	-9.0 	0.00131426446731 	0.00940743863283 	-0.00373735996617
0.87 	-9.0 	0.00295330228796 	0.0192943660601 	-0.0078071527421
0.75 	-9.0 	0.00638169516029 	0.0379263870997 	-0.0154210061378
0.64 	-9.0 	0.0132268728934 	0.0712018531907 	-0.0286418371885
0.48 	-9.0 	0.0398332040492 	0.179917117738 	-0.0682900619783
0.32 	-9.0 	0.125498221371 	0.446412306444 	-0.144645849556
0.24 	-9.0 	0.223873294475 	0.679008620946 	-0.187161412255
0.16 	-9.0 	0.392847612986 	0.97483332687 	-0.201449717989
0.12 	-9.0 	0.512391056508 	1.12712356455 	-0.1836385027
0.08 	-9.0 	0.65675126581 	1.26036972067 	-0.142446155475
0.04 	-9.0 	0.822208138169 	1.35296037408 	-0.0784550993216
0.02 	-9.0 	0.910289291125 	1.37784805637 	-0.040218498443
2.0 	-9.5 	1.59524171029e-06 	2.05477275734e-05 	-5.67855761346e-06
1.8 	-9.5 	5.27348036001e-06 	6.24112731167e-05 	-1.83548899921e-05
1.62 	-9.5 	1.57022372744e-05 	0.000171072551512 	-5.32640316823e-05
1.45 	-9.5 	4.47264190858e-05 	0.000447623729994 	-0.000147043697256
1.29 	-9.5 	0.000121973124144 	0.0011189894366 	-0.000385884534428
1.14 	-9.5 	0.000318699012238 	0.00267425812384 	-0.0009614947329
1.0 	-9.5 	0.00079816837928 	0.00611108628794 	-0.00227047613478
0.87 	-9.5 	0.0019156341165 	0.0133435406301 	-0.00506731794067
0.75 	-9.5 	0.00440060465488 	0.0277859564705 	-0.0106468341497
0.64 	-9.5 	0.00965150305755 	0.054991075884 	-0.0209451627614
0.48 	-9.5 	0.0315904673566 	0.150012941988 	-0.0544219504153
0.32 	-9.5 	0.108312085796 	0.401515943247 	-0.126071929799
0.24 	-9.5 	0.201574348066 	0.633470724878 	-0.170721437273
0.16 	-9.5 	0.368581165142 	0.940454862003 	-0.191899030951
0.12 	-9.5 	0.490099903265 	1.10302464567 	-0.178296861571
0.08 	-9.5 	0.639328261637 	1.24763569558 	-0.140468786867
0.04 	-9.5 	0.812556760441 	1.34940084191 	-0.0781696237376
0.02 	-9.5 	0.905333737867 	1.37693202373 	-0.0401814530581
2.0 	-10.0 	5.86860626147e-07 	8.14599372788e-06 	-2.08904029219e-06
1.8 	-10.0 	2.14407600166e-06 	2.73046111449e-05 	-7.46269233776e-06
1.62 	-10.0 	6.98557012658e-06 	8.17642504761e-05 	-2.36960970394e-05
1.45 	-10.0 	2.16642259752e-05 	0.00023252039293 	-7.12249010887e-05
1.29 	-10.0 	6.40080579194e-05 	0.000628483095321 	-0.000202508736121
1.14 	-10.0 	0.00018030746358 	0.00161567473167 	-0.000544023445196
1.0 	-10.0 	0.000484492470717 	0.00395124826124 	-0.0013784616354
0.87 	-10.0 	0.00124163470775 	0.00918678498965 	-0.00328580472839
0.75 	-10.0 	0.0030314115828 	0.0202693671448 	-0.00734040559065
0.64 	-10.0 	0.00703342820609 	0.042296767072 	-0.0152878686891
0.48 	-10.0 	0.0250119997152 	0.124615427143 	-0.043255585225
0.32 	-10.0 	0.0933218766893 	0.36006001324 	-0.10955354122
0.24 	-10.0 	0.181232742551 	0.589590764918 	-0.155302989805
0.16 	-10.0 	0.34547453375 	0.905927557083 	-0.182453099234
0.12 	-10.0 	0.468466321913 	1.07836625983 	-0.1728835718
0.08 	-10.0 	0.622152029732 	1.23440269214 	-0.138423523315
0.04 	-10.0 	0.802941385001 	1.34566288347 	-0.0778702099674
0.02 	-10.0 	0.900382870366 	1.37596738854 	-0.0401424544186
2.0 	-12.0 	2.15894500167e-07 	3.21264496347e-06 	-7.68517098811e-07
1.8 	-12.0 	8.71722678527e-07 	1.18858508747e-05 	-3.03412923891e-06
1.62 	-12.0 	3.10764723005e-06 	3.88913099515e-05 	-1.05416300665e-05
1.45 	-12.0 	1.0493014853e-05 	0.00012022751363 	-3.44978525681e-05
1.29 	-12.0 	3.35863011045e-05 	0.000351436277594 	-0.000106262401834
1.14 	-12.0 	0.000101992488267 	0.000972026953037 	-0.000307746727915
1.0 	-12.0 	0.000293999183653 	0.00254452215743 	-0.000836576242805
0.87 	-12.0 	0.000804386164824 	0.00630065135244 	-0.00212927001024
0.75 	-12.0 	0.00208674596963 	0.0147315871777 	-0.00505589225172
0.64 	-12.0 	0.00512061953731 	0.0324174126812 	-0.0111431201629
0.48 	-12.0 	0.0197770763128 	0.103178824559 	-0.034307278212
0.32 	-12.0 	0.0802869407966 	0.322003615314 	-0.0949483530114
0.24 	-12.0 	0.162726489279 	0.547533743041 	-0.140925380097
0.16 	-12.0 	0.323513343311 	0.871406154058 	-0.173157021946
0.12 	-12.0 	0.447497990418 	1.05323404402 	-0.167421148564
0.08 	-12.0 	0.605230615057 	1.22069663766 	-0.136315480625
0.04 	-12.0 	0.793363714215 	1.34174862777 	-0.0775570830538
0.02 	-12.0 	0.895436928864 	1.37495429362 	-0.0401015102028
2.0 	-11.0 	7.94232212868e-08 	1.26129025443e-06 	-2.82721928232e-07
1.8 	-11.0 	3.54417055367e-07 	5.15141488453e-06 	-1.23358901727e-06
1.62 	-11.0 	1.38247381408e-06 	1.84210508987e-05 	-4.68957471675e-06
1.45 	-11.0 	5.08214171153e-06 	6.19148878392e-05 	-1.67085993319e-05
1.29 	-11.0 	1.76224848147e-05 	0.000195761299137 	-5.57556612949e-05
1.14 	-11.0 	5.76870364707e-05 	0.000582651504216 	-0.000174066645718
1.0 	-11.0 	0.000178370950843 	0.0016328988856 	-0.000507592200609
0.87 	-11.0 	0.000520953013477 	0.00430680831952 	-0.00137924471774
0.75 	-11.0 	0.00143575810839 	0.0106724561329 	-0.00348003678011
0.64 	-11.0 	0.0037253941486 	0.0247687735377 	-0.00811379802081
0.48 	-11.0 	0.0156211086678 	0.0851821625977 	-0.0271637846193
0.32 	-11.0 	0.0689827984435 	0.287250450354 	-0.0821001349096
0.24 	-11.0 	0.145931560727 	0.507420362092 	-0.127587702461
0.16 	-11.0 	0.302677997029 	0.837033860964 	-0.164050320466
0.12 	-11.0 	0.427199904977 	1.02771168399 	-0.161931060543
0.08 	-11.0 	0.588571435549 	1.20654388305 	-0.134149806165
0.04 	-11.0 	0.783825422237 	1.33766029347 	-0.0772304769412
0.02 	-11.0 	0.890496152638 	1.37389288877 	-0.0400586284603
2.0 	-11.5 	2.92181801714e-08 	4.93221079279e-07 	-1.04007623859e-07
1.8 	-11.5 	1.4409539725e-07 	2.22409719251e-06 	-5.01540548876e-07
1.62 	-11.5 	6.15006977988e-07 	8.69293718942e-06 	-2.08620415447e-06
1.45 	-11.5 	2.46143349675e-06 	3.17717411668e-05 	-8.09248879797e-06
1.29 	-11.5 	9.24613593337e-06 	0.000108675130908 	-2.9253941994e-05
1.14 	-11.5 	3.26259467268e-05 	0.000348122889796 	-9.84480876705e-05
1.0 	-11.5 	0.00010820638451 	0.0010446567809 	-0.000307937626645
0.87 	-11.5 	0.000337321298179 	0.00293527581904 	-0.000893174218607
0.75 	-11.5 	0.000987520068759 	0.0077100115917 	-0.00239424444633
0.64 	-11.5 	0.00270893285077 	0.0188733548598 	-0.00590361341666
0.48 	-11.5 	0.0123279580996 	0.0701434587933 	-0.0214784893639
0.32 	-11.5 	0.0592028648318 	0.255662605534 	-0.0708473464946
0.24 	-11.5 	0.130724202936 	0.469331399541 	-0.115272530808
0.16 	-11.5 	0.282944336123 	0.802941857779 	-0.155167001357
0.12 	-11.5 	0.407574510494 	1.00188046056 	-0.156433615185
0.08 	-11.5 	0.57218127948 	1.19197110206 	-0.131931655287
0.04 	-11.5 	0.774328153939 	1.33340018618 	-0.0768906341135
0.02 	-11.5 	0.885560779949 	1.37278333074 	-0.0400138176083
2.0 	-12.0 	1.07487691345e-08 	1.92194685139e-07 	-3.82622718066e-08
1.8 	-12.0 	5.85848456636e-08 	9.56977212521e-07 	-2.03911283014e-07
1.62 	-12.0 	2.73591280096e-07 	4.08873817313e-06 	-9.28066529889e-07
1.45 	-12.0 	1.1921391454e-06 	1.62522108804e-05 	-3.9194154577e-06
1.29 	-12.0 	4.85117778351e-06 	6.01475872234e-05 	-1.53487324999e-05
1.14 	-12.0 	1.8451589769e-05 	0.000207397194769 	-5.5677767763e-05
1.0 	-12.0 	6.56374581761e-05 	0.000666493912841 	-0.000186798416063
0.87 	-12.0 	0.000218389338586 	0.00199529861748 	-0.000578303734333
0.75 	-12.0 	0.000679061657006 	0.00555597703484 	-0.00164669941828
0.64 	-12.0 	0.00196906883883 	0.0143465418203 	-0.0042931429895
0.48 	-12.0 	0.00972244539664 	0.0576271934706 	-0.0169647440997
0.32 	-12.0 	0.0507591765221 	0.227072655926 	-0.0610296091219
0.24 	-12.0 	0.116982831592 	0.433312349656 	-0.103949385353
0.16 	-12.0 	0.264284289667 	0.769249032796 	-0.14653571511
0.12 	-12.0 	0.388621843886 	0.975818850459 	-0.150947867473
0.08 	-12.0 	0.55606630563 	1.17700519244 	-0.129666168691
0.04 	-12.0 	0.764873523885 	1.3289706956 	-0.0765378052226
0.02 	-12.0 	0.880631048001 	1.37162578315 	-0.0399670864281
2.0 	-0.08 	3.95425136394e-09 	7.4658727749e-08 	-1.40759038826e-08
1.8 	-0.08 	2.38188255666e-08 	4.10514915206e-07 	-8.29041595834e-08
1.62 	-0.08 	1.21709379853e-07 	1.91749401828e-06 	-4.12858234863e-07
1.45 	-0.08 	5.77383785585e-07 	8.28996699617e-06 	-1.89827490432e-06
1.29 	-0.08 	2.54525235463e-06 	3.31991095646e-05 	-8.05298344651e-06
1.14 	-0.08 	1.04350951005e-05 	0.000123238916478 	-3.14881119527e-05
1.0 	-0.08 	3.98136949983e-05 	0.000424178765209 	-0.000113308093999
0.87 	-0.08 	0.000141377996206 	0.00135316264926 	-0.000374392552652
0.75 	-0.08 	0.000466877199472 	0.00399480194722 	-0.00113230800137
0.64 	-0.08 	0.00143088410224 	0.0108820615128 	-0.00312076135607
0.48 	-0.08 	0.00766347347918 	0.0472469504216 	-0.0133880683428
0.32 	-0.08 	0.0434823558 	0.201293952657 	-0.0524923344375
0.24 	-0.08 	0.104589535326 	0.399378125639 	-0.0935778794177
0.16 	-0.08 	0.246666504199 	0.736061926655 	-0.138179993248
0.12 	-0.08 	0.370339687482 	0.949602182085 	-0.145491551447
0.08 	-0.08 	0.540232046152 	1.16167317986 	-0.127358450864
0.04 	-0.08 	0.755463115344 	1.32437429268 	-0.0761722487075
0.02 	-0.08 	0.875707192891 	1.37042041649 	-0.0399184440615
2.0 	-13.0 	1.45468780658e-09 	2.89200992824e-08 	-5.17823575071e-09
1.8 	-13.0 	9.68401259936e-09 	1.75618533438e-07 	-3.37063190326e-08
1.62 	-13.0 	5.414341758e-08 	8.96869114037e-07 	-1.83663385853e-07
1.45 	-13.0 	2.79641506775e-07 	4.21777943265e-06 	-9.19382512368e-07
1.29 	-13.0 	1.3354043753e-06 	1.82797336909e-05 	-4.22512035789e-06
1.14 	-13.0 	5.90139223812e-06 	7.30593886251e-05 	-1.78076219095e-05
1.0 	-13.0 	2.41491701526e-05 	0.00026936091802 	-6.87281913727e-05
0.87 	-13.0 	9.15183252755e-05 	0.000915743058448 	-0.00024236333488
0.75 	-13.0 	0.000320957894754 	0.00286652128068 	-0.000778482803158
0.64 	-13.0 	0.0010395880462 	0.00823825117163 	-0.0022678814227
0.48 	-13.0 	0.00603795917572 	0.0386647943668 	-0.0105582764989
0.32 	-13.0 	0.0372210203371 	0.178129111745 	-0.0450898222026
0.24 	-13.0 	0.0934312205206 	0.367517656284 	-0.0841104947065
0.16 	-13.0 	0.230056944296 	0.703474859153 	-0.130118546698
0.12 	-13.0 	0.352723729841 	0.923302346156 	-0.140081033311
0.08 	-13.0 	0.524683411999 	1.14600212473 	-0.125013549707
0.04 	-13.0 	0.746098479363 	1.31961352663 	-0.0757942304052
0.02 	-13.0 	0.87078944957 	1.36916740802 	-0.0398679000072
2.0 	-13.5 	5.35149740687e-10 	1.11742597669e-08 	-1.90496648727e-09
1.8 	-13.5 	3.93722583858e-09 	7.49446728569e-08 	-1.37039671693e-08
1.62 	-13.5 	2.40861396486e-08 	4.18489288173e-07 	-8.17041524936e-08
1.45 	-13.5 	1.35437335199e-07 	2.14096742417e-06 	-4.45279852764e-07
1.29 	-13.5 	7.0063825214e-07 	1.00426231478e-05 	-2.21676833119e-06
1.14 	-13.5 	3.3374131818e-06 	4.32195557249e-05 	-1.00707570894e-05
1.0 	-13.5 	1.46475592165e-05 	0.000170702885341 	-4.16869908538e-05
0.87 	-13.5 	5.92404938618e-05 	0.000618532220261 	-0.000156886743988
0.75 	-13.5 	0.000220627882391 	0.00205315162133 	-0.000535165619017
0.64 	-13.5 	0.000755187814315 	0.00622584418461 	-0.00164774068691
0.48 	-13.5 	0.00475562707895 	0.0315885984494 	-0.00832212771577
0.32 	-13.5 	0.0318408137912 	0.157376815825 	-0.038687138529
0.24 	-13.5 	0.0834004382383 	0.337698253015 	-0.0754949652967
0.16 	-13.5 	0.214419457271 	0.671570212961 	-0.122365609241
0.12 	-13.5 	0.335767731489 	0.89698755994 	-0.134731284724
0.08 	-13.5 	0.509424700762 	1.13001903273 	-0.122636437467
0.04 	-13.5 	0.736781133875 	1.31469102188 	-0.075404023155
0.02 	-13.5 	0.865878051796 	1.36786694171 	-0.0398154641166
2.0 	-14.0 	1.96870587997e-10 	4.30765103614e-09 	-7.00798008553e-10
1.8 	-14.0 	1.60075659119e-09 	3.19109114617e-08 	-5.57161735325e-09
1.62 	-14.0 	1.07149142203e-08 	1.94847427514e-07 	-3.6346754017e-08
1.45 	-14.0 	6.55956484524e-08 	1.08448025396e-06 	-2.15660046353e-07
1.29 	-14.0 	3.6759908631e-07 	5.50609537007e-06 	-1.16305694399e-06
1.14 	-14.0 	1.88740028842e-06 	2.551767299e-05 	-5.6952993516e-06
1.0 	-14.0 	8.8843214576e-06 	0.000107980027651 	-2.52848926436e-05
0.87 	-14.0 	3.834591922e-05 	0.000417049687717 	-0.000101552911648
0.75 	-14.0 	0.000151652645381 	0.00146812092887 	-0.000367871595073
0.64 	-14.0 	0.000548533002922 	0.00469751877421 	-0.00119699137026
0.48 	-14.0 	0.00374463347261 	0.0257682126699 	-0.00655678604244
0.32 	-14.0 	0.0272231997151 	0.138837099741 	-0.0331610593232
0.24 	-14.0 	0.0743959366904 	0.309869660656 	-0.0676762746984
0.16 	-14.0 	0.199716296956 	0.640418848344 	-0.114931311238
0.12 	-14.0 	0.319463693229 	0.870722183238 	-0.129455874563
0.08 	-14.0 	0.494459606762 	1.11375076914 	-0.120231993024
0.04 	-14.0 	0.727512562864 	1.309609475 	-0.0750019063966
0.02 	-14.0 	0.860973232093 	1.36651920822 	-0.03976114659
2.0 	-14.5 	7.24246419562e-11 	1.65712089991e-09 	-2.5780918e-10
1.8 	-14.5 	6.5081906619e-10 	1.35597456435e-08 	-2.26525058543e-09
1.62 	-14.5 	4.76661616098e-09 	9.05404112972e-08 	-1.6169147247e-08
1.45 	-14.5 	3.17695887272e-08 	5.48273453294e-07 	-1.04449476255e-07
1.29 	-14.5 	1.92865592177e-07 	3.01324196712e-06 	-6.10212863216e-07
1.14 	-14.5 	1.06737550974e-06 	1.50393296533e-05 	-3.2208462688e-06
1.0 	-14.5 	5.38866033566e-06 	6.81880415614e-05 	-1.53362298526e-05
0.87 	-14.5 	2.48206460774e-05 	0.000280745159822 	-6.57339854046e-05
0.75 	-14.5 	0.000104237490607 	0.00104818306544 	-0.000252861610589
0.64 	-14.5 	0.000398398025558 	0.00353919119545 	-0.000869450631889
0.48 	-14.5 	0.00294794363877 	0.0209910979876 	-0.0051641855385
0.32 	-14.5 	0.0232641296209 	0.122315319108 	-0.0284003248856
0.24 	-14.5 	0.0663229826453 	0.283967737625 	-0.0605982873343
0.16 	-14.5 	0.185908603235 	0.610080623745 	-0.107822070458
0.12 	-14.5 	0.3038020249 	0.844566583603 	-0.124266977354
0.08 	-14.5 	0.479791233212 	1.09722397751 	-0.11780498562
0.04 	-14.5 	0.718294215577 	1.30437165157 	-0.0745881657632
0.02 	-14.5 	0.856075221705 	1.3651244048 	-0.0397049579724
2.0 	-15.0 	2.66435368181e-11 	6.36264246833e-10 	-9.48426970995e-11
1.8 	-15.0 	2.64603286886e-10 	5.75112414133e-09 	-9.20982162043e-10
1.62 	-15.0 	2.12046767574e-09 	4.19952115983e-08 	-7.19297568394e-09
1.45 	-15.0 	1.5386793437e-08 	2.76697746351e-07 	-5.05874516142e-08
1.29 	-15.0 	1.01189385205e-07 	1.64620282406e-06 	-3.20155956014e-07
1.14 	-15.0 	6.0362884569e-07 	8.8492027844e-06 	-1.82147357085e-06
1.0 	-15.0 	3.26840499202e-06 	4.29925380595e-05 	-9.30195513434e-06
0.87 	-15.0 	1.60658152437e-05 	0.000188707964169 	-4.2548280783e-05
0.75 	-15.0 	7.16452091245e-05 	0.00074730658041 	-0.000173802023126
0.64 	-15.0 	0.000289339241176 	0.00266290178209 	-0.000631486069415
0.48 	-15.0 	0.00232036722031 	0.0170778439915 	-0.00406628340308
0.32 	-15.0 	0.0198726681289 	0.10762500718 	-0.0243054087075
0.24 	-15.0 	0.0590934931706 	0.259917737957 	-0.0542050466772
0.16 	-15.0 	0.172956835475 	0.580604998451 	-0.101040988644
0.12 	-15.0 	0.288771712639 	0.818577047791 	-0.11917539642
0.08 	-15.0 	0.465422106304 	1.08046500291 	-0.115360060066
0.04 	-15.0 	0.709127505789 	1.29898038294 	-0.0741630926701
0.02 	-15.0 	0.851184250559 	1.36368273525 	-0.039646909149
2.0 	-15.5 	9.80160943661e-12 	2.43870144719e-10 	-3.48906784125e-11
1.8 	-15.5 	1.07579668413e-10 	2.43505428991e-09 	-3.74443404629e-10
1.62 	-15.5 	9.43307155249e-10 	1.94459875212e-08 	-3.19985327435e-09
1.45 	-15.5 	7.45220235019e-09 	1.39414367655e-07 	-2.45007466475e-08
1.29 	-15.5 	5.30902892505e-08 	8.97944333154e-07 	-1.67973871879e-07
1.14 	-15.5 	3.41367737152e-07 	5.19903251814e-06 	-1.03009062263e-06
1.0 	-15.5 	1.9823941944e-06 	2.70675654903e-05 	-5.6419436181e-06
0.87 	-15.5 	1.03989552284e-05 	0.000126668815714 	-2.75404155069e-05
0.75 	-15.5 	4.92428263e-05 	0.000532098918145 	-0.000119458384797
0.64 	-15.5 	0.00021012604005 	0.00200108676224 	-0.000458624390238
0.48 	-15.5 	0.00182615337633 	0.0138778345482 	-0.00320112604957
0.32 	-15.5 	0.016969634624 	0.0945898168233 	-0.0207879619184
0.24 	-15.5 	0.0526260157533 	0.237637188637 	-0.0484417782173
0.16 	-15.5 	0.160821159272 	0.552031695347 	-0.0945882442987
0.12 	-15.5 	0.274360482989 	0.792805736043 	-0.114190599792
0.08 	-15.5 	0.451354191012 	1.06349981991 	-0.112901723439
0.04 	-15.5 	0.700013811112 	1.29343856302 	-0.0737269839008
0.02 	-15.5 	0.846300547219 	1.36219440984 	-0.039587011341
2.0 	-16.0 	3.60581060227e-12 	9.33206233229e-11 	-1.28355632771e-11
1.8 	-16.0 	4.3738629198e-11 	1.02938395849e-09 	-1.52237327675e-10
1.62 	-16.0 	4.19637798033e-10 	8.99061104255e-09 	-1.42348054402e-09
1.45 	-16.0 	3.60928474995e-09 	7.01385359936e-08 	-1.1866313782e-08
1.29 	-16.0 	2.78544886448e-08 	4.89083941322e-07 	-8.81296080217e-08
1.14 	-16.0 	1.93052225464e-07 	3.05022612138e-06 	-5.82542765451e-07
1.0 	-16.0 	1.20238519768e-06 	1.70185300521e-05 	-3.42202011134e-06
0.87 	-16.0 	6.73092685165e-06 	8.49167571728e-05 	-1.78261124614e-05
0.75 	-16.0 	3.38449368458e-05 	0.000378406117536 	-8.2105357216e-05
0.64 	-16.0 	0.000152594756876 	0.00150201781536 	-0.000333067313869
0.48 	-16.0 	0.00143705320405 	0.0112652161716 	-0.00251962817699
0.32 	-16.0 	0.0144863018351 	0.083044727207 	-0.0177700575456
0.24 	-16.0 	0.0468455907238 	0.217038371594 	-0.0432556375851
0.16 	-16.0 	0.149461787063 	0.524391403925 	-0.0884614739889
0.12 	-16.0 	0.26055496236 	0.767300675546 	-0.109320766897
0.08 	-16.0 	0.437588908443 	1.04635396567 	-0.110434333304
0.04 	-16.0 	0.690954472362 	1.28774914501 	-0.0732801411899
0.02 	-16.0 	0.841424338846 	1.36065964525 	-0.0395252761008
2.0 	-16.5 	1.32650358935e-12 	3.56572423472e-11 	-4.72193984558e-12
1.8 	-16.5 	1.77827995932e-11 	4.34520806013e-10 	-6.1895078523e-11
1.62 	-16.5 	1.86679259563e-10 	4.15075604641e-09 	-6.3324680295e-10
1.45 	-16.5 	1.74806529458e-09 	3.52371638008e-08 	-5.74714735981e-09
1.29 	-16.5 	1.46142075167e-08 	2.66030199166e-07 	-4.62383067654e-08
1.14 	-16.5 	1.09175972051e-07 	1.7872111713e-06 	-3.29442853477e-07
1.0 	-16.5 	7.29284347703e-07 	1.06869135692e-05 	-2.07556317888e-06
0.87 	-16.5 	4.35671230941e-06 	5.68590282186e-05 	-1.15382858927e-05
0.75 	-16.5 	2.32616733498e-05 	0.0002688017101 	-5.6431497022e-05
0.64 	-16.5 	0.000110812830387 	0.00112620379076 	-0.000241876368647
0.48 	-16.5 	0.00113076679927 	0.00913524823653 	-0.00198295955201
0.32 	-16.5 	0.0123631769301 	0.07283667316 	-0.0151833270596
0.24 	-16.5 	0.0416835254587 	0.198030430973 	-0.0385962436007
0.16 	-16.5 	0.138839273975 	0.497706505975 	-0.0826561361669
0.12 	-16.5 	0.247340830637 	0.74210578923 	-0.104572844136
0.08 	-16.5 	0.424127154553 	1.029052478 	-0.10796208743
0.04 	-16.5 	0.681950792975 	1.28191513805 	-0.0728228708061
0.02 	-16.5 	0.836555851157 	1.35907866449 	-0.0394617153078
2.0 	-17.0 	4.87993399166e-13 	1.36055597876e-11 	-1.73710459165e-12
1.8 	-17.0 	7.2299467803e-12 	1.83169928384e-10 	-2.51646610164e-11
1.62 	-17.0 	8.30457744562e-11 	1.91376438613e-09 	-2.81704948367e-10
1.45 	-17.0 	8.46630973543e-10 	1.76800316867e-08 	-2.78348468002e-09
1.29 	-17.0 	7.66752745793e-09 	1.44521639031e-07 	-2.42595082821e-08
1.14 	-17.0 	6.17417983017e-08 	1.04590634025e-06 	-1.86308346375e-07
1.0 	-17.0 	4.42333633101e-07 	6.70311180875e-06 	-1.25889383105e-06
0.87 	-17.0 	2.81995481669e-06 	3.80296254809e-05 	-7.46835542161e-06
0.75 	-17.0 	1.59876929055e-05 	0.000190741935003 	-3.87854078318e-05
0.64 	-17.0 	8.04699496697e-05 	0.000843572193982 	-0.000175648765603
0.48 	-17.0 	0.00088970365641 	0.00740106390599 	-0.00156043949819
0.32 	-17.0 	0.0105488795267 	0.0638247321596 	-0.0129680558209
0.24 	-17.0 	0.0370771053787 	0.180521133721 	-0.0344160336424
0.16 	-17.0 	0.128914770997 	0.471991808783 	-0.0771658530889
0.12 	-17.0 	0.234702967907 	0.717260955974 	-0.0999526075245
0.08 	-17.0 	0.410969320044 	1.01161983875 	-0.105489014996
0.04 	-17.0 	0.673004038473 	1.27593960395 	-0.0723554831335
0.02 	-17.0 	0.831695308387 	1.35745169686 	-0.0393963411631
2.0 	-17.5 	1.79522738981e-13 	5.18472847045e-12 	-6.39045066433e-13
1.8 	-17.5 	2.93947700248e-12 	7.71168647809e-11 	-1.02311876672e-11
1.62 	-17.5 	3.6943582641e-11 	8.81277826856e-10 	-1.25318718608e-10
1.45 	-17.5 	4.10044182086e-10 	8.86015577136e-09 	-1.34811002072e-09
1.29 	-17.5 	4.02286450043e-09 	7.84198390576e-08 	-1.27280554815e-08
1.14 	-17.5 	3.49165603889e-08 	6.11389125647e-07 	-1.05362119595e-07
1.0 	-17.5 	2.68289026757e-07 	4.19978896435e-06 	-7.63558120418e-07
0.87 	-17.5 	1.82526083349e-06 	2.54092670153e-05 	-4.83401542431e-06
0.75 	-17.5 	1.09882616655e-05 	0.000135216472115 	-2.66570996358e-05
0.64 	-17.5 	5.84349270451e-05 	0.000631274699836 	-0.000127552705214
0.48 	-17.5 	0.000699996318568 	0.00599083867967 	-0.00122784945266
0.32 	-17.5 	0.00899912285732 	0.0558799815379 	-0.0110722836441
0.24 	-17.5 	0.0329692625179 	0.164418315807 	-0.0306704752651
0.16 	-17.5 	0.119650238079 	0.447255272963 	-0.0719827277791
0.12 	-17.5 	0.222625593527 	0.69280209832 	-0.0954647306881
0.08 	-17.5 	0.398115311266 	0.994079922398 	-0.103018969254
0.04 	-17.5 	0.66411543598 	1.26982565379 	-0.0718782922543
0.02 	-17.5 	0.82684293325 	1.35577897784 	-0.0393291661846
2.0 	-18.0 	6.60427248939e-14 	1.97339773723e-12 	-2.35091541923e-13
1.8 	-18.0 	1.19510216473e-12 	3.24289694225e-11 	-4.15969048865e-12
1.62 	-18.0 	1.64346507347e-11 	4.05355616355e-10 	-5.57490428281e-11
1.45 	-18.0 	1.9859447192e-10 	4.43517211884e-09 	-6.52922805366e-10
1.29 	-18.0 	2.11064632985e-09 	4.25053192577e-08 	-6.67793399891e-09
1.14 	-18.0 	1.97462040332e-08 	3.57011454478e-07 	-5.95849621935e-08
1.0 	-18.0 	1.62725563236e-07 	2.62866417149e-06 	-4.63121563015e-07
0.87 	-18.0 	1.18142840334e-06 	1.69604619248e-05 	-3.1288927631e-06
0.75 	-18.0 	7.55215777057e-06 	9.57653732732e-05 	-1.83212826977e-05
0.64 	-18.0 	4.24333891434e-05 	0.000471987136626 	-9.26251866636e-05
0.48 	-18.0 	0.000550717479504 	0.00484534434832 	-0.000966086117232
0.32 	-18.0 	0.0076757985799 	0.0488851178906 	-0.00945094104106
0.24 	-18.0 	0.029308218555 	0.149631048251 	-0.0273181639915
0.16 	-18.0 	0.111008620065 	0.423498724329 	-0.0670976341921
0.12 	-18.0 	0.211092396919 	0.668761293844 	-0.0911128566419
0.08 	-18.0 	0.385564571947 	0.976455949878 	-0.100555621593
0.04 	-18.0 	0.655286173795 	1.26357644458 	-0.0713916155323
0.02 	-18.0 	0.821998946894 	1.35406074902 	-0.0392602032025
2.0 	-18.5 	2.42957607274e-14 	7.50268217509e-13 	-8.64853450667e-14
1.8 	-18.5 	4.8589228047e-13 	1.36219381163e-11 	-1.69120394661e-12
1.62 	-18.5 	7.31108694523e-12 	1.86247696243e-10 	-2.48004113876e-11
1.45 	-18.5 	9.61841820514e-11 	2.21779635818e-09 	-3.16226556428e-10
1.29 	-18.5 	1.1073770729e-09 	2.30152071435e-08 	-3.50366184274e-09
1.14 	-18.5 	1.11669809868e-08 	2.0826424344e-07 	-3.36968129356e-08
1.0 	-18.5 	9.86980589829e-08 	1.64371467907e-06 	-2.80897483247e-07
0.87 	-18.5 	7.64697514734e-07 	1.13105597452e-05 	-2.02522398611e-06
0.75 	-18.5 	5.19053753791e-06 	6.77652015073e-05 	-1.25920891532e-05
0.64 	-18.5 	3.08134514571e-05 	0.00035259817751 	-6.72612259904e-05
0.48 	-18.5 	0.000433259774285 	0.00391585576373 	-0.000760089870556
0.32 	-18.5 	0.00654616186664 	0.042733912433 	-0.00806504002284
0.24 	-18.5 	0.026047115743 	0.13607055723 	-0.0243208330428
0.16 	-18.5 	0.102953988631 	0.400718541294 	-0.0625004797297
0.12 	-18.5 	0.200086659689 	0.64516690646 	-0.086899671942
0.08 	-18.5 	0.373316105587 	0.958770447631 	-0.098102456964
0.04 	-18.5 	0.64651740101 	1.25719517589 	-0.0708957731996
0.02 	-18.5 	0.817163568872 	1.35229725807 	-0.0391894653538
2.0 	-19.0 	8.93791087924e-15 	2.84946163465e-13 	-3.18161804127e-14
1.8 	-19.0 	1.97549059142e-13 	5.71606089817e-12 	-6.87592213125e-13
1.62 	-19.0 	3.25239600051e-12 	8.54882307538e-11 	-1.10326630517e-11
1.45 	-19.0 	4.65843625222e-11 	1.10790692889e-09 	-1.53156290671e-10
1.29 	-19.0 	5.80999271235e-10 	1.24499616362e-08 	-1.83824013318e-09
1.14 	-19.0 	6.31521191369e-09 	1.21378400036e-07 	-1.90564052544e-08
1.0 	-19.0 	5.98634046255e-08 	1.02689514052e-06 	-1.70372956465e-07
0.87 	-19.0 	4.94961955685e-07 	7.5362378543e-06 	-1.31085687323e-06
0.75 	-19.0 	3.56741047062e-06 	4.79121903145e-05 	-8.65443998505e-06
0.64 	-19.0 	2.2375414796e-05 	0.000263201609051 	-4.8842484383e-05
0.48 	-19.0 	0.000340845195741 	0.00316237326481 	-0.000597994290075
0.32 	-19.0 	0.00558211095954 	0.0373305603601 	-0.00688092984042
0.24 	-19.0 	0.023143646181 	0.123650931287 	-0.0216432967508
0.16 	-19.0 	0.095451653456 	0.378906311202 	-0.0581804400869
0.12 	-19.0 	0.189591368809 	0.622043734133 	-0.0828269819351
0.08 	-19.0 	0.361368498347 	0.941045211764 	-0.0956627706017
0.04 	-19.0 	0.637810227183 	1.2506850865 	-0.0703910879453
0.02 	-19.0 	0.812337017098 	1.35048875858 	-0.0391169660769
2.0 	-19.5 	3.2880736595e-15 	1.08113909039e-13 	-1.17045186704e-14
1.8 	-19.5 	8.03174537573e-14 	2.39626264281e-12 	-2.79554132131e-13
1.62 	-19.5 	1.44685459539e-12 	3.92020812402e-11 	-4.9079691505e-12
1.45 	-19.5 	2.25619513009e-11 	5.52943960029e-10 	-7.41773544709e-11
1.29 	-19.5 	3.04828554911e-10 	6.72864294584e-09 	-9.64455742401e-10
1.14 	-19.5 	3.57141301746e-09 	7.06782788784e-08 	-1.07768820491e-08
1.0 	-19.5 	3.63089924332e-08 	6.4099791725e-07 	-1.03336429275e-07
0.87 	-19.5 	3.20371500003e-07 	5.01730369477e-06 	-8.48471733169e-07
0.75 	-19.5 	2.45184753716e-06 	3.38490335492e-05 	-5.94811898464e-06
0.64 	-19.5 	1.62480212638e-05 	0.000196324402052 	-3.546735007e-05
0.48 	-19.5 	0.000268137505459 	0.00255212273991 	-0.00047045245972
0.32 	-19.5 	0.00475955398661 	0.0325889690921 	-0.00586962204066
0.24 	-19.5 	0.0205596873307 	0.112289646609 	-0.0192533456484
0.16 	-19.5 	0.088468245879 	0.358049450726 	-0.0541261670484
0.12 	-19.5 	0.179589320761 	0.599413169667 	-0.0788957860053
0.08 	-19.5 	0.34971994229 	0.923301277232 	-0.0932396659654
0.04 	-19.5 	0.629165722054 	1.24404945101 	-0.0698778845094
0.02 	-19.5 	0.807519507813 	1.34863551007 	-0.0390427191068
2.0 	-20.0 	1.20961470039e-15 	4.09824991405e-14 	-4.30585178766e-15
1.8 	-20.0 	3.26546398454e-14 	1.0036368632e-12 	-1.13658228379e-13
1.62 	-20.0 	6.43644937414e-13 	1.79607144518e-11 	-2.18334966538e-12
1.45 	-20.0 	1.09273073391e-11 	2.7572664317e-10 	-3.59259152324e-11
1.29 	-20.0 	1.59932124609e-10 	3.63342313437e-09 	-5.06013801867e-10
1.14 	-20.0 	2.0197249229e-09 	4.11216080518e-08 	-6.094600983e-09
1.0 	-20.0 	2.20225179187e-08 	3.99796161487e-07 	-6.26767154139e-08
0.87 	-20.0 	2.07365200277e-07 	3.33772796167e-06 	-5.49185939604e-07
0.75 	-20.0 	1.68513068314e-06 	2.38960291219e-05 	-4.08808557247e-06
0.64 	-20.0 	1.17985563685e-05 	0.000146337095846 	-2.57548072954e-05
0.48 	-20.0 	0.000210936301685 	0.00205829670614 	-0.000370104118157
0.32 	-20.0 	0.004057855181 	0.0284320194272 	-0.00500618510857
0.24 	-20.0 	0.0182609495645 	0.101907938795 	-0.0171216078852
0.16 	-20.0 	0.0819717782037 	0.338131786964 	-0.0503259703493
0.12 	-20.0 	0.170063216667 	0.577293371482 	-0.0751063518656
0.08 	-20.0 	0.338368258818 	0.905558891888 	-0.0908360538344
0.04 	-20.0 	0.620584915324 	1.2372915765 	-0.0693564892797
0.02 	-20.0 	0.802711255548 	1.34673777784 	-0.0389667384693


==> anc/EOS_stacked_square/anisotropy6.0_U6.0/spincorrs <==
# beta*t, U/t, (mu-U/2)/t, extrapolated equal-time in-plane nearest-neighbor spin correlation -0.5*C_{nn} & error
0.02 6.0 0.0 -1.18790957677e-05 7.96084853305e-07
0.04 6.0 0.0 -5.08220845316e-05 1.3447845223e-06
0.08 6.0 0.0 -0.000219452456965 2.86107126258e-06
0.12 6.0 0.0 -0.000476892971866 4.4598786511e-06
0.16 6.0 0.0 -0.000857824514489 6.57644401821e-06
0.24 6.0 0.0 -0.00190989915472 1.05026612388e-05
0.32 6.0 0.0 -0.00337365595872 1.62682142532e-05
0.48 6.0 0.0 -0.00688460095796 3.86832176186e-05
0.64 6.0 0.0 -0.010721511736 6.26901327217e-05
0.75 6.0 0.0 -0.0135028330271 7.63763433558e-05
0.87 6.0 0.0 -0.0163822353618 0.000126859406463
1.0 6.0 0.0 -0.0194962352789 0.000154521096823
1.14 6.0 0.0 -0.0225977475781 0.000271932198046
1.29 6.0 0.0 -0.0258642760395 0.000365258449954
1.45 6.0 0.0 -0.0291680751402 0.000441025471538
1.62 6.0 0.0 -0.0323501032258 0.000523308284167
1.8 6.0 0.0 -0.0355969534502 0.000786261907121
2.0 6.0 0.0 -0.0389540280346 0.000928767203182
0.02 6.0 -0.25 -1.15849612651e-05 8.00818772893e-07
0.04 6.0 -0.25 -5.15989154663e-05 1.38138122714e-06
0.08 6.0 -0.25 -0.000211643304535 2.50360115779e-06
0.12 6.0 -0.25 -0.000477915218626 4.16755317141e-06
0.16 6.0 -0.25 -0.000836408191604 5.70659110599e-06
0.24 6.0 -0.25 -0.00189639978779 9.59265508878e-06
0.32 6.0 -0.25 -0.00335215116152 1.15501843572e-05
0.48 6.0 -0.25 -0.00682903748353 1.98568364674e-05
0.64 6.0 -0.25 -0.0107055733743 3.84090792227e-05
0.75 6.0 -0.25 -0.0134092956876 0.000110107094984
0.87 6.0 -0.25 -0.0163199431382 0.000179482528831
1.0 6.0 -0.25 -0.0193289978753 0.00019681948625
1.14 6.0 -0.25 -0.0225591340991 0.000257518687977
1.29 6.0 -0.25 -0.0257354535502 0.000333491244955
1.45 6.0 -0.25 -0.028980927793 0.000473304928014
1.62 6.0 -0.25 -0.0321033099072 0.000567577743348
1.8 6.0 -0.25 -0.0353160465489 0.000717630399055
2.0 6.0 -0.25 -0.0386726060874 0.000858674704233
0.02 6.0 -0.5 -1.14783640187e-05 8.01629291067e-07
0.04 6.0 -0.5 -5.07093417238e-05 1.34127908094e-06
0.08 6.0 -0.5 -0.000208470176679 3.06302278769e-06
0.12 6.0 -0.5 -0.000481823815916 4.30927393886e-06
0.16 6.0 -0.5 -0.000860449322147 5.18014229478e-06
0.24 6.0 -0.5 -0.00189441622616 8.50785680193e-06
0.32 6.0 -0.5 -0.00335390032656 1.23596787278e-05
0.48 6.0 -0.5 -0.00676056918159 2.53625259674e-05
0.64 6.0 -0.5 -0.0105994787697 6.0217046082e-05
0.75 6.0 -0.5 -0.013236404471 8.11661985968e-05
0.87 6.0 -0.5 -0.0161440888464 0.000119399557788
1.0 6.0 -0.5 -0.0190945573952 0.000184689907449
1.14 6.0 -0.5 -0.0221547297832 0.00022286567546
1.29 6.0 -0.5 -0.0252311680953 0.000369745577282
1.45 6.0 -0.5 -0.028382131392 0.000477395282975
1.62 6.0 -0.5 -0.0314227796365 0.000575060923933
1.8 6.0 -0.5 -0.0347074184133 0.000744249909022
2.0 6.0 -0.5 -0.0377959364382 0.000942694498664
0.02 6.0 -0.75 -1.16248956042e-05 7.9062392419e-07
0.04 6.0 -0.75 -5.2325139385e-05 1.22049299369e-06
0.08 6.0 -0.75 -0.000215518664489 3.29036415926e-06
0.12 6.0 -0.75 -0.000484259962113 3.95314847327e-06
0.16 6.0 -0.75 -0.000840209494675 6.27384813513e-06
0.24 6.0 -0.75 -0.00190092695096 1.13373779978e-05
0.32 6.0 -0.75 -0.00329384997767 1.0569808879e-05
0.48 6.0 -0.75 -0.00668226854054 1.80296343094e-05
0.64 6.0 -0.75 -0.0104051585834 4.58213576416e-05
0.75 6.0 -0.75 -0.0130328195511 9.14742366812e-05
0.87 6.0 -0.75 -0.0157531052202 0.000131570870236
1.0 6.0 -0.75 -0.0186624267816 0.000200720877595
1.14 6.0 -0.75 -0.0216254540644 0.000250324443325
1.29 6.0 -0.75 -0.024511298924 0.000356041013544
1.45 6.0 -0.75 -0.0275570664056 0.000459242567993
1.62 6.0 -0.75 -0.0304451585913 0.000632069866375
1.8 6.0 -0.75 -0.0333574507583 0.000710757637878
2.0 6.0 -0.75 -0.0362825666401 0.000868305772389
0.02 6.0 -1.0 -1.15921828512e-05 7.8546441468e-07
0.04 6.0 -1.0 -5.06093962421e-05 1.16345371139e-06
0.08 6.0 -1.0 -0.000208973889601 2.4460561841e-06
0.12 6.0 -1.0 -0.000462611429461 4.31823473356e-06
0.16 6.0 -1.0 -0.00083468338913 5.21002584282e-06
0.24 6.0 -1.0 -0.00190081158491 1.08383956949e-05
0.32 6.0 -1.0 -0.00327868781626 1.44082366499e-05
0.48 6.0 -1.0 -0.00662807712449 1.33024019951e-05
0.64 6.0 -1.0 -0.0101837000752 2.7925172048e-05
0.75 6.0 -1.0 -0.0127189441593 8.1017347001e-05
0.87 6.0 -1.0 -0.0153215688022 0.000130646133145
1.0 6.0 -1.0 -0.0180388970813 0.000209284163702
1.14 6.0 -1.0 -0.0208703959167 0.000230837182447
1.29 6.0 -1.0 -0.0236800055011 0.000346618607104
1.45 6.0 -1.0 -0.0263776473449 0.000430520041941
1.62 6.0 -1.0 -0.0290372125341 0.000550972550184
1.8 6.0 -1.0 -0.0316529491901 0.00071119385436
2.0 6.0 -1.0 -0.0341756467908 0.000842181079706
0.02 6.0 -1.25 -1.15304601776e-05 7.94781964604e-07
0.04 6.0 -1.25 -4.95808241994e-05 1.19951521391e-06
0.08 6.0 -1.25 -0.000211895369356 2.70364918492e-06
0.12 6.0 -1.25 -0.000468681108114 4.11917630468e-06
0.16 6.0 -1.25 -0.000850545128376 5.69719412705e-06
0.24 6.0 -1.25 -0.00187285407434 1.19789739429e-05
0.32 6.0 -1.25 -0.00322989067306 1.27773392755e-05
0.48 6.0 -1.25 -0.00644193258554 1.06910255406e-05
0.64 6.0 -1.25 -0.00992627129353 3.76583883544e-05
0.75 6.0 -1.25 -0.0122957231167 9.33057948633e-05
0.87 6.0 -1.25 -0.0148014786933 9.43358532093e-05
1.0 6.0 -1.25 -0.0173566098871 0.000205491487727
1.14 6.0 -1.25 -0.0199791325207 0.000257125907588
1.29 6.0 -1.25 -0.0225122364344 0.0003366754081
1.45 6.0 -1.25 -0.0249578474425 0.000458989196986
1.62 6.0 -1.25 -0.0273850522693 0.000582118218429
1.8 6.0 -1.25 -0.0296726291389 0.000689757821847
2.0 6.0 -1.25 -0.0319459011416 0.000854134118404
0.02 6.0 -1.5 -1.15281801684e-05 7.97030371126e-07
0.04 6.0 -1.5 -4.81377226618e-05 1.09970136016e-06
0.08 6.0 -1.5 -0.00020169073028 2.40081024359e-06
0.12 6.0 -1.5 -0.000467151829752 4.29167507846e-06
0.16 6.0 -1.5 -0.000829327272542 5.63683546228e-06
0.24 6.0 -1.5 -0.00183729233809 1.00828565853e-05
0.32 6.0 -1.5 -0.00317944000483 2.28698742195e-05
0.48 6.0 -1.5 -0.00628411333742 2.56633543679e-05
0.64 6.0 -1.5 -0.00960701550716 2.37967351954e-05
0.75 6.0 -1.5 -0.0118038216231 6.62026157852e-05
0.87 6.0 -1.5 -0.0141204540709 0.000135806456528
1.0 6.0 -1.5 -0.0165229265053 0.00019779841741
1.14 6.0 -1.5 -0.0189120932601 0.000238425931295
1.29 6.0 -1.5 -0.0211334013802 0.000346240520048
1.45 6.0 -1.5 -0.0233867835031 0.000406285292942
1.62 6.0 -1.5 -0.0255625103855 0.000521108505431
1.8 6.0 -1.5 -0.0274743849124 0.000674107848833
2.0 6.0 -1.5 -0.0293554714982 0.000738118317631
0.02 6.0 -1.75 -1.17711504507e-05 7.90386530782e-07
0.04 6.0 -1.75 -5.15743438038e-05 1.32918749797e-06
0.08 6.0 -1.75 -0.000201832977039 2.95334429549e-06
0.12 6.0 -1.75 -0.000462089851869 4.31193329155e-06
0.16 6.0 -1.75 -0.000828797255838 6.41394316108e-06
0.24 6.0 -1.75 -0.00183356057048 9.61873318959e-06
0.32 6.0 -1.75 -0.00309892141271 5.43892072528e-06
0.48 6.0 -1.75 -0.00605992903402 1.13282438146e-05
0.64 6.0 -1.75 -0.0091845842603 4.10854069871e-05
0.75 6.0 -1.75 -0.0112702636063 7.69050617828e-05
0.87 6.0 -1.75 -0.0134569705779 9.86766681945e-05
1.0 6.0 -1.75 -0.0155850421393 0.000178571228262
1.14 6.0 -1.75 -0.0176851187725 0.000216201975917
1.29 6.0 -1.75 -0.0197375622545 0.000319562193105
1.45 6.0 -1.75 -0.0216806580657 0.000375661664357
1.62 6.0 -1.75 -0.023528110311 0.00049986667496
1.8 6.0 -1.75 -0.0251518411096 0.000581764954834
2.0 6.0 -1.75 -0.0268159502101 0.000734768272866
0.02 6.0 -2.0 -1.13170889002e-05 7.92866470997e-07
0.04 6.0 -2.0 -5.11985367506e-05 1.23988249128e-06
0.08 6.0 -2.0 -0.000215260730539 2.56486491332e-06
0.12 6.0 -2.0 -0.00046382798325 4.16922211047e-06
0.16 6.0 -2.0 -0.00082188285682 6.12578025176e-06
0.24 6.0 -2.0 -0.00176433114139 1.26749450484e-05
0.32 6.0 -2.0 -0.00303900085465 1.0368252812e-05
0.48 6.0 -2.0 -0.00583600783242 1.12060203381e-05
0.64 6.0 -2.0 -0.00871773245825 2.94271785957e-05
0.75 6.0 -2.0 -0.0106496270901 5.98318913534e-05
0.87 6.0 -2.0 -0.0126150370063 9.19750152665e-05
1.0 6.0 -2.0 -0.0145850498127 0.000120451747767
1.14 6.0 -2.0 -0.0164865790428 0.000217753624662
1.29 6.0 -2.0 -0.0182455756365 0.000271093882765
1.45 6.0 -2.0 -0.0199170546252 0.000334785723061
1.62 6.0 -2.0 -0.0214781601914 0.000410652834577
1.8 6.0 -2.0 -0.022880064382 0.000495946745562
2.0 6.0 -2.0 -0.0242922600485 0.000578679354561
0.02 6.0 -2.25 -1.10855294583e-05 7.45632774426e-07
0.04 6.0 -2.25 -4.80218756597e-05 1.26389518121e-06
0.08 6.0 -2.25 -0.000207861850624 2.3540285606e-06
0.12 6.0 -2.25 -0.000469797979107 4.0868165944e-06
0.16 6.0 -2.25 -0.00080439942663 6.07872125676e-06
0.24 6.0 -2.25 -0.00175655088699 1.07887291161e-05
0.32 6.0 -2.25 -0.00296985827168 5.01405810639e-06
0.48 6.0 -2.25 -0.0055829347581 1.46708081078e-05
0.64 6.0 -2.25 -0.00827639369008 1.68420215569e-05
0.75 6.0 -2.25 -0.0100514541482 4.88990209741e-05
0.87 6.0 -2.25 -0.0117423863137 8.73528019475e-05
1.0 6.0 -2.25 -0.0134729733053 0.000100386845062
1.14 6.0 -2.25 -0.0151359828796 0.000174578540326
1.29 6.0 -2.25 -0.0167268659598 0.000227046410714
1.45 6.0 -2.25 -0.0181598788309 0.000252807649763
1.62 6.0 -2.25 -0.0194956178366 0.000322205261752
1.8 6.0 -2.25 -0.0207223789823 0.000393792224356
2.0 6.0 -2.25 -0.0218716537007 0.000464205414526
0.02 6.0 -2.5 -1.13135662051e-05 7.4646282979e-07
0.04 6.0 -2.5 -4.81072065202e-05 1.3838654915e-06
0.08 6.0 -2.5 -0.000210823586261 2.96021160271e-06
0.12 6.0 -2.5 -0.000455092267728 4.63322818448e-06
0.16 6.0 -2.5 -0.000795839808822 5.36787108527e-06
0.24 6.0 -2.5 -0.0017094199495 9.61520663485e-06
0.32 6.0 -2.5 -0.0028535068485 1.61027831338e-05
0.48 6.0 -2.5 -0.00533367948929 9.97839540639e-06
0.64 6.0 -2.5 -0.0077846927479 2.70865934174e-05
0.75 6.0 -2.5 -0.00933784727368 2.74036520348e-05
0.87 6.0 -2.5 -0.0108706245188 4.456912982e-05
1.0 6.0 -2.5 -0.012391996958 8.46309728787e-05
1.14 6.0 -2.5 -0.0138602977414 0.000113610382813
1.29 6.0 -2.5 -0.0151828353732 0.00016556961985
1.45 6.0 -2.5 -0.0164522598381 0.000193638098447
1.62 6.0 -2.5 -0.0175970197485 0.000214838735789
1.8 6.0 -2.5 -0.0186434229214 0.000279483937724
2.0 6.0 -2.5 -0.0196562139265 0.000349045205195
0.02 6.0 -2.75 -1.13800726218e-05 7.71099214444e-07
0.04 6.0 -2.75 -5.13885807293e-05 1.47504977985e-06
0.08 6.0 -2.75 -0.000195286855983 2.35265386544e-06
0.12 6.0 -2.75 -0.000448331663963 4.85686635167e-06
0.16 6.0 -2.75 -0.000785798559644 6.12231956057e-06
0.24 6.0 -2.75 -0.00168857733553 8.57336954807e-06
0.32 6.0 -2.75 -0.00276496027007 1.58170839083e-05
0.48 6.0 -2.75 -0.00506365230051 2.19653748126e-05
0.64 6.0 -2.75 -0.00725828539182 1.28164947938e-05
0.75 6.0 -2.75 -0.00865340821643 1.33632055992e-05
0.87 6.0 -2.75 -0.0100174948184 3.97883604513e-05
1.0 6.0 -2.75 -0.0113008925137 6.13594971098e-05
1.14 6.0 -2.75 -0.0125478348232 8.49846968687e-05
1.29 6.0 -2.75 -0.0137520379848 7.04817243103e-05
1.45 6.0 -2.75 -0.0147741569015 0.000119476546698
1.62 6.0 -2.75 -0.0157943887344 0.000135979979774
1.8 6.0 -2.75 -0.0166578040992 0.000150750498519
2.0 6.0 -2.75 -0.01754149149 0.00019604704819
0.02 6.0 -3.0 -1.13017312129e-05 7.5427598701e-07
0.04 6.0 -3.0 -4.90101758221e-05 1.22983919948e-06
0.08 6.0 -3.0 -0.000197307898247 2.72265635096e-06
0.12 6.0 -3.0 -0.000445816498559 3.41570902713e-06
0.16 6.0 -3.0 -0.000772739758554 5.20577751079e-06
0.24 6.0 -3.0 -0.001646898445 8.26632442306e-06
0.32 6.0 -3.0 -0.00267098576829 1.01637107312e-05
0.48 6.0 -3.0 -0.00479353685307 1.71002319304e-05
0.64 6.0 -3.0 -0.00673407556735 1.5646683025e-05
0.75 6.0 -3.0 -0.00792556210129 2.03995545375e-05
0.87 6.0 -3.0 -0.0090973729328 2.68219271256e-05
1.0 6.0 -3.0 -0.0102393295399 1.80557905116e-05
1.14 6.0 -3.0 -0.011322709401 1.9391762515e-05
1.29 6.0 -3.0 -0.0122989361669 2.48120054027e-05
1.45 6.0 -3.0 -0.0131952121441 3.04135920483e-05
1.62 6.0 -3.0 -0.0140711859989 6.96494150293e-05
1.8 6.0 -3.0 -0.0148332375922 7.89538784273e-05
2.0 6.0 -3.0 -0.0155747423926 9.79457754791e-05
0.02 6.0 -3.25 -1.16707567364e-05 7.62278901346e-07
0.04 6.0 -3.25 -4.95386504841e-05 1.38242251811e-06
0.08 6.0 -3.25 -0.000200306812898 2.77348101884e-06
0.12 6.0 -3.25 -0.000436946764853 3.41149471757e-06
0.16 6.0 -3.25 -0.00079326782829 5.69917803476e-06
0.24 6.0 -3.25 -0.00158591806291 1.05294826393e-05
0.32 6.0 -3.25 -0.00255907845201 1.26249910024e-05
0.48 6.0 -3.25 -0.00448987937295 8.35928700009e-06
0.64 6.0 -3.25 -0.00622354017076 2.598734669e-05
0.75 6.0 -3.25 -0.0072412315505 2.04362964876e-05
0.87 6.0 -3.25 -0.00822768106543 1.64097880909e-05
1.0 6.0 -3.25 -0.00918157983318 3.18045922101e-05
1.14 6.0 -3.25 -0.010067060373 3.64808440981e-05
1.29 6.0 -3.25 -0.0109115470029 5.4182585416e-05
1.45 6.0 -3.25 -0.0116978857611 8.77433871608e-05
1.62 6.0 -3.25 -0.0124393851677 0.000113178261781
1.8 6.0 -3.25 -0.0131154194768 0.000149329788971
2.0 6.0 -3.25 -0.0137802839186 0.000214295402074
0.02 6.0 -3.5 -1.17340479821e-05 8.10389434532e-07
0.04 6.0 -3.5 -4.97670446102e-05 1.45171367295e-06
0.08 6.0 -3.5 -0.000200602651022 2.45644244645e-06
0.12 6.0 -3.5 -0.000442780228054 4.57726648861e-06
0.16 6.0 -3.5 -0.000754911275084 5.23304941341e-06
0.24 6.0 -3.5 -0.00157783545035 9.9942993608e-06
0.32 6.0 -3.5 -0.00245892979933 8.40968412026e-06
0.48 6.0 -3.5 -0.00418444089196 9.18500270893e-06
0.64 6.0 -3.5 -0.00567475522851 1.48056942625e-05
0.75 6.0 -3.5 -0.00655572612634 3.36107738808e-05
0.87 6.0 -3.5 -0.00737395102975 3.73804437412e-05
1.0 6.0 -3.5 -0.00816640491951 5.54420447215e-05
1.14 6.0 -3.5 -0.00888175939013 7.17668728372e-05
1.29 6.0 -3.5 -0.0096105111172 0.000126141697757
1.45 6.0 -3.5 -0.0102938448648 0.000164978836869
1.62 6.0 -3.5 -0.010908840584 0.000204372561959
1.8 6.0 -3.5 -0.0115018906703 0.000274875928904
2.0 6.0 -3.5 -0.012038577174 0.000336648930984
0.02 6.0 -3.75 -1.17109122682e-05 7.56183173753e-07
0.04 6.0 -3.75 -5.10106659473e-05 1.05460658586e-06
0.08 6.0 -3.75 -0.000201321922892 2.32487943894e-06
0.12 6.0 -3.75 -0.000438559575606 2.96506904012e-06
0.16 6.0 -3.75 -0.000746056774424 6.23777945008e-06
0.24 6.0 -3.75 -0.00151551687027 7.79726708943e-06
0.32 6.0 -3.75 -0.00233409220136 4.51641524326e-06
0.48 6.0 -3.75 -0.00387606462209 1.74475036718e-05
0.64 6.0 -3.75 -0.00513433140045 2.37147649966e-05
0.75 6.0 -3.75 -0.00586534652312 2.85962431025e-05
0.87 6.0 -3.75 -0.00653557169757 6.15539170806e-05
1.0 6.0 -3.75 -0.0071904942402 7.8333550559e-05
1.14 6.0 -3.75 -0.0077927576836 0.00011588077884
1.29 6.0 -3.75 -0.00837780040167 0.000175780822288
1.45 6.0 -3.75 -0.00892968573921 0.000234772270227
1.62 6.0 -3.75 -0.00946044721966 0.000289718845915
1.8 6.0 -3.75 -0.00995574295545 0.000369182533408
2.0 6.0 -3.75 -0.0104208933597 0.000442520353912
0.02 6.0 -4.0 -1.13439024582e-05 7.39684603168e-07
0.04 6.0 -4.0 -5.49815520782e-05 1.15697472759e-06
0.08 6.0 -4.0 -0.000205372472117 3.09280301407e-06
0.12 6.0 -4.0 -0.000436757748576 4.11004649659e-06
0.16 6.0 -4.0 -0.00072124443022 5.66741384903e-06
0.24 6.0 -4.0 -0.00144632636656 9.09179682947e-06
0.32 6.0 -4.0 -0.00223154058102 9.96504454188e-06
0.48 6.0 -4.0 -0.00358948534502 1.84644043819e-05
0.64 6.0 -4.0 -0.00463403446414 2.42066691201e-05
0.75 6.0 -4.0 -0.00522486076888 4.4514853198e-05
0.87 6.0 -4.0 -0.00574777225215 7.35855922033e-05
1.0 6.0 -4.0 -0.00626605194533 0.000113539636676
1.14 6.0 -4.0 -0.0067519499263 0.000162129466934
1.29 6.0 -4.0 -0.00721488962552 0.000215733708783
1.45 6.0 -4.0 -0.00766038402785 0.00028551275812
1.62 6.0 -4.0 -0.00809944858207 0.000350620044547
1.8 6.0 -4.0 -0.00849722201995 0.000431416755636
2.0 6.0 -4.0 -0.00887561136403 0.000501794089499
0.02 6.0 -4.5 -1.27684126515e-05 7.44345818802e-07
0.04 6.0 -4.5 -5.13389094846e-05 1.18782370717e-06
0.08 6.0 -4.5 -0.000198465127251 2.20572308665e-06
0.12 6.0 -4.5 -0.000425435730956 2.96389166114e-06
0.16 6.0 -4.5 -0.000711911059137 4.38812527407e-06
0.24 6.0 -4.5 -0.00133987116903 8.74823734039e-06
0.32 6.0 -4.5 -0.00200116072813 5.24558843394e-06
0.48 6.0 -4.5 -0.00301324400132 3.16827133777e-05
0.64 6.0 -4.5 -0.00367192597129 3.01765744346e-05
0.75 6.0 -4.5 -0.00401707613213 7.8148960094e-05
0.87 6.0 -4.5 -0.00433838285352 0.000103925048763
1.0 6.0 -4.5 -0.00461486292713 0.000140587776927
1.14 6.0 -4.5 -0.0048823912074 0.000190417420071
1.29 6.0 -4.5 -0.00515525073934 0.000248892806104
1.45 6.0 -4.5 -0.0054163079458 0.000314296493599
1.62 6.0 -4.5 -0.00565527980043 0.000382296072356
1.8 6.0 -4.5 -0.005890678977 0.000461791867104
2.0 6.0 -4.5 -0.00609613164881 0.000520457478501
0.02 6.0 -5.0 -1.1932060058e-05 7.28222356876e-07
0.04 6.0 -5.0 -4.6679452413e-05 1.4297799645e-06
0.08 6.0 -5.0 -0.000190728800505 2.52200075309e-06
0.12 6.0 -5.0 -0.000413239585275 3.96826642245e-06
0.16 6.0 -5.0 -0.000663217565169 4.59655424988e-06
0.24 6.0 -5.0 -0.00125502307429 8.64420016296e-06
0.32 6.0 -5.0 -0.00176811579992 1.4966195026e-05
0.48 6.0 -5.0 -0.00245346503887 2.29112196091e-05
0.64 6.0 -5.0 -0.00282448288805 3.57328677067e-05
0.75 6.0 -5.0 -0.00298487006492 6.95639181782e-05
0.87 6.0 -5.0 -0.00310839503581 9.94781545112e-05
1.0 6.0 -5.0 -0.00323087296678 0.000137556501582
1.14 6.0 -5.0 -0.00333849565019 0.000186516258339
1.29 6.0 -5.0 -0.00344549368267 0.000225561846008
1.45 6.0 -5.0 -0.00355574226547 0.000278364112212
1.62 6.0 -5.0 -0.00364629421587 0.000330269416274
1.8 6.0 -5.0 -0.00374371394592 0.000382011031781
2.0 6.0 -5.0 -0.00382352416703 0.000426075576948
0.02 6.0 -5.5 -1.13409304486e-05 6.83205074714e-07
0.04 6.0 -5.5 -4.45613731998e-05 1.35215144335e-06
0.08 6.0 -5.5 -0.00018940284301 2.58134659351e-06
0.12 6.0 -5.5 -0.000409895839921 4.4395893641e-06
0.16 6.0 -5.5 -0.000647253121011 3.91911352008e-06
0.24 6.0 -5.5 -0.00113995139427 6.97438726945e-06
0.32 6.0 -5.5 -0.00153887458287 1.16685312129e-05
0.48 6.0 -5.5 -0.00196130324701 1.56374010226e-05
0.64 6.0 -5.5 -0.00210013723332 4.18539989193e-05
0.75 6.0 -5.5 -0.00212862320457 6.27019493837e-05
0.87 6.0 -5.5 -0.0021275688961 8.75805040124e-05
1.0 6.0 -5.5 -0.00213021195516 0.000118186994627
1.14 6.0 -5.5 -0.00213053016402 0.000143569298627
1.29 6.0 -5.5 -0.00212849700571 0.000172269492998
1.45 6.0 -5.5 -0.00213377848725 0.00019631860367
1.62 6.0 -5.5 -0.00213978503679 0.000220784678549
1.8 6.0 -5.5 -0.00215003842078 0.000245310894093
2.0 6.0 -5.5 -0.00215764667639 0.000268283348727
0.02 6.0 -6.0 -1.18070381869e-05 6.67189721056e-07
0.04 6.0 -6.0 -4.63564828133e-05 1.35354282189e-06
0.08 6.0 -6.0 -0.000186601816341 2.89357948293e-06
0.12 6.0 -6.0 -0.000385166630456 4.26633774582e-06
0.16 6.0 -6.0 -0.000606858197388 4.60889559781e-06
0.24 6.0 -6.0 -0.0010292788986 6.1718038953e-06
0.32 6.0 -6.0 -0.00133250478545 8.10164749475e-06
0.48 6.0 -6.0 -0.00154541661995 2.04011441511e-05
0.64 6.0 -6.0 -0.00151071523428 3.53604564641e-05
0.75 6.0 -6.0 -0.0014523414189 5.42518218327e-05
0.87 6.0 -6.0 -0.0013825018862 6.66421294771e-05
1.0 6.0 -6.0 -0.00131611830841 8.0363208e-05
1.14 6.0 -6.0 -0.00125215689805 9.42320997649e-05
1.29 6.0 -6.0 -0.00120104327277 0.000106517657553
1.45 6.0 -6.0 -0.00115405646223 0.000111996810811
1.62 6.0 -6.0 -0.00111740460451 0.000115984665102
1.8 6.0 -6.0 -0.00108473671549 0.000120154042255
2.0 6.0 -6.0 -0.00105793741115 0.000120961689365
0.02 6.0 -6.5 -1.26752777848e-05 6.61800210395e-07
0.04 6.0 -6.5 -4.68621517286e-05 1.05618067967e-06
0.08 6.0 -6.5 -0.000185614022288 2.24667236787e-06
0.12 6.0 -6.5 -0.000356646679898 3.60716445426e-06
0.16 6.0 -6.5 -0.000586889022951 4.46365468224e-06
0.24 6.0 -6.5 -0.000927341696336 6.15339599032e-06
0.32 6.0 -6.5 -0.00113347104835 9.73172203142e-06
0.48 6.0 -6.5 -0.00118113328336 1.60025479986e-05
0.64 6.0 -6.5 -0.00105426056349 2.69165273541e-05
0.75 6.0 -6.5 -0.000943742646686 3.44512185505e-05
0.87 6.0 -6.5 -0.00084498725056 4.4645630224e-05
1.0 6.0 -6.5 -0.000753306130962 5.00126779781e-05
1.14 6.0 -6.5 -0.000676095256377 5.30436490962e-05
1.29 6.0 -6.5 -0.000607817552568 5.1859100898e-05
1.45 6.0 -6.5 -0.000550355123517 5.03231720039e-05
1.62 6.0 -6.5 -0.000501940204066 4.67200129283e-05
1.8 6.0 -6.5 -0.000464131238166 4.31407130186e-05
2.0 6.0 -6.5 -0.000431202056663 3.74835765926e-05
0.02 6.0 -7.0 -1.34545195958e-05 6.55951748051e-07
0.04 6.0 -7.0 -4.55916774977e-05 1.29087579373e-06
0.08 6.0 -7.0 -0.000178593338844 2.33679878863e-06
0.12 6.0 -7.0 -0.000359920488934 3.74323565918e-06
0.16 6.0 -7.0 -0.0005361306845 4.63946462708e-06
0.24 6.0 -7.0 -0.000804849059619 4.85593489021e-06
0.32 6.0 -7.0 -0.00095132722951 1.11946736508e-05
0.48 6.0 -7.0 -0.000879976733948 1.63070705238e-05
0.64 6.0 -7.0 -0.000699644089997 2.53393720511e-05
0.75 6.0 -7.0 -0.000587449840933 2.58893705626e-05
0.87 6.0 -7.0 -0.000485584415109 2.81968243502e-05
1.0 6.0 -7.0 -0.000399806266563 2.65291142281e-05
1.14 6.0 -7.0 -0.000329469856417 2.54849354869e-05
1.29 6.0 -7.0 -0.000272632153601 2.22070574119e-05
1.45 6.0 -7.0 -0.00022594436123 1.82773887972e-05
1.62 6.0 -7.0 -0.000188529351981 1.43684539159e-05
1.8 6.0 -7.0 -0.000159584575374 1.10537666148e-05
2.0 6.0 -7.0 -0.000134957779253 8.36032839405e-06
0.02 6.0 -7.5 -1.26226494535e-05 6.59544031593e-07
0.04 6.0 -7.5 -4.31379279569e-05 1.39119759663e-06
0.08 6.0 -7.5 -0.000178970856951 2.57015135864e-06
0.12 6.0 -7.5 -0.000331154883498 3.51013092364e-06
0.16 6.0 -7.5 -0.000504340328306 4.12622603243e-06
0.24 6.0 -7.5 -0.000729927886036 4.20878459742e-06
0.32 6.0 -7.5 -0.000786783851363 5.9951601383e-06
0.48 6.0 -7.5 -0.000646996320726 1.14902308287e-05
0.64 6.0 -7.5 -0.000450061150356 1.50378422195e-05
0.75 6.0 -7.5 -0.000347334129275 1.70824520517e-05
0.87 6.0 -7.5 -0.000263915150124 1.44358645475e-05
1.0 6.0 -7.5 -0.000197898821585 1.29638131605e-05
1.14 6.0 -7.5 -0.000145231838561 1.04553793813e-05
1.29 6.0 -7.5 -0.00010741163447 8.25171842667e-06
1.45 6.0 -7.5 -7.92263454369e-05 5.3820104698e-06
1.62 6.0 -7.5 -5.85515555526e-05 3.52764026645e-06
1.8 6.0 -7.5 -4.31136713208e-05 2.30167054968e-06
2.0 6.0 -7.5 -3.18234530498e-05 1.36432544955e-06
0.02 6.0 -8.0 -1.27167365065e-05 6.42355782401e-07
0.04 6.0 -8.0 -4.46788029764e-05 1.3788096603e-06
0.08 6.0 -8.0 -0.000175336742214 2.58623327279e-06
0.12 6.0 -8.0 -0.000335314924269 3.43531872155e-06
0.16 6.0 -8.0 -0.000465485041846 3.76724253699e-06
0.24 6.0 -8.0 -0.000645583539506 4.86104436798e-06
0.32 6.0 -8.0 -0.000646495260821 9.94496880532e-06
0.48 6.0 -8.0 -0.000461040046683 9.92337095353e-06
0.64 6.0 -8.0 -0.000281783444927 9.9075787618e-06
0.75 6.0 -8.0 -0.000197272745874 9.65336097711e-06
0.87 6.0 -8.0 -0.00013525293896 7.45805692004e-06
1.0 6.0 -8.0 -8.99123978896e-05 5.88915012668e-06
1.14 6.0 -8.0 -5.88648531916e-05 3.91197420421e-06
1.29 6.0 -8.0 -3.76054883783e-05 2.61909083515e-06
1.45 6.0 -8.0 -2.41976865875e-05 1.47171145357e-06
1.62 6.0 -8.0 -1.51330781668e-05 7.20094127683e-07
1.8 6.0 -8.0 -9.4573666027e-06 4.34376072693e-07
2.0 6.0 -8.0 -5.73154498679e-06 2.29892229482e-07


==> anc/EOS_stacked_square/anisotropy8.0/double_occupations <==
# beta*t, U/t, (mu-U/2)/t, extrapolated double occupation & error
0.01 8.0 0.0 0.245008566107 7.3937924633e-06
0.02 8.0 0.0 0.240013037479 1.06590969405e-05
0.04 8.0 0.0 0.230073526773 1.99208338444e-05
0.08 8.0 0.0 0.210630117507 2.80205812551e-05
0.12 8.0 0.0 0.192128903832 2.92774147692e-05
0.16 8.0 0.0 0.17504675304 4.4219953387e-05
0.24 8.0 0.0 0.145138858938 4.2277821191e-05
0.32 8.0 0.0 0.121522453085 2.79602424263e-05
0.48 8.0 0.0 0.0897989435216 8.19724811132e-05
0.64 8.0 0.0 0.0721090055147 4.27124786891e-05
0.75 8.0 0.0 0.0645830726298 9.29572448298e-05
0.87 8.0 0.0 0.05903050864 3.7741829346e-05
1.0 8.0 0.0 0.055021816301 8.29385811651e-05
1.14 8.0 0.0 0.0521390691826 7.12761769913e-05
1.29 8.0 0.0 0.0500220151327 5.33901274413e-05
1.45 8.0 0.0 0.0488922066473 0.000177724108122
1.62 8.0 0.0 0.0480338742996 0.000310376359403
1.8 8.0 0.0 0.0475408131503 0.000289577448513
2.0 8.0 0.0 0.0473935645971 0.000240335494307
2.3 8.0 0.0 0.0476493576146 0.000517819912736
2.7 8.0 0.0 0.0483205791403 0.000787021285205
3.1 8.0 0.0 0.0493458599379 0.00104869287536
0.01 6.0 0.0 0.246245824145 6.86502806857e-06
0.02 6.0 0.0 0.24251750618 1.08625234449e-05
0.04 6.0 0.0 0.235078652535 1.52289729979e-05
0.08 6.0 0.0 0.22041360591 2.84602992515e-05
0.12 6.0 0.0 0.206153559309 4.26498621918e-05
0.16 6.0 0.0 0.193035835523 3.80678350699e-05
0.24 6.0 0.0 0.169238966249 5.17812828466e-05
0.32 6.0 0.0 0.1496983626 2.67560853698e-05
0.48 6.0 0.0 0.122343645486 2.6774412739e-05
0.64 6.0 0.0 0.105953490763 7.30176524444e-05
0.75 6.0 0.0 0.0988763048199 2.84373368111e-05
0.87 6.0 0.0 0.0937553058124 4.10149604957e-05
1.0 6.0 0.0 0.0899866125724 5.69577355267e-05
1.14 6.0 0.0 0.0872691683468 7.63017945885e-05
1.29 6.0 0.0 0.0854315764045 4.84687883437e-05
1.45 6.0 0.0 0.0842204059918 4.77028958196e-05
1.62 6.0 0.0 0.0833818136771 7.48705996432e-05
1.8 6.0 0.0 0.0827704869437 6.23627804838e-05
2.0 6.0 0.0 0.0821959260577 3.02804797265e-05
2.3 6.0 0.0 0.0815427687138 0.000149870683319
2.7 6.0 0.0 0.0805387196934 0.000202929614416
3.1 6.0 0.0 0.079306864127 0.000533778450169
0.01 4.0 0.0 0.247495863012 4.38758178426e-06
0.02 4.0 0.0 0.245007086313 8.302629435e-06
0.04 4.0 0.0 0.240031525164 1.06981271649e-05
0.08 4.0 0.0 0.230223481337 2.04363191056e-05
0.12 4.0 0.0 0.220713598729 2.73558234726e-05
0.16 4.0 0.0 0.211604326657 3.22559437144e-05
0.24 4.0 0.0 0.195154570614 4.01817292771e-05
0.32 4.0 0.0 0.18120722388 1.88225140083e-05
0.48 4.0 0.0 0.160771656098 4.6496672742e-05
0.64 4.0 0.0 0.14857154343 2.41299136668e-05
0.75 4.0 0.0 0.143272412116 3.84935966567e-05
0.87 4.0 0.0 0.139556987571 8.51295088983e-05
1.0 4.0 0.0 0.137037674026 2.44082749318e-05
1.14 4.0 0.0 0.13560870573 4.83059253946e-05
1.29 4.0 0.0 0.134772963706 0.000122240926186
1.45 4.0 0.0 0.134480350199 0.000185130219471
1.62 4.0 0.0 0.134444261654 0.000186290952138
1.8 4.0 0.0 0.134741947897 0.000288182761773
2.0 4.0 0.0 0.134992716649 0.00038743670479
2.3 4.0 0.0 0.135382306741 0.000526189959336
2.7 4.0 0.0 0.135821421465 0.000799947642429
3.1 4.0 0.0 0.135974095818 0.00103954891847
0.01 3.0 0.0 0.248132050161 3.84331671719e-06
0.02 3.0 0.0 0.246238471865 8.19102515382e-06
0.04 3.0 0.0 0.242547684249 1.03991002882e-05
0.08 3.0 0.0 0.235132413942 1.33955569233e-05
0.12 3.0 0.0 0.22801344664 2.50905328519e-05
0.16 3.0 0.0 0.221193758719 2.12260016907e-05
0.24 3.0 0.0 0.208614315044 2.74482348611e-05
0.32 3.0 0.0 0.197849432454 4.05731342826e-05
0.48 3.0 0.0 0.182017641768 1.91516442993e-05
0.64 3.0 0.0 0.172377628607 1.79904390205e-05
0.75 3.0 0.0 0.168399589165 1.94676592527e-05
0.87 3.0 0.0 0.16559741993 4.94499343006e-05
1.0 3.0 0.0 0.163863053533 5.39249339008e-05
1.14 3.0 0.0 0.162977031641 0.00011964947473
1.29 3.0 0.0 0.162584816894 0.000143138555053
1.45 3.0 0.0 0.162577139656 0.000162001575738
1.62 3.0 0.0 0.162875454545 0.000259914544488
1.8 3.0 0.0 0.163344839675 0.00033124646561
2.0 3.0 0.0 0.163812913738 0.000391545308006
2.3 3.0 0.0 0.164556212062 0.00056664426201
2.7 3.0 0.0 0.165250630983 0.000777479145198
3.1 3.0 0.0 0.165883485875 0.0010322498803
0.01 2.0 0.0 0.248751024619 2.00903167842e-06
0.02 2.0 0.0 0.24749694 4.18403589449e-06
0.04 2.0 0.0 0.245021905834 8.29174576631e-06
0.08 2.0 0.0 0.240113935664 1.17753313971e-05
0.12 2.0 0.0 0.235317974558 1.52854268014e-05
0.16 2.0 0.0 0.230729042209 2.33059307762e-05
0.24 2.0 0.0 0.22223594911 2.60257557974e-05
0.32 2.0 0.0 0.215011572937 1.14890458649e-05
0.48 2.0 0.0 0.204167022074 1.34957066059e-05
0.64 2.0 0.0 0.197596244827 1.67626950496e-05
0.75 2.0 0.0 0.19486335321 1.59752172839e-05
0.87 2.0 0.0 0.193048504168 1.90865603567e-05
1.0 2.0 0.0 0.191960281361 9.1197722603e-05
1.14 2.0 0.0 0.191454378999 7.33016079985e-05
1.29 2.0 0.0 0.191382082519 0.000115914161048
1.45 2.0 0.0 0.191568977527 0.000173089509099
1.62 2.0 0.0 0.191882979409 0.000206624611856
1.8 2.0 0.0 0.19229577423 0.000275489098531
2.0 2.0 0.0 0.192770370598 0.000372162112852
2.3 2.0 0.0 0.193400362872 0.000474559576082
2.7 2.0 0.0 0.194103765254 0.000640561789335
3.1 2.0 0.0 0.194661102689 0.00078970678741
0.01 1.0 0.0 0.249373411173 1.32337993207e-06
0.02 1.0 0.0 0.248751643377 1.83921189833e-06
0.04 1.0 0.0 0.247504883017 3.96944037775e-06
0.08 1.0 0.0 0.245044136012 7.61070910146e-06
0.12 1.0 0.0 0.242657036731 1.23727964417e-05
0.16 1.0 0.0 0.240380461116 1.13982789352e-05
0.24 1.0 0.0 0.236118900875 1.64709599203e-05
0.32 1.0 0.0 0.232427720112 2.41255438219e-05
0.48 1.0 0.0 0.226909011292 9.51567047924e-06
0.64 1.0 0.0 0.223567515551 1.11345006298e-05
0.75 1.0 0.0 0.222212004532 1.62491782647e-05
0.87 1.0 0.0 0.221309547128 3.65576613146e-05
1.0 1.0 0.0 0.220807730165 3.08018390525e-05
1.14 1.0 0.0 0.220623604601 1.31680767916e-05
1.29 1.0 0.0 0.220580201202 7.65069516997e-05
1.45 1.0 0.0 0.220727016986 0.000109295609259
1.62 1.0 0.0 0.22095019846 0.000114941704009
1.8 1.0 0.0 0.221202893116 0.000122814615728
2.0 1.0 0.0 0.221469868883 0.000183917810747
2.3 1.0 0.0 0.221839244678 0.000250538999257
2.7 1.0 0.0 0.222239762874 0.000335680362894
3.1 1.0 0.0 0.222564589467 0.000423101192848


==> anc/EOS_stacked_square/anisotropy8.0/energies <==
# beta*t, U/t, (mu-U/2)/t, extrapolated energy/t per site & error
0.01 8.0 0.0 1.93991859503 4.95608636065e-06
0.02 8.0 0.0 1.87984762001 1.25360414868e-05
0.04 8.0 0.0 1.76040452098 8.90142015132e-06
0.08 8.0 0.0 1.52723753555 1.86839924929e-05
0.12 8.0 0.0 1.306447408 1.74544549352e-05
0.16 8.0 0.0 1.10318301021 2.77105130243e-07
0.24 8.0 0.0 0.75317412095 7.62640833286e-06
0.32 8.0 0.0 0.482775119633 0.000111166391947
0.48 8.0 0.0 0.132112319245 0.000177372986958
0.64 8.0 0.0 -0.0571144892754 0.000155030563514
0.75 8.0 0.0 -0.136520487023 0.000158698279012
0.87 8.0 0.0 -0.196340012064 0.000704180081433
1.0 8.0 0.0 -0.241698328511 0.000897673923264
1.14 8.0 0.0 -0.277504866976 0.00135516613498
1.29 8.0 0.0 -0.306870331369 0.00164649531113
1.45 8.0 0.0 -0.331040414236 0.00195176138864
1.62 8.0 0.0 -0.351987874987 0.00260670336239
1.8 8.0 0.0 -0.370842234664 0.00286593709124
2.0 8.0 0.0 -0.389550590941 0.00362914669934
2.3 8.0 0.0 -0.410391892556 0.0062269222913
2.7 8.0 0.0 -0.43621574152 0.00984264755552
3.1 8.0 0.0 -0.458139955747 0.0129291285451
0.01 6.0 0.0 1.4573232192 4.31546693082e-06
0.02 6.0 0.0 1.41482883805 2.96777906217e-06
0.04 6.0 0.0 1.33013768431 2.77105130243e-07
0.08 6.0 0.0 1.16350407306 9.32661522917e-06
0.12 6.0 0.0 1.00259803404 1.15048742864e-05
0.16 6.0 0.0 0.852926032882 2.77105130243e-07
0.24 6.0 0.0 0.584712849745 3.45987119129e-05
0.32 6.0 0.0 0.365249003601 0.000192436589447
0.48 6.0 0.0 0.0566142666674 8.87350817329e-05
0.64 6.0 0.0 -0.130169308526 0.000178959487861
0.75 6.0 0.0 -0.214549140254 0.000611323968565
0.87 6.0 0.0 -0.281326241756 0.000893661326877
1.0 6.0 0.0 -0.334339624919 0.00103765003492
1.14 6.0 0.0 -0.377228617165 0.00153190947449
1.29 6.0 0.0 -0.41197192741 0.00232049020603
1.45 6.0 0.0 -0.441231762231 0.00249813565191
1.62 6.0 0.0 -0.466033393946 0.0030390355988
1.8 6.0 0.0 -0.487504755612 0.00389412032118
2.0 6.0 0.0 -0.507412840668 0.00560896412779
2.3 6.0 0.0 -0.532661742455 0.00655252649762
2.7 6.0 0.0 -0.559687639673 0.0100292117546
3.1 6.0 0.0 -0.583706898322 0.0155530923242
0.01 4.0 0.0 0.969829812227 2.77105130243e-07
0.02 4.0 0.0 0.939737665511 1.01291335953e-06
0.04 4.0 0.0 0.879684169765 1.44462889866e-06
0.08 4.0 0.0 0.761107099508 2.52505731615e-06
0.12 4.0 0.0 0.64574031937 2.74964251404e-06
0.16 4.0 0.0 0.535025422711 1.12115372231e-06
0.24 4.0 0.0 0.331919437497 4.25264018756e-06
0.32 4.0 0.0 0.156170880096 8.31999451222e-05
0.48 4.0 0.0 -0.114039266788 3.46688251098e-05
0.64 4.0 0.0 -0.29612768629 4.62194538651e-05
0.75 4.0 0.0 -0.385808297476 0.000372876640596
0.87 4.0 0.0 -0.460356666927 0.000648270061549
1.0 4.0 0.0 -0.521819310203 0.000882804327235
1.14 4.0 0.0 -0.572288788818 0.0010508531959
1.29 4.0 0.0 -0.613642981852 0.00173977282143
1.45 4.0 0.0 -0.647627690863 0.00190457376594
1.62 4.0 0.0 -0.675787409545 0.00245830130063
1.8 4.0 0.0 -0.699709796669 0.00287112016256
2.0 4.0 0.0 -0.720508762243 0.00348986293858
2.3 4.0 0.0 -0.744094580202 0.00461809516935
2.7 4.0 0.0 -0.766645092268 0.0057324864596
3.1 4.0 0.0 -0.782497370526 0.00697955454501
0.01 3.0 0.0 0.724241961569 2.77105130243e-07
0.02 3.0 0.0 0.698421391181 2.94455191149e-07
0.04 3.0 0.0 0.647163426873 2.1947246319e-06
0.08 3.0 0.0 0.545312944536 1.45541725277e-06
0.12 3.0 0.0 0.445994372707 4.59211368044e-06
0.16 3.0 0.0 0.350031590118 7.96190828502e-07
0.24 3.0 0.0 0.170580498129 3.01936537511e-06
0.32 3.0 0.0 0.0115783383302 7.57579510062e-05
0.48 3.0 0.0 -0.242792786294 8.78147690485e-05
0.64 3.0 0.0 -0.423718368293 0.000118661891388
0.75 3.0 0.0 -0.515974983291 0.000193780871801
0.87 3.0 0.0 -0.594318654785 0.000326307106602
1.0 3.0 0.0 -0.660297685233 0.000596258538358
1.14 3.0 0.0 -0.714718361512 0.000717956946581
1.29 3.0 0.0 -0.759729880427 0.000969003897553
1.45 3.0 0.0 -0.796627845945 0.00122170106
1.62 3.0 0.0 -0.827062976618 0.00152935145911
1.8 3.0 0.0 -0.852220853212 0.00188110408934
2.0 3.0 0.0 -0.874509146792 0.00301415691737
2.3 3.0 0.0 -0.898197980516 0.00270699681582
2.7 3.0 0.0 -0.920630968966 0.00344488261861
3.1 3.0 0.0 -0.935905720706 0.00410158289556
0.01 2.0 0.0 0.477347562908 4.21097598463e-07
0.02 2.0 0.0 0.454695779992 2.77105130243e-07
0.04 2.0 0.0 0.409535824306 4.15757707765e-07
0.08 2.0 0.0 0.319921370009 3.09592552403e-06
0.12 2.0 0.0 0.231930772764 2.29442307143e-06
0.16 2.0 0.0 0.146318669093 2.19270788654e-06
0.24 2.0 0.0 -0.0155204399015 2.77105130243e-07
0.32 2.0 0.0 -0.16183184795 1.14612173883e-05
0.48 2.0 0.0 -0.404351842257 4.18345017736e-06
0.64 2.0 0.0 -0.584405010801 1.30823004697e-05
0.75 2.0 0.0 -0.679080983997 0.000163856206714
0.87 2.0 0.0 -0.761110840009 0.000190197536371
1.0 2.0 0.0 -0.830642336427 0.000313497399208
1.14 2.0 0.0 -0.888545640924 0.000318435583583
1.29 2.0 0.0 -0.936499661036 0.000495080705835
1.45 2.0 0.0 -0.975887647795 0.000625747406899
1.62 2.0 0.0 -1.00818060872 0.000738301735012
1.8 2.0 0.0 -1.03450988207 0.00091531425659
2.0 2.0 0.0 -1.05717376607 0.000895741923433
2.3 2.0 0.0 -1.08223614313 0.00108788675178
2.7 2.0 0.0 -1.10488776062 0.00135999516388
3.1 2.0 0.0 -1.12029621007 0.00136404607248
0.01 1.0 0.0 0.229218820814 2.77105130243e-07
0.02 1.0 0.0 0.208451860258 2.77105130243e-07
0.04 1.0 0.0 0.166982197486 2.77105130243e-07
0.08 1.0 0.0 0.0846100656199 3.11540883212e-07
0.12 1.0 0.0 0.00352950990254 2.77105130243e-07
0.16 1.0 0.0 -0.0757103052896 7.35281580247e-07
0.24 1.0 0.0 -0.226767225744 5.54189062143e-07
0.32 1.0 0.0 -0.365545807552 9.94552979761e-06
0.48 1.0 0.0 -0.600572804239 2.17229907845e-06
0.64 1.0 0.0 -0.780358997688 3.31994888503e-06
0.75 1.0 0.0 -0.876478603531 9.86852433837e-06
0.87 1.0 0.0 -0.96085850853 8.44747963152e-05
1.0 1.0 0.0 -1.03291360143 0.000117652568072
1.14 1.0 0.0 -1.09327206442 0.000109066124324
1.29 1.0 0.0 -1.14322714664 0.000119554967407
1.45 1.0 0.0 -1.18411971544 0.000129979638844
1.62 1.0 0.0 -1.21756302849 0.000129247609204
1.8 1.0 0.0 -1.24476076908 5.49477772325e-05
2.0 1.0 0.0 -1.26801048059 9.65486921489e-05
2.3 1.0 0.0 -1.29359049782 1.55150012817e-05
2.7 1.0 0.0 -1.31655505962 0.000127019193135
3.1 1.0 0.0 -1.33197998945 0.000258815984132


==> anc/EOS_stacked_square/anisotropy8.0/entropies <==
# beta*t, U/t, (mu-U/2)/t, entropy per site & error
0.01 	1.0 	0.0 	1.38619045487 	0.0
0.02 	1.0 	0.0 	1.38587896831 	1.10842052486e-08
0.04 	1.0 	0.0 	1.38463510738 	2.21588450499e-08
0.08 	1.0 	0.0 	1.37969619253 	4.78090927704e-08
0.12 	1.0 	0.0 	1.37159335748 	6.72051235108e-08
0.16 	1.0 	0.0 	1.36050697498 	1.71633966741e-07
0.24 	1.0 	0.0 	1.33036950851 	2.11542538826e-07
0.32 	1.0 	0.0 	1.29159968914 	3.6786939121e-06
0.48 	1.0 	0.0 	1.19833520841 	2.6848342729e-06
0.64 	1.0 	0.0 	1.09833907073 	4.08061237841e-06
0.75 	1.0 	0.0 	1.03172087803 	9.7899826566e-06
0.87 	1.0 	0.0 	0.963565759979 	8.14013912968e-05
1.0 	1.0 	0.0 	0.896386787821 	0.000139182215538
1.14 	1.0 	0.0 	0.831984870557 	0.00016189993003
1.29 	1.0 	0.0 	0.771454855773 	0.000208814077453
1.45 	1.0 	0.0 	0.715578195066 	0.000263098530758
1.62 	1.0 	0.0 	0.66436909863 	0.000306607523712
1.8 	1.0 	0.0 	0.617968889626 	0.000212483299042
2.0 	1.0 	0.0 	0.573896887222 	0.000321372615298
2.3 	1.0 	0.0 	0.519128803384 	0.00018115657844
2.7 	1.0 	0.0 	0.462055290423 	0.000512410637988
3.1 	1.0 	0.0 	0.417574314982 	0.00104827898281
0.01 	2.0 	0.0 	1.38618107987 	0.0
0.02 	2.0 	0.0 	1.38584134302 	1.31255818773e-08
0.04 	2.0 	0.0 	1.38448689987 	3.00009125457e-08
0.08 	2.0 	0.0 	1.37911430673 	3.31741399855e-07
0.12 	2.0 	0.0 	1.37032191759 	4.71841570189e-07
0.16 	2.0 	0.0 	1.35834540117 	6.36871577716e-07
0.24 	2.0 	0.0 	1.32607104993 	4.15280005921e-07
0.32 	2.0 	0.0 	1.28521128448 	4.47517151745e-06
0.48 	2.0 	0.0 	1.18906509068 	4.22288733186e-06
0.64 	2.0 	0.0 	1.0889863211 	1.01984318732e-05
0.75 	2.0 	0.0 	1.02338064512 	0.00013446444934
0.87 	2.0 	0.0 	0.957133012382 	0.000198588230984
1.0 	2.0 	0.0 	0.892312205661 	0.000379439340769
1.14 	2.0 	0.0 	0.830532410743 	0.000473066474705
1.29 	2.0 	0.0 	0.772426044933 	0.00080893740188
1.45 	2.0 	0.0 	0.718603599515 	0.00116784076473
1.62 	2.0 	0.0 	0.669154750523 	0.00157231622032
1.8 	2.0 	0.0 	0.624234499475 	0.00217359579022
2.0 	2.0 	0.0 	0.58127063869 	0.00249953117756
2.3 	2.0 	0.0 	0.527607033288 	0.00350428313716
2.7 	2.0 	0.0 	0.471303754464 	0.00516787197318
3.1 	2.0 	0.0 	0.426860689993 	0.00627816913163
0.01 	3.0 	0.0 	1.38616545487 	0.0
0.02 	3.0 	0.0 	1.38577825275 	1.09997431125e-08
0.04 	3.0 	0.0 	1.38424112442 	1.16979636448e-07
0.08 	3.0 	0.0 	1.3781357941 	2.22255410167e-07
0.12 	3.0 	0.0 	1.36821374975 	7.82920649556e-07
0.16 	3.0 	0.0 	1.35479148343 	4.73125207484e-07
0.24 	3.0 	0.0 	1.31902487025 	9.44330930238e-07
0.32 	3.0 	0.0 	1.27464313216 	2.75265136948e-05
0.48 	3.0 	0.0 	1.17394994766 	5.95815663235e-05
0.64 	3.0 	0.0 	1.07349051611 	0.000109147363198
0.75 	3.0 	0.0 	1.0095817764 	0.00019531916546
0.87 	3.0 	0.0 	0.946323461605 	0.000364252129547
1.0 	3.0 	0.0 	0.884820065009 	0.000736696966763
1.14 	3.0 	0.0 	0.826760459773 	0.00105129270173
1.29 	3.0 	0.0 	0.772220454297 	0.00160866446268
1.45 	3.0 	0.0 	0.7218000808 	0.00230523823389
1.62 	3.0 	0.0 	0.675192080658 	0.00324470634748
1.8 	3.0 	0.0 	0.632262858389 	0.00445513957915
2.0 	3.0 	0.0 	0.590008097634 	0.00758940530929
2.3 	3.0 	0.0 	0.539296803074 	0.00866624951044
2.7 	3.0 	0.0 	0.48350796205 	0.0129511980289
3.1 	3.0 	0.0 	0.439449789894 	0.0178769209821
0.01 	4.0 	0.0 	1.38614357987 	0.0
0.02 	4.0 	0.0 	1.385692234 	2.97682726196e-08
0.04 	4.0 	0.0 	1.38389119944 	9.29657524615e-08
0.08 	4.0 	0.0 	1.37678532553 	3.17523095583e-07
0.12 	4.0 	0.0 	1.36526175114 	5.55484470377e-07
0.16 	4.0 	0.0 	1.34977959864 	4.81867199018e-07
0.24 	4.0 	0.0 	1.30933103217 	1.25689010932e-06
0.32 	4.0 	0.0 	1.26030294638 	3.03420401819e-05
0.48 	4.0 	0.0 	1.15352891663 	3.12186345693e-05
0.64 	4.0 	0.0 	1.05255493042 	4.65655274918e-05
0.75 	4.0 	0.0 	0.990453078126 	0.000318827935931
0.87 	4.0 	0.0 	0.93027589134 	0.000665139346284
1.0 	4.0 	0.0 	0.872993177006 	0.00108423744909
1.14 	4.0 	0.0 	0.819152804191 	0.00153259824441
1.29 	4.0 	0.0 	0.769047123174 	0.00278817195217
1.45 	4.0 	0.0 	0.722606123984 	0.00359866412425
1.62 	4.0 	0.0 	0.679477269512 	0.00518872495129
1.8 	4.0 	0.0 	0.63865242482 	0.0068542253058
2.0 	4.0 	0.0 	0.599218938744 	0.00929979582161
2.3 	4.0 	0.0 	0.548695115308 	0.014157963519
2.7 	4.0 	0.0 	0.492599943711 	0.0210893894671
3.1 	4.0 	0.0 	0.446851611223 	0.0297862807249
0.01 	6.0 	0.0 	1.38608107987 	0.0
0.02 	6.0 	0.0 	1.38544374682 	1.38925174776e-07
0.04 	6.0 	0.0 	1.38290410641 	1.19088844847e-07
0.08 	6.0 	0.0 	1.3729217439 	1.02559177722e-06
0.12 	6.0 	0.0 	1.35685940935 	2.1104727293e-06
0.16 	6.0 	0.0 	1.33594134749 	1.00066474614e-06
0.24 	6.0 	0.0 	1.28259956785 	9.99098769864e-06
0.32 	6.0 	0.0 	1.22145695867 	7.24026713901e-05
0.48 	6.0 	0.0 	1.09997356457 	7.83444947334e-05
0.64 	6.0 	0.0 	0.996693171886 	0.000166152303512
0.75 	6.0 	0.0 	0.938315203949 	0.000552954637159
0.87 	6.0 	0.0 	0.884443254139 	0.00096395120649
1.0 	6.0 	0.0 	0.835053413321 	0.00134892017096
1.14 	6.0 	0.0 	0.789307030389 	0.0022341026416
1.29 	6.0 	0.0 	0.747210608705 	0.0037721758803
1.45 	6.0 	0.0 	0.707216562434 	0.00478895379322
1.62 	6.0 	0.0 	0.66922306313 	0.00655614939521
1.8 	6.0 	0.0 	0.632569232568 	0.00925924380333
2.0 	6.0 	0.0 	0.594799014393 	0.0144185940088
2.3 	6.0 	0.0 	0.540636425497 	0.0201023027855
2.7 	6.0 	0.0 	0.473248256051 	0.0353503322233
3.1 	6.0 	0.0 	0.403692627254 	0.0615342676597
0.01 	8.0 	0.0 	1.38599357987 	0.0
0.02 	8.0 	0.0 	1.38509270937 	3.92963036161e-07
0.04 	8.0 	0.0 	1.38151178157 	7.28819826539e-07
0.08 	8.0 	0.0 	1.3675550999 	2.39965126767e-06
0.12 	8.0 	0.0 	1.34552592479 	3.76716861304e-06
0.16 	8.0 	0.0 	1.3171295186 	2.07501283994e-06
0.24 	8.0 	0.0 	1.24764430663 	3.67116783299e-06
0.32 	8.0 	0.0 	1.17240921389 	4.20016776883e-05
0.48 	8.0 	0.0 	1.03491042436 	0.000116493151382
0.64 	8.0 	0.0 	0.930602187244 	0.000157534769439
0.75 	8.0 	0.0 	0.875712037057 	0.000192546703544
0.87 	8.0 	0.0 	0.827484236478 	0.000736699456972
1.0 	8.0 	0.0 	0.785246920517 	0.00112688808568
1.14 	8.0 	0.0 	0.747060117056 	0.00193134065893
1.29 	8.0 	0.0 	0.711479819519 	0.00273687162971
1.45 	8.0 	0.0 	0.678444830356 	0.00372883369556
1.62 	8.0 	0.0 	0.646346631364 	0.00550951826606
1.8 	8.0 	0.0 	0.614145658839 	0.006938195104
2.0 	8.0 	0.0 	0.578651533581 	0.00967668320903
2.3 	8.0 	0.0 	0.533966840189 	0.018195705371
2.7 	8.0 	0.0 	0.469509631752 	0.033668771504
3.1 	8.0 	0.0 	0.406059398318 	0.0517459182899


==> anc/EOS_stacked_square/anisotropy8.0/spincorrs <==
# beta*t, U/t, (mu-U/2)/t, extrapolated equal-time in-plane nearest-neighbor spin correlation -0.5*C_{nn} & error
0.01 8.0 0.0 -6.41557296982e-06 1.12590288829e-06
0.02 8.0 0.0 -9.31154839401e-06 1.96150228e-06
0.04 8.0 0.0 -5.21375332232e-05 3.81668742472e-06
0.08 8.0 0.0 -0.000226586046088 8.02528246008e-06
0.12 8.0 0.0 -0.000486296683456 9.7591637862e-06
0.16 8.0 0.0 -0.000858470628474 1.33371435118e-05
0.24 8.0 0.0 -0.00192965030664 2.12929889276e-05
0.32 8.0 0.0 -0.00342405776516 3.28758073532e-05
0.48 8.0 0.0 -0.00697436502988 3.39409423553e-05
0.64 8.0 0.0 -0.0109160606424 5.66168086103e-05
0.75 8.0 0.0 -0.0134754879292 7.04234788007e-05
0.87 8.0 0.0 -0.0166611727971 9.93006477521e-05
1.0 8.0 0.0 -0.0198476721637 0.000143520722662
1.14 8.0 0.0 -0.023216906537 0.000213843253851
1.29 8.0 0.0 -0.0269187997038 0.000329569348411
1.45 8.0 0.0 -0.0306753038926 0.000314590465922
1.62 8.0 0.0 -0.0347196596175 0.000564278768209
1.8 8.0 0.0 -0.0380971385366 0.000241868792624
2.0 8.0 0.0 -0.0427628907263 0.000409478370529
2.3 8.0 0.0 -0.0475604113276 0.00100568695959
2.7 8.0 0.0 -0.054807314643 0.00212747002903
3.1 8.0 0.0 -0.0620277347728 0.00215314727522
0.01 6.0 0.0 -2.96180171138e-06 8.18510814919e-07
0.02 6.0 0.0 -1.4337195827e-05 1.65252180733e-06
0.04 6.0 0.0 -4.15147571466e-05 3.42471895749e-06
0.08 6.0 0.0 -0.000204660508309 5.69688424563e-06
0.12 6.0 0.0 -0.000499173751848 8.08768860089e-06
0.16 6.0 0.0 -0.000856971827944 1.03110835204e-05
0.24 6.0 0.0 -0.00191853163888 1.47505057193e-05
0.32 6.0 0.0 -0.00333817452662 1.45398475373e-05
0.48 6.0 0.0 -0.00687499517282 1.84277786037e-05
0.64 6.0 0.0 -0.0107931184095 4.09500879911e-05
0.75 6.0 0.0 -0.0135604917699 0.000115091632144
0.87 6.0 0.0 -0.0164614053834 0.000239424194779
1.0 6.0 0.0 -0.0195847178956 0.000407604757749
1.14 6.0 0.0 -0.022749502814 0.000552782437118
1.29 6.0 0.0 -0.0260655135452 0.000617959427184
1.45 6.0 0.0 -0.0294786647488 0.000775834092994
1.62 6.0 0.0 -0.0328300959395 0.000911641894986
1.8 6.0 0.0 -0.0361673792862 0.0010914333005
2.0 6.0 0.0 -0.039734168666 0.00157921462348
2.3 6.0 0.0 -0.0447215993147 0.0019582554551
2.7 6.0 0.0 -0.0510198367241 0.00319048273233
3.1 6.0 0.0 -0.0568086530376 0.00422006078701
0.01 4.0 0.0 -2.50821910371e-06 6.08306819389e-07
0.02 4.0 0.0 -1.51637155393e-05 1.17023926021e-06
0.04 4.0 0.0 -4.84310744672e-05 2.02292376177e-06
0.08 4.0 0.0 -0.00019305565497 4.73775311398e-06
0.12 4.0 0.0 -0.000463462423596 6.64446449331e-06
0.16 4.0 0.0 -0.000851809724871 6.18679401412e-06
0.24 4.0 0.0 -0.00186708693651 1.10758404465e-05
0.32 4.0 0.0 -0.00321930330002 1.74604316841e-05
0.48 4.0 0.0 -0.00654728160785 2.95524811335e-05
0.64 4.0 0.0 -0.0102830116552 9.65100308217e-05
0.75 4.0 0.0 -0.0126609490767 0.000240053431818
0.87 4.0 0.0 -0.0153436024858 0.000378956977666
1.0 4.0 0.0 -0.0179791277899 0.000530574344614
1.14 4.0 0.0 -0.0206197784281 0.000724824958908
1.29 4.0 0.0 -0.0231582583978 0.00106991659327
1.45 4.0 0.0 -0.0255059020651 0.00131475533808
1.62 4.0 0.0 -0.0277785128506 0.00163541161204
1.8 4.0 0.0 -0.0298943306321 0.00195699263825
2.0 4.0 0.0 -0.0319796166477 0.00237370152561
2.3 4.0 0.0 -0.0345902107957 0.00300691860725
2.7 4.0 0.0 -0.0375815271871 0.00379873103653
3.1 4.0 0.0 -0.0400381801587 0.00463146937035
0.01 3.0 0.0 -4.05423884134e-06 5.19125893783e-07
0.02 3.0 0.0 -1.25642399849e-05 8.24064494798e-07
0.04 3.0 0.0 -4.99443406116e-05 1.80525232036e-06
0.08 3.0 0.0 -0.000195446445098 3.32731078798e-06
0.12 3.0 0.0 -0.000456410192046 5.02251381201e-06
0.16 3.0 0.0 -0.000804217626527 5.43507879975e-06
0.24 3.0 0.0 -0.00176977223127 9.13854607774e-06
0.32 3.0 0.0 -0.00311681442946 4.22856231036e-06
0.48 3.0 0.0 -0.00631399210301 2.65150887709e-05
0.64 3.0 0.0 -0.00978211117961 0.000136608015841
0.75 3.0 0.0 -0.0120906541369 0.00025165439752
0.87 3.0 0.0 -0.014479731355 0.000396446995462
1.0 3.0 0.0 -0.0168131655973 0.000609387098193
1.14 3.0 0.0 -0.0191096420358 0.000868435353233
1.29 3.0 0.0 -0.0212126154711 0.00113437850967
1.45 3.0 0.0 -0.0231533492625 0.00146188869166
1.62 3.0 0.0 -0.024961502597 0.00179677227203
1.8 3.0 0.0 -0.0265957088391 0.00214729375079
2.0 3.0 0.0 -0.0281061392152 0.00254874795819
2.3 3.0 0.0 -0.0299728743706 0.00314274679893
2.7 3.0 0.0 -0.0319288269102 0.00384119963613
3.1 3.0 0.0 -0.0333853200497 0.00451308556531
0.01 2.0 0.0 -3.79416340599e-06 3.04966278349e-07
0.02 2.0 0.0 -1.18405006052e-05 5.95394643177e-07
0.04 2.0 0.0 -5.2639142473e-05 1.2534366725e-06
0.08 2.0 0.0 -0.000197169871312 2.15548057907e-06
0.12 2.0 0.0 -0.000443249004531 3.19391038073e-06
0.16 2.0 0.0 -0.000784069859133 4.23867770713e-06
0.24 2.0 0.0 -0.00174083614896 5.88222860279e-06
0.32 2.0 0.0 -0.0029982298924 7.69223715549e-06
0.48 2.0 0.0 -0.00602796140085 3.47503331059e-05
0.64 2.0 0.0 -0.0092404422763 0.000133886081053
0.75 2.0 0.0 -0.0113570104419 0.000254639144453
0.87 2.0 0.0 -0.0134791852443 0.000412919459132
1.0 2.0 0.0 -0.0155575724936 0.000631420601266
1.14 2.0 0.0 -0.017465947945 0.000879741606353
1.29 2.0 0.0 -0.0192206637859 0.00115747776125
1.45 2.0 0.0 -0.0208382955355 0.00147791786278
1.62 2.0 0.0 -0.0222348665218 0.00180197190517
1.8 2.0 0.0 -0.0235054954732 0.00215599639493
2.0 2.0 0.0 -0.0246362861683 0.00252509275822
2.3 2.0 0.0 -0.0260308444298 0.00303641435874
2.7 2.0 0.0 -0.0273854557738 0.00366570700481
3.1 2.0 0.0 -0.0283794831285 0.00418794158252
0.01 1.0 0.0 -2.71709491062e-06 1.34624742622e-07
0.02 1.0 0.0 -1.27892803645e-05 2.99705536129e-07
0.04 1.0 0.0 -4.84444314598e-05 5.61583411297e-07
0.08 1.0 0.0 -0.000198460499068 1.13150961026e-06
0.12 1.0 0.0 -0.00043517307475 1.9227272456e-06
0.16 1.0 0.0 -0.000771415431111 2.00582076167e-06
0.24 1.0 0.0 -0.00168618938124 3.20767182434e-06
0.32 1.0 0.0 -0.00288047050636 6.24279572936e-06
0.48 1.0 0.0 -0.00569958197843 3.69625676334e-05
0.64 1.0 0.0 -0.0086339876145 0.000146951119745
0.75 1.0 0.0 -0.0105265492688 0.000252669906386
0.87 1.0 0.0 -0.0124021962977 0.000412211198198
1.0 1.0 0.0 -0.0141787581432 0.00060983083179
1.14 1.0 0.0 -0.0158253273529 0.000852670252071
1.29 1.0 0.0 -0.017292193508 0.00111220493479
1.45 1.0 0.0 -0.0186119364085 0.00140278091993
1.62 1.0 0.0 -0.0197503168168 0.00170633839706
1.8 1.0 0.0 -0.0207418681842 0.00199812236561
2.0 1.0 0.0 -0.0216499782459 0.00232249480671
2.3 1.0 0.0 -0.0227103994023 0.00277389238142
2.7 1.0 0.0 -0.0237414258122 0.003283356334
3.1 1.0 0.0 -0.02448741038 0.00372474430773


==> anc/LDA.py <==
###################################################################
# python script for local density approximation (LDA) calculation #
# taking an equation of states (EOS) as input                     #
# by Jakub Imriska, ITP, ETH Zurich, 2014-2015                    #
###################################################################

# we import modules which we need
import math
from bisect import bisect_left
from numpy import zeros, array, linspace, ndarray
import matplotlib.pyplot as plt
from auxiliary import BilinearInterpolation
import auxiliary


# path to the equation of states (EOS) data
EOS_path = "EOS_stacked_honeycomb/anisotropy6.0_U6.0"

# switch for particle-hole symmetry: for particle-hole symmetric models the thermodynamic quantites for density n and (2-n) are related; for non-particle-hole symmetric models the EOS needs to contain the full density range which is needed for the LDA
particle_hole_symmetry = True

# atomic mass of the atoms (^{40}K) used in the experiment
atomic_mass = 39.96399848             # in atomic_mass_unit
atomic_mass_unit = 1.660538921e-27    # in units of kg
mass = atomic_mass*atomic_mass_unit   # in units of kg

# optical lattice wavelength in the x,y,z-direction, in units of m
lambda_x = 1064.0e-9
lambda_y = 1064.0e-9
lambda_z = 1064.0e-9

# lattice spacings are often lambda/2, but not always, e.g. not for the layered honeycomb lattice realization in PRL 111, 185307 (2013)
lattice_spacing_x = lambda_x*0.5
lattice_spacing_y = lambda_y
lattice_spacing_z = lambda_z*0.5

# trapping frequencies, given in Hz
trapping_freq_x_in_Hz = 86.0
trapping_freq_y_in_Hz = 122.0
trapping_freq_z_in_Hz = 57.0

# hopping t given in units of Planck's constant
hopping_in_Hz = 172.0                  # in Hz
Plancks_const = 6.62606957e-34         # in units of J.s
hopping_energy = hopping_in_Hz*Plancks_const # in units of J

# temperature in units of hopping t
temperature = 0.7639

# dimensionless quantities for the actual computation
dimensionless_trapping_x = 0.5*mass*(2*math.pi*trapping_freq_x_in_Hz*lattice_spacing_x)**2 / hopping_energy
dimensionless_trapping_y = 0.5*mass*(2*math.pi*trapping_freq_y_in_Hz*lattice_spacing_y)**2 / hopping_energy
dimensionless_trapping_z = 0.5*mass*(2*math.pi*trapping_freq_z_in_Hz*lattice_spacing_z)**2 / hopping_energy


###############################################################################################

class trap:
  """ class storing the information about the trap geometry """
  
  def __init__(self,potential_in_center,dimensionless_trapping_parameters_x,dimensionless_trapping_parameters_y,dimensionless_trapping_parameters_z):
    self.central_potential = potential_in_center
    self.trapping_x = dimensionless_trapping_parameters_x
    self.trapping_y = dimensionless_trapping_parameters_y
    self.trapping_z = dimensionless_trapping_parameters_z
  
  def potential(self,i,j,k):
    """ returns trap potential in units of hopping t for a site (i,j,k); i,j,k are integers 
        here we use quadratic potential 
        we adapt the geometry for layered honeycomb lattice used in PRL 111, 185307 (2013), which is responsible for the alternating offset in y direction """
    return self.central_potential + self.trapping_x*i**2 + self.trapping_y*(j-0.5*(i%2))**2 + self.trapping_z*k**2

#############################################################################################################################

class LDA:
  """ class for doing local density approximation """
  
  def __init__(self,EOSdata,trap):
    (self.T,self.mu,self.density,self.entropy,self.spincorr,self.energy) = EOSdata
    self.mu_min = min(self.mu)
    self.trap = trap
  
  def _interpolations(self,temp):
    self.temp = temp
    Ti = bisect_left(self.T, temp)-1
    self.density_interp = []
    self.entropy_interp = []
    self.spincorr_interp = []
    self.energy_interp = []
    for mui in range(len(self.mu)-1):
      self.density_interp.append( BilinearInterpolation(self.T[Ti],self.mu[mui],self.T[Ti+1],self.mu[mui+1],self.density[Ti][mui],self.density[Ti][mui+1],self.density[Ti+1][mui],self.density[Ti+1][mui+1]) )
      self.entropy_interp.append( BilinearInterpolation(self.T[Ti],self.mu[mui],self.T[Ti+1],self.mu[mui+1],self.entropy[Ti][mui],self.entropy[Ti][mui+1],self.entropy[Ti+1][mui],self.entropy[Ti+1][mui+1]) )
      self.spincorr_interp.append( BilinearInterpolation(self.T[Ti],self.mu[mui],self.T[Ti+1],self.mu[mui+1],self.spincorr[Ti][mui],self.spincorr[Ti][mui+1],self.spincorr[Ti+1][mui],self.spincorr[Ti+1][mui+1]) )
      self.energy_interp.append( BilinearInterpolation(self.T[Ti],self.mu[mui],self.T[Ti+1],self.mu[mui+1],self.energy[Ti][mui],self.energy[Ti][mui+1],self.energy[Ti+1][mui],self.energy[Ti+1][mui+1]) )
  
  def _add_site(self,i,j,k):
    mu_ = -self.trap.potential(i,j,k)
    if mu_<self.mu_min: return  # we neglect that contribution
    mui = bisect_left(self.mu, mu_)-1
    self.total_particles += self.density_interp[mui](self.temp, mu_)
    self.total_entropy += self.entropy_interp[mui](self.temp, mu_)
    self.total_spincorr += self.spincorr_interp[mui](self.temp, mu_)
    self.total_energy += self.energy_interp[mui](self.temp, mu_)
    self.total_sites_ += 1
  
  def profiles_along_x_axis(self,temp):
    """ outputs profile of different physical quantities along the x axis """
    self._interpolations(temp)
    print "# radius, density, entropy per site, spincorr per site, energy per site"
    for i in range(1000):
      mu_ = -self.trap.potential(i,0,0)
      if mu_<self.mu_min: return
      mui = bisect_left(self.mu, mu_)-1
      n = self.density_interp[mui](self.temp, mu_)
      s = self.entropy_interp[mui](self.temp, mu_)
      C = self.spincorr_interp[mui](self.temp, mu_)
      e = self.energy_interp[mui](self.temp, mu_)
      print i,n,s,C,e
  
  def trap_averages(self,temp):
    """ computes the totals of physical quantities over the whole trap """
    self._interpolations(temp)
    self.total_particles, self.total_entropy, self.total_spincorr, self.total_energy, self.total_sites_ = 0., 0., 0., 0., 0
    self._add_site(0,0,0)  # 0-th shell
    for shell in range(1,10000):  # adding shells
      sites_so_far=self.total_sites_
      # 6 sides
      for i in range(-shell+1,shell):
        for j in range(-shell+1,shell):
          self._add_site(shell,i,j)
          self._add_site(-shell,i,j)
          self._add_site(i,shell,j)
          self._add_site(i,-shell,j)
          self._add_site(i,j,shell)
          self._add_site(i,j,-shell)
      # 12 edges
      for i in range(-shell+1,shell):
        self._add_site(shell,shell,i)
        self._add_site(shell,-shell,i)
        self._add_site(-shell,shell,i)
        self._add_site(-shell,-shell,i)
        self._add_site(shell,i,shell)
        self._add_site(shell,i,-shell)
        self._add_site(-shell,i,shell)
        self._add_site(-shell,i,-shell)
        self._add_site(i,shell,shell)
        self._add_site(i,shell,-shell)
        self._add_site(i,-shell,shell)
        self._add_site(i,-shell,-shell)
      # 8 corners
      self._add_site(shell,shell,shell)
      self._add_site(shell,shell,-shell)
      self._add_site(shell,-shell,shell)
      self._add_site(shell,-shell,-shell)
      self._add_site(-shell,shell,shell)
      self._add_site(-shell,shell,-shell)
      self._add_site(-shell,-shell,shell)
      self._add_site(-shell,-shell,-shell)
      #print self.total_sites_, (shell*2+1)**3
      if sites_so_far==self.total_sites_: break
    return (self.total_particles, self.total_entropy, self.total_spincorr, self.total_energy)
    

#############################################################################################################################

# load EOS
EOS_data_, U = auxiliary.LoadEOS(EOS_path, particle_hole_symmetry)
EOS_data = (T, mu, density, entropy, spincorr, energy) = auxiliary.ReshapeEOS(EOS_data_)

magnetic_trap = trap(-0.5*U, dimensionless_trapping_x, dimensionless_trapping_y, dimensionless_trapping_z)  # we adjust the potential in the trap center to obtain half filling in the center
approximation = LDA(EOS_data, magnetic_trap)

N, S, C, E = approximation.trap_averages(temperature)
print "atom_number =", N
print "entropy/particle =", S/N
print "C/particle =", C/N
print "energy/particle =", E/N

approximation.profiles_along_x_axis(temperature)


==> anc/README <==
The supplements consist 3 folders containing equation of state (EOS) data and data displayed in the figures:
 |-> EOS_stacked_honeycomb: contains entropy, spin correlation and density
 |    |-> anisotropy1.0, anisotropy2.0, anisotropy4.0, anisotropy8.0: contains equation of state data for half filled system
 |    \-> anisotropy4.0_U4.0, anisotropy6.0_U6.0: contains equation of state data
 |
 |-> EOS_stacked_square: 
 |    |-> anisotropy1.0, anisotropy2.0, anisotropy4.0, anisotropy8.0: contains equation of state data for half filled system
 |    \-> anisotropy6.0_U6.0: contains equation of state data
 |
 |-> figures: contains data shown in the figures in the paper, for each plot there is a single file
 |            for the color plots of Fig.6 we do not provide the data -- the source data is the EOS data
 |
 \-> LDA.py, auxiliary.py: python scripts to perform a local density approximation using the EOS data

In all datafiles, the text after the character '#' to the next linefeed is a comment.

The equation of state data files (density, double_occupations, entropies, energies, spincorrs) contain 5 columns:
 * beta*t = t/T is the inverse temperature
 * U/t is the interaction strength
 * (mu-U/2)/t is the shifted chemical potential;
 * the quantity given in the name of the file
 * and its error
For the half filled case we do not provide the density files (the density per flavor equals to 0.5 at half filling).
Notice that the spincorrs file contain C_{nn} data multiplied by a factor (-0.5).
The EOS data away from half filling are supplemented by low density data obtained on corresponding noninteracting system.
The noninteracting system was solved in k-space using 2000 points along the x and y axis and 2000*(t'/t) in the z direction.
They contain 5 columns:
 * t/T is the inverse temperature
 * mu/t is the chemical potential
 * density per site and flavor
 * entropy per site
 * energy/t per site
We did not compute the spin correlation for the low density noninteracting supplemental data and in the LDA python script we neglect its contribution to the total signal.

Usage of the python script for local density approximation (LDA) taking the EOS data files as input:
 * the script is invoked as: python LDA.py
 * the internal variable 'EOS_path' is to be set to the directory with the corresponding EOS
 * the trap parameters (wavelength of the optical lattice, trapping potential, mass of the particles, ...) are defined as internal variables in LDA.py
 * the program will output the number of particles in the trap, the trap averaged entropy per particle, spin correlation per particle, and energy per particle
 * further output of the program is the profile along the x axis, for which it outputs the density, entropy per site, spin correlation per site, and energy per site


==> anc/auxiliary.py <==
# this script contains auxiliary functions for the LDA script
# by Jakub Imriska, ITP, ETH Zurich, 2015

from numpy import zeros, array, loadtxt, linspace, ndarray


class BilinearInterpolation:
  """ interpolation in 2D on a rectangle aligned with coordinate axes x,y
      using bilinear interpolation:  f(x,y) = a + b*x + c*y + d*x*y """
  
  def __init__(self,x0,y0,x1,y1,v00,v01,v10,v11):
    self._a = v00
    self._b = v10 - v00
    self._c = v01 - v00
    self._d = v00 + v11 - v01 - v10
    self._x0 = x0
    self._x1 = x1
    self._y0 = y0
    self._y1 = y1
    
  def __call__(self,x,y):
    x_rel=(x-self._x0)/(self._x1-self._x0)
    y_rel=(y-self._y0)/(self._y1-self._y0)
    if not (min(self._x0,self._x1)<=x and x<=max(self._x0,self._x1) and min(self._y0,self._y1)<=y and y<=max(self._y0,self._y1)):
      print "WARNING: extrapolation in BilinearInterpolation"
    return self._a + self._b*x_rel + self._c*y_rel + self._d*x_rel*y_rel


def LoadEOS(path,particle_hole_symmetry):
  """ loads EOS from the directory path data from files
       density, double_occupations, energies, entropies, spincorrs """
  density_data = loadtxt(path+'/densities', unpack=False, usecols=(0,1,2,3,4), comments='#').tolist()  # t/T, U/t, (mu-U/2)/t, density & error
  energy_data = loadtxt(path+'/energies', unpack=False, usecols=(0,1,2,3,4), comments='#').tolist()  # t/T, U/t, (mu-U/2)/t, energy & error
  entropy_data = loadtxt(path+'/entropies', unpack=False, usecols=(0,1,2,3,4), comments='#').tolist()  # t/T, U/t, (mu-U/2)/t, entropy & error
  spincorr_data = loadtxt(path+'/spincorrs', unpack=False, usecols=(0,1,2,3,4), comments='#').tolist()  # t/T, U/t, (mu-U/2)/t, spincorrs & error
  low_density_data = loadtxt(path+'/noninteracting_low_density_data', unpack=False, usecols=(0,1,2,3,4), comments='#').tolist()  # T/t,  mu/t,  density,  entropy,  energy/t per site
  
  # check if numbers of entries match
  if not(len(density_data)==len(energy_data)==len(entropy_data)==len(spincorr_data)): raise RuntimeError("The loaded data do not contain same number of entries.")
  
  density_data.sort()
  energy_data.sort()
  entropy_data.sort()
  spincorr_data.sort()
  
  for i in xrange(len(density_data)):
    if not(density_data[i][0:3]==energy_data[i][0:3]==entropy_data[i][0:3]==spincorr_data[i][0:3]): raise RuntimeError("The loaded data do not correspond to same set of parameters.")
  for i in xrange(1,len(density_data)):
    if not(density_data[i-1][1]==density_data[i][1]): raise RuntimeError("The loaded data is not for a single interaction U")
  U = density_data[0][1]
  EOS_data = []
  for i in xrange(len(density_data)):
    temp = 1./density_data[i][0]
    mu = density_data[i][2]+U/2
    density = 2*density_data[i][3]  # factor 2 for spin up and down (2 flavors)
    entropy = entropy_data[i][3]
    spincorr = -2.0*spincorr_data[i][3]  # factor -2.0 to obtain C_{nn}
    energy = energy_data[i][3]
    EOS_data.append([temp, mu, density, entropy, spincorr, energy])  # T/t, mu/t, density, entropy, spincorr, energy
    if particle_hole_symmetry and density_data[i][2]!=0.0:
      EOS_data.append([temp, U-mu, 2.-density, entropy, spincorr, energy+U*(1.-density)])
  
  for i in xrange(len(low_density_data)):
    inv_temp,mu,density,entropy,energy = low_density_data[i]
    temp = 1./inv_temp
    spincorr = 0.
    EOS_data.append([temp, mu, density, entropy, spincorr, energy])  # T/t, mu/t, density, entropy, spincorr, energy
    if particle_hole_symmetry:
      EOS_data.append([temp, U-mu, 2.-density, entropy, spincorr, energy+U*(1.-density)])
  
  EOS_data.sort()
  
  return (EOS_data,U)


def ReshapeEOS(EOSdata_):
  """ checks if the EOS input contains data for each temperature and mu listed 
      and reshapes the data to 2-dimensional shape corresponding to different temperatures and mu-s """
  EOS_data=array(EOSdata_)
  T, mu = [], []
  for i in range(len(EOS_data)):
    if not EOS_data[0][0]==EOS_data[i][0]:
      mu = EOS_data[:i,1].tolist()
      break
  spincorr, energy, entropy, density = [], [], [], []
  for i in range(len(EOS_data)/len(mu)):
    T.append(EOS_data[i*len(mu)][0])
    if not EOS_data[:len(mu),1].tolist()==EOS_data[i*len(mu):(i+1)*len(mu),1].tolist():
      print "ERROR: grid structure of EOS broken by mu at T =",T[-1]
      print EOS_data[:len(mu),1]
      print EOS_data[i*len(mu):(i+1)*len(mu),1]
      raise RuntimeError("EOS structure broken")
    density.append(EOS_data[i*len(mu):(i+1)*len(mu),2].tolist())
    entropy.append(EOS_data[i*len(mu):(i+1)*len(mu),3].tolist())
    spincorr.append(EOS_data[i*len(mu):(i+1)*len(mu),4].tolist())
    energy.append(EOS_data[i*len(mu):(i+1)*len(mu),5].tolist())
    #if T[-1]>max(temperature_set):
    #  break
  return (T,mu,density,entropy,spincorr,energy)


==> anc/figures/figure2a.txt <==
# text version of the displayed data
# U/t,  spincorrelation for t/t' = 1, 2, 4, 8
8.0	0.0514727195228	0.0645510285265	0.0651401505986	0.0654653447848
6.0	0.0485636830784	0.0724523444893	0.0774566059488	0.0763519231976
4.0	0.0410698632032	0.065278913666	0.0728976730144	0.0725485506408
3.0	0.0371205345458	0.0591507552028	0.0661396685758	0.0661742156775
2.0	0.0334199625344	0.0529083345968	0.059341570799	0.0591119541652
1.0	0.0300498376893	0.0469812792799	0.05250673228	0.0521373526891


==> anc/figures/figure2b.txt <==
# text version of the displayed data
# U/t,  spincorrelation for t/t' = 1, 2, 4, 8
8.0	0.0420671920468	0.0551228710441	0.0572050205818	0.0564484063854
6.0	0.0373406956899	0.0537501102393	0.0600598548519	0.0602304847938
4.0	0.0302338919397	0.0446981440725	0.0518698873222	0.0533941962347
3.0	0.0272458803371	0.0400189923952	0.0465880892018	0.0479981630234
2.0	0.0246393363274	0.0357736709645	0.0415319948207	0.04272742432
1.0	0.0223833730545	0.0319709677773	0.0368659287589	0.0379164807048


==> anc/figures/figure3.txt <==
# text version of the displayed data
# entropy per particle,  trap average spincorrelation for stacked honeycomb $U/t=6,\ t/t'=6$
1.09350198161	0.0603670884158
1.10686014638	0.0595119293561
1.12014069777	0.0586617172217
1.13334352483	0.0578164144182
1.14647338997	0.0569759567349
1.15952470169	0.0561403352162
1.17223988764	0.0553181308143
1.18454892973	0.0545116143665
1.19678489698	0.0537099634784
1.20894838449	0.0529131348221
1.2210395047	0.0521210882597
1.23305667635	0.0513337915882
1.24488641723	0.0505729423448
1.25634664901	0.0498748882936
1.26773191311	0.0491812635949
1.27904233615	0.0484920290786
1.29028622642	0.0478071101322
1.30145835679	0.0471264918009
1.31256307086	0.0464501184032
1.32358109097	0.0457799912703
1.33414245672	0.0451704213474
1.34463969851	0.0445648521505
1.35506507833	0.0439632786956
1.36541904209	0.0433656624851
1.37570779724	0.0427719432409
1.38593207083	0.0421820829578
1.3960864679	0.0415960667925
1.40617739573	0.0410138360643
1.41605795006	0.0404609983359
1.42571618553	0.039939511989
1.4353073014	0.0394216196104
1.44483148056	0.0389072863263
1.45429322833	0.0383964624384
1.46369109188	0.0378891195769
1.47302173347	0.0373852356217
1.48229141821	0.0368847568216
1.49149690435	0.0363876613601
1.50064272016	0.0358939026517
1.50966153623	0.0354214793971
1.51844699023	0.0349983888436
1.52716912114	0.0345783237051
1.53583020158	0.0341612470523
1.54443051983	0.0337471285153
1.55296873384	0.0333359427096
1.56144921432	0.0329276477054
1.5698667796	0.032522229948
1.57822764462	0.0321196432116
1.58652853975	0.0317198688742
1.59477391738	0.0313228669715
1.60296427521	0.0309286091947
1.61109274216	0.0305370869561
1.61899278432	0.0301894129786
1.62683788157	0.029844293074
1.63462275405	0.0295017149464
1.64235140934	0.02916164215
1.65002442251	0.0288240474797
1.65764217327	0.0284889046665
1.66520161323	0.0281561961398
1.67270865927	0.0278258824234
1.68016387484	0.027497937922
1.68756239824	0.0271723501652
1.69491008451	0.026849081446
1.70220393376	0.0265281152972
1.70944441678	0.0262094273125
1.71663760775	0.0258929809856
1.72377054796	0.0255810338942
1.73073153044	0.0253084184288
1.73763562458	0.0250378822219
1.74449197197	0.0247693834423
1.75129395512	0.0245029148063
1.75804548579	0.0242384463581
1.76474353395	0.0239759632854
1.77139550879	0.0237154291025
1.777996735	0.0234568329807
1.78455111484	0.0232001466118
1.7910540184	0.0229453592475
1.79751106142	0.0226924398449
1.80391934946	0.0224413745866
1.81028280082	0.0221921366438
1.81659845272	0.0219447127234
1.82287020021	0.0216990767738
1.82909513973	0.0214552157298
1.83527371758	0.0212131104418
1.8414115994	0.0209727327701
1.84743612403	0.0207558667283
1.85338104218	0.0205515078751
1.85927792829	0.0203487284703
1.86513196037	0.0201475023297
1.87094026003	0.0199478176493
1.87670314898	0.0197496571815
1.88241915931	0.019553006944
1.88809192622	0.0193578444272
1.8937219386	0.0191641528121
1.89930967798	0.0189719155324
1.90485561869	0.0187811162693
1.91036022799	0.0185917389477
1.9158239662	0.0184037677309
1.92124728683	0.0182171870165
1.92663063671	0.0180319814321
1.9319744561	0.0178481358314
1.93727917882	0.0176656352892
# entropy per particle,  trap average spincorrelation for stacked honeycomb $U/t=4,\ t/t'=4$
1.12423613482	0.0565782041337
1.13973639032	0.0558939546465
1.15512526635	0.0552144912569
1.17040314296	0.05453976849
1.18558201504	0.0538696815469
1.20065725583	0.0532042120074
1.21546974101	0.0525452656932
1.22997452397	0.0518935479688
1.24437896909	0.051246627473
1.25867591373	0.0506044913925
1.27286594193	0.0499670899897
1.28694988736	0.0493343725052
1.30077742737	0.0487134326964
1.31408905318	0.0481163337532
1.32730184871	0.0475238584654
1.34040300041	0.0469360152517
1.35340649277	0.0463526950266
1.36631372763	0.0457738449614
1.37912267539	0.0451994275548
1.39181928528	0.0446300880544
1.40414534366	0.0440840646937
1.41637704223	0.0435425259828
1.42850428017	0.043005462608
1.44052786465	0.0424728212065
1.45245654995	0.041944518509
1.46429172034	0.0414205011553
1.47602622917	0.0409007483888
1.48767181617	0.0403851695742
1.4990959674	0.0398897540714
1.51029492168	0.0394157538633
1.52139619576	0.0389458596356
1.53240295879	0.0384800121947
1.54331626068	0.0380181603211
1.55413716966	0.0375602534015
1.56486404912	0.037106250746
1.57549793841	0.03665610297
1.586044973	0.0362097450089
1.59650123847	0.0357671453259
1.60678686062	0.0353351093883
1.61676268147	0.0349243810994
1.62664585939	0.0345173471898
1.63644217505	0.0341139443551
1.64615233809	0.0337141259885
1.65577228457	0.0333178602995
1.66531325829	0.0329250701001
1.67477104558	0.0325357257363
1.68414411426	0.0321497896847
1.69343355459	0.0317672172163
1.70264530939	0.0313879509094
1.71177548743	0.0310119616657
1.72082997701	0.0306391940372
1.72960340221	0.0302971404057
1.73829960614	0.0299582516075
1.74691211816	0.0296225044385
1.75544636144	0.0292898444382
1.76390336614	0.0289602294262
1.77227919439	0.0286336307144
1.78058430654	0.0283099832914
1.78881244227	0.0279892656739
1.79696459207	0.02767143822
1.80504890834	0.0273564446915
1.81305901325	0.0270442650983
1.82099594998	0.0267348615923
1.82886055088	0.0264281974864
1.83666092745	0.026124220134
1.84438271013	0.0258241946053
1.85191524679	0.0255478417087
1.85937546448	0.0252741176665
1.86676194316	0.0250029910127
1.87407981757	0.0247344161145
1.88132996714	0.0244683573911
1.88851308052	0.024204780357
1.89562558312	0.0239436600694
1.90267728361	0.0236849436567
1.90966226031	0.0234286123359
1.91658133002	0.0231746333999
1.92343980142	0.022922965663
1.93023403333	0.0226735866977
1.93697161367	0.0224264521744
1.94364651439	0.022181545309
1.95025747331	0.0219388399768
1.95681177747	0.0216982943809
1.96331023378	0.0214598798413
1.96974922868	0.0212235761972
1.97604157795	0.0210031373931
1.98223331526	0.02079163051
1.98836529802	0.0205821407294
1.99443799292	0.0203746402919
2.00045849927	0.0201690898557
2.00641888297	0.0199654776669
2.01231779982	0.0197637801831
2.01816179528	0.0195639605873
2.02395163282	0.0193659927754
2.02968806179	0.0191698511244
2.03537181782	0.0189755104822
2.04100362306	0.0187829461564
2.04658418654	0.0185921339038
2.05211420444	0.0184030499206
2.05759436037	0.018215670832
2.0630253257	0.0180299736831
2.06840775977	0.017845935929
# entropy per particle,  trap average spincorrelation for stacked square $U/t=6,\ t/t'=6$
0.999700652335	0.0487810681346
1.01341190826	0.0481672064848
1.02705456677	0.0475566058122
1.04062564636	0.0469492566647
1.05412513835	0.0463451363772
1.06755154464	0.0457442286227
1.08065924104	0.0451594598911
1.09339160212	0.0445940709995
1.10605308399	0.0440318793374
1.11864367644	0.0434728611046
1.1311620449	0.0429169975639
1.14360886023	0.0423642614497
1.15586870304	0.0418241763153
1.1677343357	0.0413128072799
1.17952907128	0.040804460357
1.19125705998	0.0402990955468
1.20291693883	0.0397966943265
1.21450550455	0.0392972448285
1.22602856705	0.0388007021378
1.23746876756	0.0383083436205
1.24844981711	0.037854905852
1.25936081251	0.0374042764911
1.27020185548	0.0369564317209
1.28098053573	0.0365113222181
1.29169208419	0.0360689411598
1.30234050804	0.0356292524029
1.31292093063	0.0351922493021
1.32343912647	0.0347578907022
1.33373049429	0.0343434719352
1.34379054815	0.0339503080194
1.35378290171	0.0335596961451
1.36371156591	0.0331716013973
1.37357354607	0.0327860104254
1.38337643026	0.0324028783511
1.39311524194	0.0320221983701
1.40279055801	0.0316439469584
1.41240653176	0.03126809079
1.42196013388	0.0308946173439
1.43137286525	0.0305325730395
1.44050902895	0.0301961033211
1.4495849821	0.0298618890601
1.45860463935	0.029529898989
1.46755784998	0.029200139803
1.47645550182	0.0288725620267
1.48529295837	0.0285471577168
1.4940706451	0.0282239056957
1.50279262014	0.0279027759125
1.51145581949	0.0275837566195
1.52006438946	0.0272668182838
1.5286152874	0.0269519493025
1.53711262131	0.026639121009
1.54531231842	0.0263594608892
1.55345765132	0.0260817471435
1.56154383117	0.0258059722424
1.56957114368	0.0255321167925
1.57754700798	0.0252601452864
1.58546842198	0.0249900465189
1.59333408131	0.0247218054174
1.60114448879	0.0244554029508
1.60890539647	0.0241908090544
1.61661208397	0.0239280166771
1.624265092	0.0236670074066
1.63186825977	0.0234077563199
1.63941877193	0.0231502525153
1.64691706835	0.0228944784764
1.65435855891	0.0226420325801
1.66158477523	0.0224179031073
1.66876182701	0.0221953797239
1.67588506164	0.0219744555545
1.68295808	0.0217551076814
1.68998138557	0.021537319404
1.69695534822	0.0213210745308
1.70387714147	0.0211063630101
1.7107538031	0.02089315651
1.71758088321	0.0206814483954
1.72435883309	0.0204712229949
1.73109138279	0.0202624590296
1.73777572631	0.0200551471316
1.74441564089	0.0198492664743
1.75100828328	0.0196448080005
1.75755739078	0.019441751496
1.76406013392	0.0192400881079
1.77052016398	0.0190397982977
1.77693319561	0.0188408757351
1.78321477501	0.018657025377
1.78940605849	0.0184813511437
1.79554957868	0.0183069749312
1.80164870129	0.0181338780057
1.80769876853	0.0179620545985
1.81370473274	0.017791483728
1.81966707443	0.0176221517482
1.82558626713	0.0174540452103
1.83146277755	0.0172871508598
1.83729706569	0.0171214556323
1.84308958497	0.0169569466508
1.84884078234	0.0167936112218
1.8545510984	0.0166314368324
1.86022096748	0.0164704111468
1.86585081783	0.0163105220034
1.87144107162	0.0161517574119
1.87699214515	0.0159941055497
1.88250444887	0.0158375547595
1.88797838753	0.0156820935464
1.89341436028	0.0155277105747
1.89881276073	0.0153743946657
1.90417397707	0.0152221347943
1.90949839218	0.0150709200873
1.91465894481	0.0149378125761
1.91973773364	0.0148113897609
1.92477722982	0.0146859450306
1.92977788759	0.0145614670785
# entropy per particle,  trap average spincorrelation for coupled 1D chains $U/t=2.98,\ t/t'=4.21$
1.36862476209	0.0651898645114
1.38450422026	0.0642434901393
1.40022569075	0.0633066107085
1.41579004572	0.0623790927782
1.4311983247	0.0614608037373
1.44645470548	0.0605515967577
1.46144460874	0.0596600795571
1.47597268186	0.0588009892539
1.49034862942	0.0579508666518
1.50457438239	0.0571095746784
1.51865493389	0.0562769638372
1.532589387	0.0554529154773
1.54638181894	0.0546372895579
1.56002248505	0.0538316257005
1.57319428078	0.0530809145134
1.58622188086	0.0523384548781
1.59910812949	0.051604110075
1.61185403079	0.0508777538049
1.62446071573	0.0501592613249
1.63693318015	0.049448494107
1.64927156218	0.0487453366535
1.66147791845	0.0480496676615
1.67342019392	0.0473759617487
1.68508245394	0.0467254525585
1.69661332457	0.0460822909351
1.7080146488	0.0454463549137
1.71928835184	0.0448175245027
1.73043827653	0.0441956749816
1.74146357588	0.0435807014857
1.75236805917	0.0429724841815
1.76315366324	0.0423709125373
1.77382226785	0.0417758784761
1.78430574993	0.0411983086678
1.79449445544	0.0406553867825
1.80456430616	0.0401187750992
1.81451876971	0.0395883599396
1.82435782156	0.0390640414066
1.83408592715	0.0385457069839
1.84370221364	0.0380332637214
1.85321113974	0.0375266036688
1.86261269123	0.0370256351833
1.87190861493	0.0365302629926
1.88110238909	0.0360403887157
1.89019480666	0.0355559240442
1.8991857598	0.0350767849489
# entropy per particle,  trap average spincorrelation for isotropic cubic $U/t=8$
0.880240926354	0.0384040833231
0.891843897612	0.0379777144487
0.903396853325	0.0375530937508
0.914897995661	0.0371302215214
0.926352870908	0.0367090661416
0.937759455064	0.0362896267049
0.949121085129	0.0358718804578
0.960435901761	0.0354558257612
0.971704168946	0.0350414523204
0.982929125543	0.0346287385659
0.994107149388	0.0342176893812
1.00456286584	0.0338745889211
1.014975404	0.0335329360997
1.02534245101	0.0331927307972
1.03566667896	0.0328539558217
1.04594679262	0.0325166070289
1.05618378723	0.0321806732168
1.0663779335	0.0318461455014
1.07652949989	0.031513015073
1.08664558741	0.031181252405
1.09671736985	0.0308508767534
1.10636161296	0.0305057973255
1.11596012592	0.0301623123869
1.125513896	0.0298204094018
1.13502188266	0.0294800817118
1.14448543498	0.0291413153372
1.15390708834	0.0288040929799
1.16328478017	0.0284684110375
1.17262095615	0.0281342528391
1.18191275226	0.027801616834
1.19116355042	0.0274704840888
1.20020000781	0.0272090488841
1.20919106223	0.0269488818796
1.21813985807	0.0266899666749
1.22704465961	0.0264322993554
1.23590924838	0.0261758624002
1.2447330994	0.0259206490332
1.25351525791	0.0256666536038
1.26225592906	0.0254138676803
1.27095531344	0.0251622829088
1.27961113259	0.0249118968333
1.28766206083	0.0246709423313
1.29567081416	0.0244311984867
1.30363993655	0.0241926511277
1.31156728327	0.0239552970118
1.31945657976	0.0237191193789
1.32730575468	0.0234841148695
1.33511728113	0.0232502699592
1.34288822938	0.0230175830127
1.35062204704	0.0227860387037
1.35831687922	0.0225556330867
1.36581837286	0.0223502182681
1.37328412054	0.0221458683292
1.38071734836	0.0219425688228
1.38810797014	0.0217403331254
1.39545967881	0.0215391461589
1.40277377708	0.0213389978133
1.41004928511	0.0211398826534
1.41728644202	0.0209417927806
1.42448779158	0.0207447158971
1.43165129291	0.0205486487552
1.43877718676	0.0203535836383
1.44586920795	0.0201595064526
1.45292302749	0.0199664181942
1.45994232129	0.0197743051435
1.46692507227	0.0195831639954
1.47387491285	0.0193929815875
1.48078771283	0.0192037581873
1.48766587444	0.0190154829399
1.49450965737	0.0188281487366
1.50132062064	0.0186417463993
1.50786902445	0.0184804953895
1.51437825193	0.0183201208607
1.52085191186	0.0181606105588
1.52728892245	0.0180019598734
1.53369293194	0.0178441564158
1.54006066549	0.0176871991897
1.54639579498	0.0175310759691
1.55269625925	0.0173757838221
1.55896453471	0.01722131272
1.56519758708	0.0170676611589
1.57139778699	0.0169148194471
1.57756539348	0.0167627811986
1.58370066289	0.0166115400946
1.58980384887	0.0164610898822
1.59587520243	0.0163114243739
1.60191497196	0.0161625374464
1.60792340328	0.01601442304
1.61390073966	0.0158670751579
1.61984722187	0.015720487865
1.62576308819	0.0155746552874
1.63149038049	0.0154522594738
1.63718564218	0.0153305481745
1.64284914122	0.015209515663
1.64848114256	0.0150891562769
1.65408190825	0.0149694644162
1.65965169741	0.014850434543
1.66519076634	0.0147320611806
1.67069936849	0.0146143389124
1.67617775452	0.0144972623813
1.68162617239	0.0143808262887
1.68704486731	0.0142650253939
1.69243408185	0.0141498545133
1.69779405594	0.0140353085195
1.70312502691	0.0139213823404
1.70842722954	0.0138080709588
1.71370089606	0.0136953694116
1.71894625622	0.0135832727889
1.72416353732	0.0134717762333
1.72935296423	0.0133608749393
1.73451475941	0.0132505641526


==> anc/figures/figure4a.txt <==
# text version of the displayed data
# radius,  density for stacked honeycomb $U/t=6,\ t/t'=6$, stacked honeycomb $U/t=4,\ t/t'=4$, stacked square $U/t=6,\ t/t'=6$, coupled 1D chains $U/t=2.98,\ t/t'=4.21$, isotropic cubic $U/t=8$
0.0	1.0	1.0	1.0	1.0	1.0
0.1	0.999996665288	0.999994668663	0.999995854175	0.999994387333	0.999996210764
0.2	0.999986661151	0.999978674651	0.999983416699	0.999977549334	0.999984843054
0.3	0.99996998759	0.999952017964	0.999962687573	0.999949486	0.999965896872
0.4	0.999946644605	0.999914698603	0.999933666797	0.999910197334	0.999939372218
0.5	0.999916632195	0.999866716567	0.99989635437	0.999859683335	0.99990526909
0.6	0.999879950361	0.999808071857	0.999850750293	0.999797944002	0.99986358749
0.7	0.999836599103	0.999738764472	0.999796854566	0.999724979336	0.999814327416
0.8	0.99978657842	0.999658794413	0.999734667188	0.999640789337	0.99975748887
0.9	0.999729888312	0.999568161679	0.99966418816	0.999545374004	0.999693071852
1.0	0.999666528781	0.99946686627	0.999585417481	0.999438733339	0.99962107636
1.1	0.999596499825	0.999354908187	0.999498355152	0.99932086734	0.999541502396
1.2	0.999519801444	0.999232287429	0.999403001173	0.999191776008	0.999454349958
1.3	0.99943643364	0.999099003996	0.999299355543	0.999051459342	0.999359619048
1.4	0.99934639641	0.998955057889	0.999187418263	0.998899917344	0.999257309666
1.5	0.999249689757	0.998800449107	0.999067189333	0.998737150012	0.99914742181
1.6	0.999146313679	0.998635177651	0.998938668752	0.998563157347	0.999029955482
1.7	0.999036268177	0.99845924352	0.998801856521	0.998377939349	0.99890491068
1.8	0.99891955325	0.998272646714	0.998656752639	0.998181496017	0.998772287406
1.9	0.998796168899	0.998075387234	0.998503357107	0.997973827352	0.99863208566
2.0	0.998666115123	0.99786746508	0.998341669925	0.997754933355	0.99848430544
2.1	0.998529391923	0.99764888025	0.998171691092	0.997524814023	0.998328946748
2.2	0.998385999299	0.997419632746	0.997993420609	0.997283469359	0.998166009582
2.3	0.99823593725	0.997179722568	0.997806858476	0.997030899361	0.997995493944
2.4	0.998079205777	0.996929149715	0.997612004692	0.996767104031	0.997817399834
2.5	0.99791580488	0.996667914187	0.997408859258	0.996492083366	0.99763172725
2.6	0.997745734558	0.996396015984	0.997197422173	0.996205837369	0.997438476194
2.7	0.997568994812	0.996113455107	0.996977693438	0.995908366039	0.997237646664
2.8	0.997385585642	0.995820231556	0.996749673053	0.995599669375	0.997029238662
2.9	0.997195507047	0.99551634533	0.996513361017	0.995279747378	0.996813252188
3.0	0.996998759027	0.995201796429	0.996268757331	0.994948600048	0.99658968724
3.1	0.996795341584	0.994876584854	0.996015861995	0.994606227384	0.996358543819
3.2	0.996585254715	0.994540710604	0.995754675008	0.994252629388	0.996119821926
3.3	0.996368498423	0.994194173679	0.995485196371	0.993887806058	0.99587352156
3.4	0.996145072706	0.99383697408	0.995207426083	0.993511757395	0.995619642721
3.5	0.995914977565	0.993469111806	0.994921364145	0.993124483398	0.99535818541
3.6	0.995678212999	0.993090586858	0.994627010557	0.992725984069	0.995089149625
3.7	0.995434779009	0.992701399235	0.994324365318	0.992316259406	0.994812535368
3.8	0.995184675595	0.992301548937	0.994013428429	0.99189530941	0.994528342638
3.9	0.994927902756	0.991891035965	0.993694199889	0.991463134081	0.994236571435
4.0	0.994664460493	0.991469860318	0.9933666797	0.991019733418	0.99393722176
4.1	0.994394348805	0.991038021997	0.993030867859	0.990565107422	0.993630293611
4.2	0.994117567693	0.990595521001	0.992686764369	0.990099256094	0.99331578699
4.3	0.993834117157	0.99014235733	0.992334369228	0.989622179431	0.992993701896
4.4	0.993543997196	0.989678530985	0.991973682437	0.989133877436	0.992664038329
4.5	0.993247207811	0.989204041965	0.991604703995	0.988634350107	0.99232679629
4.6	0.992943749002	0.988718890271	0.991227433903	0.988123597446	0.991981975777
4.7	0.992633620768	0.988223075902	0.99084187216	0.98760161945	0.991629576792
4.8	0.99231682311	0.987716598858	0.990448018767	0.987068416122	0.991269599334
4.9	0.991993356027	0.98719945914	0.990045873724	0.986523987461	0.990902043403
5.0	0.99166321952	0.986671656747	0.989635437031	0.985968333466	0.990526909
5.1	0.991326413589	0.98613319168	0.989216708687	0.985401454138	0.990144196123
5.2	0.990982938233	0.985584063938	0.988789688692	0.984823349477	0.989753904774
5.3	0.990632793453	0.985024273521	0.988354377048	0.984234019482	0.989356034952
5.4	0.990275979248	0.98445382043	0.987910773753	0.983633464155	0.988950586657
5.5	0.989912495619	0.983872704664	0.987458878807	0.983021683494	0.98853755989
5.6	0.989542342566	0.983280926223	0.986998692211	0.9823986775	0.988116954649
5.7	0.989165520088	0.982678485108	0.986530213965	0.981764446172	0.987688770936
5.8	0.988782028186	0.982065381319	0.986053444068	0.981118989512	0.98725300875
5.9	0.98839186686	0.981441614855	0.985568382521	0.980462307518	0.986809668091
6.0	0.987995036109	0.980807185716	0.985075029324	0.979794400191	0.98635874896
6.1	0.987591535934	0.980162093902	0.984573384476	0.979115267531	0.985900251355
6.2	0.987181366334	0.979506339414	0.984063447978	0.978424909537	0.985434175278
6.3	0.98676452731	0.978839922252	0.98354521983	0.97772332621	0.984960520728
6.4	0.986341018862	0.978162842414	0.983018700031	0.97701051755	0.984479287705
6.5	0.985910840989	0.977475099902	0.982483888582	0.976286483557	0.98399047621
6.6	0.985473993692	0.976776694716	0.981940785482	0.975551224231	0.983494086241
6.7	0.98503047697	0.976067626855	0.981389390732	0.974804739571	0.9829901178
6.8	0.984580290824	0.975347896319	0.980829704332	0.974047029578	0.982478570886
6.9	0.984123435254	0.974617503109	0.980261539627	0.973278094252	0.981959445499
7.0	0.983659910259	0.973876447224	0.979666217031	0.972497933593	0.981432741639
7.1	0.983182714102	0.973124728665	0.979062328642	0.971706547601	0.980898459307
7.2	0.982678639806	0.972362347431	0.978449874461	0.970903936275	0.980356598502
7.3	0.982167515519	0.971589303522	0.977828854487	0.970090099616	0.979807159224
7.4	0.981649341243	0.970805596939	0.97719926872	0.969265037624	0.979250141473
7.5	0.981124116976	0.970011227681	0.97656111716	0.968428750298	0.978685545249
7.6	0.980591842719	0.969206195748	0.975914399808	0.96758123764	0.978113370553
7.7	0.980052518472	0.968390501141	0.975259116663	0.966722499648	0.977533617384
7.8	0.979506144235	0.96756414386	0.974595267725	0.965852536323	0.976946285742
7.9	0.978952720007	0.966727123903	0.973922852994	0.964971347664	0.976351375627
8.0	0.97839224579	0.965863821069	0.973241872471	0.964078933673	0.975748887039
8.1	0.977824721582	0.964983479098	0.972552326155	0.963175294348	0.975138819979
8.2	0.977250147384	0.964092201201	0.971854214046	0.96226042969	0.974521174446
8.3	0.976668523196	0.96318998738	0.971147536144	0.961334339699	0.97389595044
8.4	0.976079849018	0.962276837633	0.97043229245	0.960397024374	0.973263147961
8.5	0.97548412485	0.961352751962	0.969708482963	0.959448483716	0.972622767009
8.6	0.974881350691	0.960417730365	0.968976107683	0.958488717725	0.971972748669
8.7	0.974271526543	0.959471772843	0.96823516661	0.957517726401	0.971264953044
8.8	0.973654652404	0.958514879396	0.967485659745	0.956535509744	0.97054897481
8.9	0.973030728275	0.957547050024	0.966727587087	0.955535385451	0.969824813968
9.0	0.972399754156	0.956568284727	0.965960948636	0.954497314444	0.969092470518
9.1	0.971761730046	0.955578583505	0.965185744392	0.953447644878	0.968351944459
9.2	0.971116655947	0.954577946357	0.964401974356	0.952386376754	0.967603235792
9.3	0.970464531857	0.953566373285	0.963609638527	0.95131351007	0.966846344517
9.4	0.969805357778	0.952543864287	0.962808736905	0.950229044828	0.966081270633
9.5	0.969139133708	0.951510419364	0.961999269491	0.949132981028	0.965308014141
9.6	0.968465859648	0.950466038516	0.961181236283	0.948025318668	0.96452657504
9.7	0.967785535597	0.949410721743	0.960354637283	0.94690605775	0.963736953331
9.8	0.967098161557	0.948344469045	0.959495302682	0.945775198273	0.962939149014
9.9	0.966403737526	0.947267280422	0.958595372173	0.944632740237	0.962133162088
10.0	0.965702263506	0.946179155874	0.957686305314	0.943478683643	0.961318992554
10.1	0.964926322787	0.9450800954	0.956768102104	0.94231302849	0.960496640412
10.2	0.96413968911	0.943970099002	0.955840762544	0.941135774778	0.959666105661
10.3	0.963345305348	0.942849166678	0.954904286634	0.939946922507	0.958827388301
10.4	0.962543171501	0.94171729843	0.953958674374	0.938746471678	0.957980488334
10.5	0.961733287567	0.940574494256	0.953003925763	0.93753442229	0.957125405758
10.6	0.960915653549	0.939420754157	0.952040040801	0.936310774343	0.956262140573
10.7	0.960090269445	0.938256078133	0.95106701949	0.935075527837	0.955390692781
10.8	0.959257135255	0.937080466184	0.950084861828	0.933828682773	0.954511062379
10.9	0.95841625098	0.935893918309	0.949093567816	0.93257023915	0.95362324937
11.0	0.95756761662	0.93469643451	0.948093137453	0.931300196968	0.952727253752
11.1	0.956711232174	0.933488014786	0.94708357074	0.930018556227	0.951823075526
11.2	0.955847097642	0.932268659136	0.946064867677	0.928725316928	0.950910714691
11.3	0.954975213025	0.930987556916	0.945037028263	0.92742047907	0.949990171248
11.4	0.954095578323	0.929687975907	0.944000052499	0.926104042653	0.949061445196
11.5	0.953208193535	0.928376944846	0.942953940385	0.924776007678	0.948124536536
11.6	0.952313058662	0.927054463731	0.94189869192	0.923436374144	0.947179445268
11.7	0.951410173703	0.925720532563	0.940834307105	0.922085142051	0.946226171391
11.8	0.950499538658	0.924375151342	0.939760785939	0.920722311399	0.945264714906
11.9	0.949581153529	0.923018320069	0.938678128424	0.919347882189	0.944295075813
12.0	0.948655018313	0.921650038742	0.937541891182	0.917961854419	0.943317254111
12.1	0.947721133012	0.920270307363	0.9363525038	0.916564228091	0.942331249801
12.2	0.946779497626	0.918879125931	0.935153245983	0.915155003205	0.941260689488
12.3	0.945775353718	0.917476494445	0.933944117731	0.913734179759	0.94008118182
12.4	0.944702010559	0.916062412907	0.932725119044	0.912301757755	0.938892045517
12.5	0.943619976363	0.914636881316	0.931496249923	0.910857737192	0.937693280581
12.6	0.942529251129	0.913199899671	0.930257510367	0.90936419969	0.936484887011
12.7	0.941429834857	0.911751467974	0.929008900377	0.907806150322	0.935266864806
12.8	0.940321727547	0.910291586224	0.927750419951	0.906235784358	0.934039213968
12.9	0.9392049292	0.908820254421	0.926482069091	0.904653101798	0.932801934495
13.0	0.938079439815	0.907337472565	0.925203847796	0.903058102643	0.931555026389
13.1	0.936945259393	0.905843240656	0.923915756067	0.901450786892	0.930298489648
13.2	0.935802387932	0.904337558695	0.922617793903	0.899831154544	0.929032324274
13.3	0.934650825434	0.90282042668	0.921309961304	0.898199205602	0.927756530265
13.4	0.933490571898	0.901291844612	0.91999225827	0.896554940063	0.926471107623
13.5	0.932321627325	0.899751812492	0.918664684802	0.894898357928	0.925176056346
13.6	0.931143991713	0.898200330318	0.917327240899	0.893229459198	0.923871376435
13.7	0.929957665064	0.896637398091	0.915979926561	0.891548243872	0.922557067891
13.8	0.928762647378	0.895004616786	0.914620515626	0.88985471195	0.921233130712
13.9	0.927558938653	0.893332272676	0.913140250399	0.888148863433	0.919899564899
14.0	0.926346538891	0.891647853879	0.911649297337	0.886430698319	0.918556370453
14.1	0.925125448091	0.889951360395	0.910147656439	0.88470021661	0.917203547372
14.2	0.923806663245	0.888242792225	0.908635327706	0.882957418305	0.915841095657
14.3	0.922395851432	0.886522149368	0.907112311137	0.881202303404	0.914469015308
14.4	0.920975139185	0.884789431824	0.905578606733	0.879434871908	0.913087306325
14.5	0.919544526504	0.883044639593	0.904034214493	0.877655123815	0.911695968708
14.6	0.91810401339	0.881287772676	0.902479134418	0.875863059127	0.910295002458
14.7	0.916653599842	0.879518831072	0.900913366507	0.874058677843	0.908884407573
14.8	0.91519328586	0.877737814781	0.89933691076	0.872241979963	0.907464184054
14.9	0.913723071444	0.875944723804	0.897749767178	0.870412965488	0.906011355738
15.0	0.912242956595	0.874139558139	0.89615193576	0.868571634416	0.904366486643
15.1	0.910752941312	0.872322317789	0.894543416507	0.866717986749	0.902710615079
15.2	0.909253025595	0.870493002751	0.892924209418	0.864852022486	0.901043741047
15.3	0.907743209444	0.868651613027	0.891294314493	0.862973741627	0.899365864545
15.4	0.90622349286	0.866798148616	0.889653731733	0.861060048596	0.897676985575
15.5	0.904693875841	0.864932609518	0.887884380767	0.859039029239	0.895977104136
15.6	0.903154358389	0.863054995733	0.886060510552	0.85700492885	0.894266220227
15.7	0.901604940503	0.861165307262	0.884224911268	0.85495774743	0.89254433385
15.8	0.900045622184	0.859263544104	0.882377582916	0.852897484979	0.890811445005
15.9	0.898316574155	0.85730185752	0.880518525494	0.850824141496	0.88906755369
16.0	0.896541343426	0.855265590229	0.878647739004	0.848737716982	0.887312659906
16.1	0.894754982723	0.853216556372	0.876765223444	0.846638211436	0.885546763654
16.2	0.892957492047	0.851154755949	0.874870978816	0.844525624859	0.883769864932
16.3	0.891148871398	0.84908018896	0.872965005118	0.84239995725	0.881981963742
16.4	0.889329120776	0.846992855404	0.871047302352	0.84026120861	0.880183060083
16.5	0.88749824018	0.844892755283	0.869117870517	0.838109378939	0.878373153955
16.6	0.885656229612	0.842779888595	0.867176709613	0.835944468236	0.876552245359
16.7	0.88380308907	0.840654255341	0.86522381964	0.833766476501	0.874720334293
16.8	0.881938818554	0.838515855521	0.863259200599	0.831575403735	0.872877420758
16.9	0.880063418066	0.836364689135	0.861281335701	0.829371249938	0.871023504755
17.0	0.878176887604	0.834200756184	0.859131073415	0.827154015109	0.869158586283
17.1	0.876279227169	0.832024056665	0.856968125216	0.824923699249	0.867282665342
17.2	0.874370436761	0.829834590581	0.854792491104	0.822680302358	0.865360844993
17.3	0.87245051638	0.827632357931	0.852604171079	0.820423824435	0.863021336206
17.4	0.870362364745	0.825417358715	0.85040316514	0.81815426548	0.86066826505
17.5	0.868201552126	0.823189592932	0.848189473289	0.815871625494	0.858301631523
17.6	0.866028356627	0.820949060584	0.845963095524	0.813575904477	0.855921435627
17.7	0.863842778247	0.818695761669	0.843724031846	0.811267102428	0.853527677361
17.8	0.861644816988	0.816346623091	0.841472282254	0.808891872112	0.851120356725
17.9	0.859434472847	0.813951781726	0.83920784675	0.806423943606	0.84869947372
18.0	0.857211745827	0.811543523881	0.836930725332	0.803942189171	0.846265028345
18.1	0.854976635926	0.809121849559	0.834640918002	0.801446608806	0.8438170206
18.2	0.852729143145	0.806686758759	0.832338424758	0.79893720251	0.841355450485
18.3	0.850469267483	0.80423825148	0.829944448177	0.796413970285	0.838880318
18.4	0.848197008941	0.801776327723	0.827447992797	0.79387691213	0.836391623146
18.5	0.845912367519	0.799300987487	0.824937932756	0.791326028045	0.833889365921
18.6	0.843615343216	0.796812230774	0.822414268053	0.788761318029	0.831373546327
18.7	0.841305936033	0.794310057582	0.819876998689	0.786182782084	0.828844164364
18.8	0.838800364676	0.791794467912	0.817326124664	0.783590420209	0.82630122003
18.9	0.836245940646	0.789265461764	0.814761645977	0.780984232403	0.823744713327
19.0	0.833677965295	0.786723039137	0.812183562628	0.778364218668	0.821174644254
19.1	0.831096438623	0.784167200033	0.809591874618	0.775730379003	0.818591012811
19.2	0.82850136063	0.78159794445	0.806986581947	0.773082713407	0.815993818998
19.3	0.825892731316	0.779015272388	0.804367684614	0.770421221882	0.813383062816
19.4	0.823270550681	0.776419183849	0.801735182619	0.767745904427	0.810758744264
19.5	0.820634818724	0.773722608483	0.799089075963	0.765056761042	0.808120863342
19.6	0.817985535447	0.770990209581	0.796279602821	0.762353791726	0.80546942005
19.7	0.815322700848	0.768243834214	0.793432614775	0.759636996481	0.802804414388
19.8	0.812646314928	0.765483482382	0.790571138239	0.756906375306	0.800125846357
19.9	0.809956377687	0.762709154085	0.787695173216	0.754112546096	0.797433715956
20.0	0.807252889126	0.759920849323	0.784804719703	0.751241708845	0.794728023185
20.1	0.804361703568	0.757118568096	0.781899777701	0.748356481433	0.792008768045
20.2	0.801440077788	0.754302310404	0.778980347211	0.745456863859	0.789275950534
20.3	0.798503952625	0.751472076247	0.776046428232	0.742542856123	0.786529570654
20.4	0.795553328079	0.748627865625	0.773098020764	0.739614458225	0.783769628404
20.5	0.792588204148	0.745769678539	0.770135124808	0.736671670166	0.780996123784
20.6	0.789608580835	0.742897514987	0.767157740362	0.733714491946	0.778209056795
20.7	0.786614458137	0.74001137497	0.764161198639	0.730742923563	0.775408427435
20.8	0.783605836056	0.737111258488	0.760996742235	0.727756965019	0.772594235706
20.9	0.780582714592	0.734197165541	0.757817035439	0.724756616314	0.769766481607
21.0	0.777545093744	0.731243296663	0.754622078251	0.721741877446	0.766925165139
21.1	0.774492973513	0.728192961754	0.751411870671	0.718712748417	0.763817977124
21.2	0.771426353898	0.725128135943	0.748186412698	0.715669229227	0.760375416339
21.3	0.768204740607	0.72204881923	0.744945704333	0.712611319874	0.756916578671
21.4	0.764927972408	0.718955011614	0.741689745575	0.70953902036	0.753441464119
21.5	0.761635856348	0.715846713096	0.738418536426	0.706452330685	0.749950072684
21.6	0.758328392428	0.712723923676	0.735132076884	0.703351250847	0.746442404367
21.7	0.755005580647	0.709586643354	0.731830366949	0.700235780848	0.742918459166
21.8	0.751667421006	0.70643487213	0.728513406623	0.697068275845	0.739378237082
21.9	0.748313913505	0.703268610003	0.725075365817	0.693846737432	0.735821738114
22.0	0.744945058143	0.700087856975	0.721600485067	0.690610455135	0.732248962264
22.1	0.741560854921	0.696892613044	0.718109773426	0.687359428956	0.72865990953
22.2	0.738161303838	0.693682878211	0.714603230892	0.684093658894	0.725054579914
22.3	0.734746404895	0.690458652475	0.711080857466	0.680813144949	0.721432973414
22.4	0.73125931307	0.687219935838	0.707542653149	0.677517887122	0.717795090031
22.5	0.727623194959	0.683900866363	0.70398861794	0.674207885411	0.714140929765
22.6	0.723970880331	0.68054570896	0.700418751839	0.670883139818	0.710470492616
22.7	0.720302369185	0.677175672811	0.696833054847	0.667543650341	0.706783778583
22.8	0.716617661522	0.673790757915	0.693231526962	0.664189416982	0.703080787668
22.9	0.712916757343	0.670390964272	0.68959092799	0.660820439739	0.699361519869
23.0	0.709199656645	0.666976291882	0.685832210333	0.657436718614	0.695625975187
23.1	0.705466359431	0.663546740746	0.682057114822	0.654038253606	0.691874153622
23.2	0.7017168657	0.660102310863	0.678265641456	0.650625044715	0.688106055174
23.3	0.697951175451	0.656643002233	0.674457790236	0.647197091941	0.684321679843
23.4	0.694169288685	0.653168814856	0.67063356116	0.643754395285	0.680521027628
23.5	0.690341255449	0.649679748732	0.66679295423	0.640293579015	0.676704098531
23.6	0.686448063495	0.646175803862	0.662935969445	0.636765915202	0.67287089255
23.7	0.682538339941	0.642656980244	0.659062606806	0.633223271925	0.669021409686
23.8	0.678612084786	0.639111012054	0.655172866312	0.629665649184	0.665155649939
23.9	0.674669298031	0.63548223835	0.651265894301	0.626093046979	0.661273613309
24.0	0.670709979675	0.631838249662	0.647266835585	0.622505465309	0.657375299796
24.1	0.666734129718	0.62817904599	0.643251079338	0.618902904175	0.653460709399
24.2	0.662741748161	0.624504627334	0.63921862556	0.615285363578	0.64952984212
24.3	0.658732835003	0.620814993694	0.635169474251	0.611652843516	0.645582697957
24.4	0.654707390244	0.617110145069	0.631103625411	0.608005343989	0.641326883027
24.5	0.650665413885	0.613390081461	0.62702107904	0.604342864999	0.637008792342
24.6	0.646509430521	0.609654802868	0.622921835137	0.600665406544	0.632673040755
24.7	0.642331169852	0.605904309292	0.618805893703	0.596972968626	0.628319628266
24.8	0.638135958836	0.602138600731	0.614673254738	0.593265551243	0.623948554874
24.9	0.633923797472	0.598357677186	0.610506661712	0.589543154396	0.619559820579
25.0	0.629694685761	0.594561538657	0.606272124619	0.585805778084	0.615153425381
25.1	0.625448623702	0.590737878011	0.602020615433	0.582053422309	0.610729369281
25.2	0.621185611295	0.586868405869	0.597752134154	0.578249370203	0.606287652279
25.3	0.616905648541	0.582983548151	0.593466680783	0.574423165652	0.601828274374
25.4	0.61260873544	0.579083304859	0.589164255319	0.570581807816	0.597351235566
25.5	0.608294871991	0.575167675991	0.584844857763	0.566725296694	0.592856535856
25.6	0.603859378659	0.571236661548	0.580508488114	0.562853632287	0.588344175243
25.7	0.599400052981	0.56729026153	0.576155146373	0.558966814595	0.583814153727
25.8	0.594923342018	0.563328475937	0.571784832539	0.555064843617	0.579266471309
25.9	0.590429245769	0.559351304769	0.567395755023	0.551147719354	0.574701127988
26.0	0.585917764235	0.555358748026	0.562989412473	0.547215441806	0.570118123765
26.1	0.581388897416	0.551350805708	0.558566089798	0.543268010972	0.565517458639
26.2	0.576842645311	0.547327477814	0.554125786997	0.539305426853	0.56089913261
26.3	0.572279007921	0.543286509888	0.54966850407	0.535327689449	0.556263145679
26.4	0.567697985246	0.539187773952	0.545194241019	0.531334798759	0.551609497845
26.5	0.563084829134	0.535073483041	0.540702997841	0.527326754784	0.546938189109
26.6	0.558421902323	0.530943637155	0.536194774539	0.523303557523	0.54224921947
26.7	0.5537414127	0.526798236294	0.531669571111	0.5192732215	0.537542588929
26.8	0.549043360263	0.522637280458	0.527110889615	0.515233022339	0.532818297485
26.9	0.544327745014	0.518460769646	0.52253109515	0.51117771963	0.528076345138
27.0	0.539594566952	0.51426870386	0.517934243724	0.507107313373	0.523316731889
27.1	0.534843826077	0.510061083098	0.513320335334	0.503021803568	0.518539457737
27.2	0.530075522389	0.505837907362	0.508689369983	0.498921190214	0.513743871855
27.3	0.525289655888	0.50159917665	0.504041347668	0.494805473312	0.50892742718
27.4	0.520485202971	0.497344890963	0.499376268391	0.490674652862	0.504093307479
27.5	0.515620806422	0.493072375761	0.494694132151	0.486528728863	0.499241512751
27.6	0.510738688938	0.488779497497	0.489999266697	0.482367701317	0.494372042996
27.7	0.50583885052	0.484471037097	0.485392860288	0.478191570222	0.489484898216
27.8	0.500921291168	0.480146994563	0.480769794182	0.474000335578	0.484580078409
27.9	0.49598601088	0.475807369893	0.476130068378	0.469793997387	0.479657583575
28.0	0.491033009658	0.471452163087	0.471473682876	0.465572555647	0.474717413716
28.1	0.486062287502	0.467081374147	0.466800637677	0.461346539263	0.46975956883
28.2	0.481073844411	0.462695003071	0.462110932779	0.457149231839	0.464784048918
28.3	0.476066569545	0.45829304986	0.457404568184	0.45293701391	0.459790853979
28.4	0.471013717469	0.453875514514	0.452681543892	0.448709885474	0.454779984014
28.5	0.465943042282	0.449442397033	0.447941859902	0.444467846533	0.449751439023
28.6	0.460854543984	0.444997171394	0.443185516214	0.440210897085	0.444705219005
28.7	0.455748222574	0.440557084101	0.438412512828	0.435939037132	0.439641323961
28.8	0.450624078053	0.436101499121	0.433622849745	0.431652266672	0.434559753891
28.9	0.445482110421	0.431630416454	0.428816526964	0.427350585707	0.429460508794
29.0	0.440322319677	0.4271438361	0.423993544485	0.423033994236	0.424343588672
29.1	0.435144705822	0.422641758059	0.419153902309	0.418702492259	0.419208993522
29.2	0.429949268855	0.418124182331	0.414297600435	0.414356079775	0.414056723347
29.3	0.424736008778	0.413591108917	0.409486295097	0.409994756786	0.408886778145
29.4	0.419504925588	0.409042537815	0.404802884099	0.405618523291	0.403699157917
29.5	0.414256019288	0.404478469027	0.400103515993	0.401256343837	0.398493862662
29.6	0.408989289876	0.399898902551	0.395388190781	0.396909749233	0.393270892381
29.7	0.403704737352	0.395332195997	0.390656908461	0.39254844534	0.388030247074
29.8	0.398402361717	0.390802132722	0.385909669033	0.388172432159	0.382880941108
29.9	0.393082162971	0.386256842343	0.381146472498	0.383781709691	0.378091381085
30.0	0.387744141114	0.381696324861	0.376367318856	0.379376277934	0.373285775634
30.1	0.382495704616	0.377120580276	0.371572208107	0.37495613689	0.368464124756
30.2	0.377245323829	0.372529608587	0.366761140251	0.370521286557	0.363626428451
30.3	0.371977528844	0.367923409795	0.361934115287	0.366071726936	0.358772686719
30.4	0.366692319661	0.363301983899	0.357091133215	0.361607458028	0.353902899559
30.5	0.361389696279	0.3586653309	0.352232194037	0.357128479831	0.349017066972
30.6	0.356069658699	0.354013450797	0.347357297751	0.352634792346	0.344115188958
30.7	0.35073220692	0.349346343591	0.342466444358	0.348126395574	0.339197265517
30.8	0.345377340944	0.344777343479	0.337559633857	0.343673937386	0.334263296648
30.9	0.340005060769	0.340200568568	0.332801745061	0.339316467986	0.329313282353
31.0	0.334615366396	0.335608958082	0.328217106797	0.334944873886	0.32434722263
31.1	0.329208257824	0.331002512021	0.323617655486	0.330559155089	0.31936511748
31.2	0.323783735054	0.326381230385	0.319003391127	0.326159311594	0.314366966902
31.3	0.318341798086	0.321745113174	0.31437431372	0.3217453434	0.309352770898
31.4	0.31288244692	0.317094160387	0.309730423266	0.317317250508	0.304322529466
31.5	0.307405681555	0.312428372026	0.305071719764	0.312875032918	0.299276242607
31.6	0.301911501992	0.307747748089	0.300398203214	0.308418690629	0.294213910321
31.7	0.296665822077	0.303052288578	0.295709873617	0.303948223642	0.289135532607
31.8	0.291553813479	0.298634271571	0.291006730971	0.299463631958	0.284041109467
31.9	0.286425704065	0.294245656799	0.286288775278	0.294964915574	0.278930640899
32.0	0.281281493837	0.289843263017	0.281556006538	0.290452074493	0.273804126904
32.1	0.276121182795	0.285427090225	0.27680842475	0.286122464041	0.268661567482
32.2	0.270944770938	0.280997138422	0.272046029914	0.281819231705	0.26383418703
32.3	0.265752258267	0.276553407609	0.26726882203	0.27750261451	0.259567000818
32.4	0.260543644781	0.272095897786	0.262671205259	0.273172612455	0.25528658302
32.5	0.255318930481	0.267624608953	0.258342357344	0.268829225541	0.250992933638
32.6	0.250078115366	0.263139541109	0.254000169373	0.264472453767	0.24668605267
32.7	0.244821199437	0.258640694255	0.249644641347	0.260102297133	0.242365940117
32.8	0.239548182694	0.254128068391	0.245275773265	0.25571875564	0.238032595979
32.9	0.234259065135	0.249601663516	0.240893565129	0.251321829288	0.233686020256
33.0	0.228953846763	0.245061479631	0.236498016937	0.246911518076	0.229326212947
33.1	0.223632527576	0.240507516736	0.23208912869	0.242487822005	0.224953174054
33.2	0.218440147101	0.235939774831	0.227666900388	0.238050741074	0.220566903575
33.3	0.213819971673	0.231358253915	0.22323133203	0.233873689333	0.216167401511
33.4	0.20918590098	0.22676295399	0.218782423618	0.229777279256	0.211754667862
33.5	0.204537935023	0.222153875053	0.21432017515	0.225668586091	0.207328702628
33.6	0.199876073801	0.217531017107	0.209844586627	0.221547609837	0.202889505809
33.7	0.195200317315	0.213350560112	0.205355658049	0.217414350495	0.198437077404
33.8	0.190510665564	0.209421409066	0.200864803301	0.213268808063	0.193971417415
33.9	0.185807118549	0.20548061609	0.196958519346	0.209110982544	0.18949252584
34.0	0.181089676269	0.201528181186	0.193040695408	0.204940873935	0.18500040268
34.1	0.176358338725	0.197564104353	0.189111331489	0.200758482238	0.180495047935
34.2	0.171613105917	0.19358838559	0.185170427588	0.196563807452	0.175976461604
34.3	0.166853977844	0.189601024899	0.181217983704	0.192356849577	0.171444643689
34.4	0.162080954506	0.185602022278	0.177253999838	0.188181856013	0.167089128762
34.5	0.157294035904	0.181591377729	0.17327847599	0.184474822515	0.163728286958
34.6	0.152493222038	0.17756909125	0.16929141216	0.180757028397	0.160357689446
34.7	0.148144294625	0.173535162843	0.165292808348	0.177028473659	0.156977336224
34.8	0.14436633049	0.169489592506	0.161282664554	0.173289158302	0.153587227294
34.9	0.140577494516	0.165432380241	0.157260980777	0.169539082325	0.150187362654
35.0	0.136777786703	0.161363526046	0.153227757019	0.165778245728	0.146777742305
35.1	0.13296720705	0.157283029923	0.149182993278	0.162006648512	0.143358366247
35.2	0.129145755558	0.15319089187	0.14528288739	0.158224290675	0.139929234479
35.3	0.125313432227	0.149087111888	0.141932878445	0.154431172219	0.136490347003
35.4	0.121470237057	0.144971689978	0.138573365928	0.150627293144	0.133041703817
35.5	0.117616170048	0.141283572703	0.135204349839	0.146812653448	0.129583304922
35.6	0.113751231199	0.138146518815	0.131825830179	0.143435150265	0.126115150318
35.7	0.109875420511	0.135000640585	0.128437806948	0.140156384287	0.122637240005
35.8	0.105988737984	0.131845938012	0.125040280145	0.136868421209	0.119149573983
35.9	0.102091183617	0.128682411096	0.121633249771	0.133571261033	0.115652152252
36.0	0.0981827574117	0.125510059837	0.118216715825	0.130264903756	0.112144974811
36.1	0.0946008138484	0.122328884235	0.114790678307	0.12694934938	0.108628041661
36.2	0.0918227358346	0.11913888429	0.111355137219	0.123624597905	0.105101352802
36.3	0.0890369729576	0.115940060003	0.107910092558	0.12029064933	0.101564908234
36.4	0.0862435252175	0.112732411372	0.104455544327	0.116947503655	0.0980187079572
36.5	0.0834423926144	0.109515938399	0.100991492523	0.113595160881	0.0948387746105
36.6	0.0806335751481	0.106290641083	0.0982718917867	0.110233621008	0.0925242506191
36.7	0.0778170728187	0.103056519424	0.0955942923739	0.107388145378	0.0902033941408
36.8	0.0749928856262	0.0998135734223	0.0929093870965	0.104610741979	0.0878762051755
36.9	0.0721610135706	0.0965618030776	0.0902171759543	0.10182578102	0.0855426837232
37.0	0.0693214566519	0.09330120839	0.0875176589474	0.0990332625012	0.0832028297839
37.1	0.06647421487	0.0900317893596	0.0848108360758	0.0962331864218	0.0808566433576
37.2	0.0636192882251	0.0868905487105	0.0820967073395	0.093425552782	0.0785041244444
37.3	0.0607566767171	0.0846320304646	0.0793752727385	0.0906103615821	0.0761452730442
37.4	0.0578863803459	0.0823674490825	0.0766465322728	0.0877876128218	0.073780089157
37.5	0.0557081799139	0.0800968045642	0.0739104859424	0.0849573065013	0.0714085727828
37.6	0.053858457457	0.0778200969097	0.0711671337473	0.0821194426205	0.0690307239216
37.7	0.052003808975	0.0755373261189	0.0684164756875	0.0794419966654	0.0666465425735
37.8	0.0501442344677	0.0732484921919	0.0657573936726	0.0772375517075	0.0642560287384
37.9	0.0482797339353	0.0709535951286	0.0637812862108	0.0750272671603	0.0618591824163
38.0	0.0464103073777	0.0686526349292	0.0617999578575	0.0728111430238	0.0594560036072
38.1	0.0445359547949	0.0663456115935	0.0598134086125	0.070589179298	0.0570464923111
38.2	0.0426566761869	0.0640325251216	0.057821638476	0.0683613759829	0.0546306485281
38.3	0.0407724715537	0.0617133755134	0.0558246474479	0.0661277330785	0.052208472258
38.4	0.0388833408953	0.059388162769	0.0538224355283	0.0638882505848	0.049779963501
38.5	0.0369892842118	0.0570568868884	0.051815002717	0.0616429285019	0.0479466152787
38.6	0.0350903015031	0.0547195478715	0.0498023490142	0.0593917668296	0.0465562654466
38.7	0.0331863927692	0.0523761457185	0.0477844744199	0.057134765568	0.0451623090003
38.8	0.031694638058	0.0500266804292	0.0457613789339	0.0553952254668	0.0437647459395
38.9	0.030556363742	0.0482410154845	0.0437330625563	0.0536871011848	0.0423635762645
39.0	0.0294151595049	0.0468343210777	0.0416995252872	0.0519745801865	0.040958799975
39.1	0.0282710253468	0.045424015132	0.0402197163949	0.0502576624719	0.0395504170713
39.2	0.0271239612677	0.0440100976473	0.0389401034791	0.048536348041	0.0381384275532
39.3	0.0259739672676	0.0425925686237	0.0376572220756	0.0468106368938	0.0367228314207
39.4	0.0248210433465	0.0411714280613	0.0363710721845	0.0450805290303	0.0353036286739
39.5	0.0236651895043	0.0397466759599	0.0350816538057	0.0433460244505	0.0338808193127
39.6	0.0225064057412	0.0383183123196	0.0337889669393	0.0416071231544	0.0324544033372
39.7	0.021344692057	0.0368863371403	0.0324930115853	0.039863825142	0.0310243807473
39.8	0.0201800484518	0.0354507504222	0.0311937877436	0.0385479051372	0.0295907515431
39.9	0.0190124749255	0.0340115521652	0.0298912954142	0.0372873022418	0.0281535157245
40.0	0.0178419714783	0.0325687423692	0.0285855345972	0.0360235359765	0.0267126732916
40.1	0.0171094954591	0.0311223210343	0.0272765052925	0.0347566063414	0.0252682242443
40.2	0.0164644084686	0.0296722881605	0.0259642075002	0.0334865133364	0.0238201685826
40.3	0.0158177147856	0.0282186437478	0.0249353083529	0.0322132569615	0.0223685063067
40.4	0.0151694144103	0.0267613877962	0.0240144450488	0.0309368372167	0.0215349322231
40.5	0.0145195073426	0.025769470186	0.0230912995556	0.029657254102	0.0208451496758
40.6	0.0138679935826	0.024941454802	0.0221658718733	0.0283745076175	0.0201536618565
40.7	0.0132148731301	0.0241113974566	0.021238162002	0.0271149953304	0.0194604687651
40.8	0.0125601459853	0.0232792981497	0.0203081699415	0.0261846314292	0.0187655704016
40.9	0.011903812148	0.0224451568814	0.0193758956919	0.0252519844264	0.0180689667661
41.0	0.0112458716184	0.0216089736515	0.0184413392531	0.024317054322	0.0173706578585
41.1	0.0105863243965	0.0207707484601	0.0175045006253	0.023379841116	0.0166706436789
41.2	0.00992517048211	0.0199304813073	0.0165653798084	0.0224403448084	0.0159689242272
41.3	0.00941100296583	0.0190881721929	0.0156239768024	0.0214985653992	0.0152654995035
41.4	0.00903504746978	0.0182438211171	0.01470345789	0.0205545028884	0.0145603695077
41.5	0.00865818277059	0.0173974280798	0.0141492473357	0.019608157276	0.0138535342398
41.6	0.00828040886827	0.016548993081	0.0135936997234	0.018659528562	0.0131449936999
41.7	0.00790172576282	0.0156985161207	0.013036815053	0.0178633789649	0.0124347478879
41.8	0.00752213345423	0.0148459971989	0.0124785933246	0.0172217348135	0.0117227968039
41.9	0.0071416319425	0.0139914363156	0.0119190345382	0.0165785537899	0.0110091404478
42.0	0.00676022122764	0.0133280025458	0.0113581386938	0.0159338358941	0.0102937788197
42.1	0.00637790130965	0.0128742740378	0.0107959057913	0.015287581126	0.00957671191947
42.2	0.00599467218853	0.0124194665084	0.0102323358308	0.0146397894857	0.0092929419177
42.3	0.00561053386426	0.0119635799575	0.00966742881226	0.0139904609732	0.00906679460681
42.4	0.00522548633687	0.0115066143852	0.00910118473569	0.0133395955885	0.00884011203602
42.5	0.00494103025683	0.0110485697915	0.00853360360108	0.0126871933316	0.00861289420532
42.6	0.00473652024065	0.0105894461763	0.00813841332805	0.0120618253691	0.00838514111471
42.7	0.00453152958988	0.0101292435398	0.00781119362899	0.0116153774587	0.0081568527642
42.8	0.00432605830452	0.0096679618818	0.00748320670906	0.011167882777	0.00792802915378
42.9	0.00412010638458	0.0092056012024	0.00715445256826	0.0107193413241	0.00769867028345
43.0	0.00391367383005	0.00874216150157	0.0068249312066	0.0102697531001	0.00746877615321
43.1	0.00370676064094	0.00827764277932	0.00649464262408	0.00981911810485	0.00723834676307
43.2	0.00349936681724	0.00781204503565	0.00616358682069	0.00936743633844	0.00700738211302
43.3	0.00329149235896	0.00734536827056	0.00583176379643	0.00891470780084	0.00677588220306
43.4	0.00308313726609	0.00687761248405	0.00549917355131	0.00846093249206	0.00654384703319
43.5	0.00287430153864	0.00658625288379	0.00516581608532	0.00800611041209	0.00631127660342
43.6	0.00266498517659	0.00635238927611	0.00483169139847	0.00770532621359	0.00607817091374
43.7	0.00254750553443	0.00611798866819	0.00459375220504	0.00740742948495	0.00584452996415
43.8	0.00243704391277	0.00588305106001	0.00440348825825	0.00710885028958	0.00561035375466
43.9	0.00232632980741	0.00564757645159	0.00421278942245	0.00680958862747	0.00537564228525
44.0	0.00221536321834	0.00541156484292	0.00402165569763	0.00650964449864	0.00514039555594
44.1	0.00210414414556	0.00517501623401	0.00383008708378	0.00620901790307	0.00490461356672
44.2	0.00199267258908	0.00493793062484	0.00363808358092	0.00590770884077	0.0046682963176
44.3	0.00188094854889	0.00470030801543	0.00344564518903	0.00560571731173	0.00443144380857
44.4	0.001768972025	0.00446214840577	0.00325277190812	0.00530374724207	0.00419405603963
44.5	0.0016567430174	0.00422345179587	0.00305946373819	0.00510116628633	0.00395613301078
44.6	0.00154426152609	0.00398421818572	0.00286572067924	0.0048981295804	0.00371767472202
44.7	0.00143152755107	0.00374444757532	0.00267154273127	0.00469463712429	0.00347868117336
44.8	0.00135076501035	0.00350413996467	0.00255287416018	0.00449068891799	0.00323915236479
44.9	0.00129146724894	0.00332379512907	0.00244306495165	0.00428628496152	0.00299908829631
45.0	0.00123203727401	0.00320077408525	0.00233301090655	0.00408142525486	0.00275848896793
45.1	0.00117247508556	0.00307747935724	0.00222271202485	0.00387610979803	0.00251735437964
45.2	0.00111278068361	0.00295391094504	0.00211216830658	0.00367033859101	0.00227568453144
45.3	0.00105295406813	0.00283006884864	0.00200137975171	0.00347791691036	0.00203347942333
45.4	0.000992995239147	0.00270595306806	0.00189034636026	0.00333577139572	0.00179073905532
45.5	0.000932904196644	0.00258156360329	0.00177906813223	0.00319331244004	0.00157596005819
45.6	0.000872680940627	0.00245690045432	0.00166754506761	0.00305054004331	0.00153520295592
45.7	0.000812325471095	0.00233196362116	0.0015557771664	0.00290745420553	0.00149435637594
45.8	0.000751837788048	0.00220675310382	0.0014620330491	0.00276405492671	0.00145342031823
45.9	0.000707129016112	0.00208126890228	0.00139905916139	0.00262034220684	0.00141239478281
46.0	0.000675363474119	0.00195551101655	0.00133594792605	0.00247631604592	0.00137127976966
46.1	0.000643528801458	0.00182947944663	0.00127269934307	0.00233197644396	0.00133007527878
46.2	0.000611624998129	0.00170317419252	0.00120931341247	0.00221983115059	0.00128878131019
46.3	0.000579652064131	0.00162214339955	0.00114579013424	0.0021301574244	0.00124739786388
46.4	0.000547609999466	0.00155963767444	0.00108212950839	0.00204028980907	0.00120592493984
46.5	0.000515498804133	0.00149699709341	0.0010183315349	0.0019502283046	0.00116436253808
46.6	0.000483318478131	0.00143422165644	0.000954396213785	0.001859972911	0.0011227106586
46.7	0.000451069021461	0.00137131136353	0.000890323545042	0.00176952362826	0.0010809693014
46.8	0.000418750434124	0.00130826621469	0.000828550053214	0.00167888045638	0.00103913846647
46.9	0.000386362716118	0.00124508620992	0.000792514099457	0.00158804339537	0.000997218153829
47.0	0.000365706363116	0.00118177134922	0.000756401227975	0.00150040136935	0.000955208363462
47.1	0.000348709856823	0.00111832163258	0.000720211438769	0.0014369950843	0.000913109095372
47.2	0.000331677226181	0.00105473706001	0.00068394473184	0.00137345403562	0.000870920349562
47.3	0.000314608471191	0.000991017631506	0.000647601107186	0.00130977822332	0.000828642126029
47.4	0.00029750359185	0.000927163347068	0.000611180564808	0.00124596764739	0.000786274424775
47.5	0.000280362588161	0.000863174206697	0.000574683104706	0.00118202230784	0.000743817245798
47.6	0.000263185460123	0.000809057386051	0.000538108726879	0.00111794220467	0.000701270589101
47.7	0.000245972207735	0.000777477138917	0.000501457431329	0.00105372733787	0.000658634454681
47.8	0.000228722830998	0.000745830616344	0.000465091001903	0.000989377707448	0.00061590884254
47.9	0.000211437329912	0.000714117818331	0.000444492608896	0.00094468496439	0.000573093752676
48.0	0.000195898006304	0.000682338744878	0.000423851168046	0.000904701225267	0.000530189185091
48.1	0.000186829126785	0.000650493395985	0.000403166679353	0.000864634099827	0.000487195139785
48.2	0.000177741373427	0.000618581771653	0.000382439142816	0.00082448358807	0.000444111616756
48.3	0.000168634746231	0.00058660387188	0.000361668558437	0.000784249689995	0.000400938616006
48.4	0.000159509245196	0.000554559696667	0.000340854926213	0.000743932405603	0.000357676137534
48.5	0.000150364870322	0.000522449246014	0.000319998246147	0.000703531734894	0.00031432418134
48.6	0.000141201621609	0.000490272519922	0.000299098518237	0.000663047677868	0.000270882747425
48.7	0.000132019499058	0.000458029518389	0.000278155742484	0.000629600232841	0.000254121498933
48.8	0.000122818502668	0.000425720241417	0.000258706265561	0.000600269385516	0.000246999360599
48.9	0.000113598632439	0.000397822624982	0.000246937940418	0.000570878372351	0.00023986261275
49.0	0.000104359888371	0.000381892969377	0.000235145524539	0.000541427193346	0.000232711255386
49.1	9.90641624836e-05	0.000365930771064	0.000223329017923	0.000511915848499	0.000225545288508
49.2	9.42171574252e-05	0.000349936030042	0.000211488420569	0.000482344337812	0.000218364712116
49.3	8.93602907084e-05	0.000333908746313	0.000199623732478	0.000454422018123	0.000211169526209
49.4	8.44935623333e-05	0.000317848919875	0.000187734953649	0.000433844977039	0.000203959730787
49.5	7.96169723e-05	0.00030175655073	0.000175822084084	0.000413226239823	0.000196735325851
49.6	7.47305206083e-05	0.000285631638876	0.000163885123781	0.000392565806475	0.0001894963114
49.7	6.98342072583e-05	0.000269474184314	0.000151924072741	0.000371863676996	0.000182242687435
49.8	6.492803225e-05	0.000253284187044	0.000142605201296	0.000351119851384	0.000174974453955
49.9	6.00119955833e-05	0.000237061647067	0.000135882798884	0.000330334329641	0.000167691610961
50.0	5.50860972584e-05	0.000220806564381	0.000129146911211	0.000314463886266	0.000160394158452
50.1	5.20119321221e-05	0.000204518938987	0.000122397538277	0.000299587798547	0.000153082096428
50.2	4.94273679675e-05	0.000192978550291	0.000115634680083	0.000284681988376	0.00014575542489
50.3	4.68376501456e-05	0.000184948903365	0.000108858336628	0.000269746455751	0.000138414143838
50.4	4.42427786564e-05	0.000176903277043	0.000102068507913	0.000254781200674	0.000131058253271
50.5	4.16427534999e-05	0.000168841671323	9.52651939368e-05	0.000239786223144	0.000123687753189
50.6	3.90375746761e-05	0.000160764086206	8.84483947002e-05	0.000227133593483	0.000116302643593
50.7	3.64272421849e-05	0.000152670521693	8.1702761754e-05	0.000216402565354	0.000108902924483
50.8	3.38117560265e-05	0.000144560977783	7.78702299226e-05	0.000205650350594	0.000101488595858
50.9	3.11911162007e-05	0.000136435454476	7.40301463044e-05	0.000194876949203	9.4059657718e-05
51.0	2.85653227077e-05	0.000128293951771	7.01825108992e-05	0.000184082361183	8.66161100638e-05
51.1	2.7044246749e-05	0.000120136469671	6.63273237073e-05	0.000173266586533	7.91579528951e-05
51.2	2.56663214733e-05	0.000111963008173	6.24645847285e-05	0.000163511376758	7.16851862118e-05
51.3	2.42857023065e-05	0.000103773567278	5.85942939628e-05	0.000155770987919	6.4197810014e-05
51.4	2.29023892487e-05	9.63721765519e-05	5.47164514102e-05	0.000148015495882	5.66958243017e-05
51.5	2.15163822998e-05	9.23333019102e-05	5.08310570708e-05	0.000140244900648	4.91792290749e-05
51.6	2.01276814598e-05	8.82865771721e-05	4.69381109446e-05	0.000132459202216	4.31416510487e-05
51.7	1.87362867289e-05	8.42320023374e-05	4.42816323999e-05	0.000124658400586	4.18837380629e-05
51.8	1.73421981068e-05	8.01695774063e-05	4.20920317918e-05	0.000117335592292	4.06233896211e-05
51.9	1.59454155937e-05	7.60993023787e-05	3.98982000714e-05	0.000111752383168	3.93606057234e-05
52.0	1.4657134094e-05	7.20211772546e-05	3.77001372387e-05	0.000106158406041	3.80953863698e-05
52.1	1.39240253867e-05	6.79352020341e-05	3.54978432937e-05	0.000100553660912	3.68277315602e-05
52.2	1.31895082091e-05	6.3841376717e-05	3.32913182364e-05	9.49381477816e-05	3.55576412947e-05
52.3	1.24535825615e-05	5.97397013035e-05	3.10805620669e-05	8.93118666486e-05	3.42851155733e-05
52.4	1.17162484437e-05	5.56301757934e-05	2.8865574785e-05	8.3939474996e-05	3.3010154396e-05
52.5	1.09775058557e-05	5.15128001869e-05	2.66463563909e-05	7.9912054243e-05	3.17327577627e-05
52.6	1.02373547977e-05	4.76000204645e-05	2.49964726326e-05	7.58769548995e-05	3.04529256735e-05
52.7	9.49579526945e-06	4.55681000956e-05	2.37476961235e-05	7.18341769654e-05	2.91706581284e-05
52.8	8.7528272711e-06	4.35323204287e-05	2.24965477692e-05	6.77837204407e-05	2.78859551274e-05
52.9	8.00845080261e-06	4.14926814639e-05	2.12430275697e-05	6.37255853255e-05	2.65988166704e-05
53.0	7.48593623347e-06	3.94491832012e-05	1.9987135525e-05	5.98658407083e-05	2.53092427575e-05
53.1	7.09518136575e-06	3.74018256405e-05	1.8728871635e-05	5.69604264472e-05	2.40172333887e-05
53.2	6.70368991957e-06	3.53506087819e-05	1.74682358998e-05	5.40495354392e-05	2.27227885639e-05
53.3	6.31146189495e-06	3.32955326253e-05	1.62052283194e-05	5.11331676842e-05	2.14259082832e-05
53.4	5.91849729188e-06	3.12365971708e-05	1.49398488938e-05	4.82113231823e-05	2.01265925466e-05
53.5	5.52479611035e-06	2.91738024183e-05	1.40088867583e-05	4.52840019334e-05	1.88248413541e-05
53.6	5.13035835038e-06	2.71071483679e-05	1.32965167898e-05	4.25670327259e-05	1.75206547057e-05
53.7	4.73518401196e-06	2.50366350195e-05	1.25828165319e-05	4.04708049286e-05	1.62140326013e-05
53.8	4.33927309508e-06	2.32593698781e-05	1.18677859846e-05	3.83706699033e-05	1.4904975041e-05
53.9	3.99131299732e-06	2.2236755964e-05	1.11514251479e-05	3.626662765e-05	1.35934820248e-05
54.0	3.7834477219e-06	2.12122430455e-05	1.04337340219e-05	3.41586781688e-05	1.22795535526e-05
54.1	3.57519715403e-06	2.01858311224e-05	9.71471260643e-06	3.20468214597e-05	1.09631896245e-05
54.2	3.36656129372e-06	1.91575201949e-05	8.99436090159e-06	3.01743705454e-05	9.64439024051e-06
54.3	3.15754014096e-06	1.81273102629e-05	8.27267890736e-06	2.86617620741e-05	8.32315540058e-06
54.4	2.94813369575e-06	1.70952013264e-05	7.79439996023e-06	2.71463653844e-05	7.37175977076e-06
54.5	2.73834195809e-06	1.60611933855e-05	7.38793177742e-06	2.56281804763e-05	7.1453825807e-06
54.6	2.52816492799e-06	1.502528644e-05	6.98071709657e-06	2.41072073499e-05	6.91858963823e-06


==> anc/figures/figure4b.txt <==
# text version of the displayed data
# radius,  entropy per site for stacked honeycomb $U/t=6,\ t/t'=6$, stacked honeycomb $U/t=4,\ t/t'=4$, stacked square $U/t=6,\ t/t'=6$, coupled 1D chains $U/t=2.98,\ t/t'=4.21$, isotropic cubic $U/t=8$
0.0	0.747745358837	0.722506568751	0.780878056796	0.705831968577	0.792680550733
0.1	0.747745757329	0.722506635098	0.78087830075	0.705832174766	0.792680996973
0.2	0.747746952804	0.722506834141	0.780879032612	0.705832793332	0.792682335694
0.3	0.747748945264	0.722507165878	0.780880252382	0.705833824276	0.792684566894
0.4	0.747751734707	0.722507630311	0.78088196006	0.705835267598	0.792687690575
0.5	0.747755321134	0.722508227439	0.780884155646	0.705837123297	0.792691706736
0.6	0.747759704545	0.722508957262	0.78088683914	0.705839391374	0.792696615377
0.7	0.74776488494	0.72250981978	0.780890010542	0.705842071828	0.792702416499
0.8	0.747770862318	0.722510814992	0.780893669852	0.70584516466	0.792709110101
0.9	0.74777763668	0.7225119429	0.78089781707	0.705848669869	0.792716696183
1.0	0.747785208026	0.722513203503	0.780902452196	0.705852587456	0.792725174745
1.1	0.747793576356	0.722514596802	0.780907575231	0.70585691742	0.792734545787
1.2	0.74780274167	0.722516122795	0.780913186173	0.705861659762	0.79274480931
1.3	0.747812703967	0.722517781483	0.780919285023	0.705866814482	0.792755965313
1.4	0.747823463248	0.722519572866	0.780925871781	0.705872381579	0.792768013796
1.5	0.747835019513	0.722521496944	0.780932946447	0.705878361054	0.792780954759
1.6	0.747847372762	0.722523553718	0.780940509022	0.705884752906	0.792794788203
1.7	0.747860522995	0.722525743186	0.780948559504	0.705891557136	0.792809514127
1.8	0.747874470211	0.72252806535	0.780957097894	0.705898773743	0.792825132531
1.9	0.747889214411	0.722530520208	0.780966124193	0.705906402728	0.792841643415
2.0	0.747904755595	0.722533107762	0.780975638399	0.705914444091	0.79285904678
2.1	0.747921093763	0.72253582801	0.780985640513	0.705922897831	0.792877342624
2.2	0.747938228915	0.722538680954	0.780996130536	0.705931763949	0.792896530949
2.3	0.74795616105	0.722541666593	0.781007108466	0.705941042444	0.792916611755
2.4	0.747974890169	0.722544784927	0.781018574304	0.705950733317	0.79293758504
2.5	0.747994416272	0.722548035955	0.781030528051	0.705960836567	0.792959450806
2.6	0.748014739359	0.722551419679	0.781042969705	0.705971352195	0.792982209052
2.7	0.74803585943	0.722554936098	0.781055899268	0.705982280201	0.793005859778
2.8	0.748057776484	0.722558585212	0.781069316738	0.705993620584	0.793030402984
2.9	0.748080490522	0.722562367021	0.781083222117	0.706005373345	0.793055838671
3.0	0.748104001544	0.722566281526	0.781097615403	0.706017538483	0.793082166838
3.1	0.74812830955	0.722570328725	0.781112496598	0.706030115999	0.793109387485
3.2	0.748153414539	0.722574508619	0.7811278657	0.706043105892	0.793137500612
3.3	0.748179316512	0.722578821208	0.781143722711	0.706056508163	0.79316650622
3.4	0.74820601547	0.722583266493	0.781160067629	0.706070322812	0.793196404308
3.5	0.74823351141	0.722587844472	0.781176900456	0.706084549838	0.793227194876
3.6	0.748261804335	0.722592555146	0.781194221191	0.706099189242	0.793258877924
3.7	0.748290894244	0.722597398516	0.781212029833	0.706114241023	0.793291453453
3.8	0.748320781136	0.722602374581	0.781230326384	0.706129705182	0.793324921461
3.9	0.748351465012	0.72260748334	0.781249110843	0.706145581718	0.79335928195
4.0	0.748382945872	0.722612724795	0.781268383209	0.706161870632	0.79339453492
4.1	0.748415223715	0.722618098945	0.781288143484	0.706178571924	0.793430680369
4.2	0.748448298543	0.722623605789	0.781308391667	0.706195685593	0.793467718299
4.3	0.748482170354	0.722629245329	0.781329127757	0.706213211639	0.793505648709
4.4	0.748516839149	0.722635017564	0.781350351756	0.706231150064	0.793544471599
4.5	0.748552304928	0.722640922494	0.781372063663	0.706249500865	0.793584186969
4.6	0.748588567691	0.722646960119	0.781394263478	0.706268264045	0.79362479482
4.7	0.748625627437	0.722653130439	0.781416951201	0.706287439602	0.793666295151
4.8	0.748663484167	0.722659433454	0.781440126831	0.706307027536	0.793708687962
4.9	0.748702137881	0.722665869165	0.78146379037	0.706327027848	0.793751973253
5.0	0.748741588579	0.72267243757	0.781487941817	0.706347440538	0.793796151024
5.1	0.748781836261	0.72267913867	0.781512581172	0.706368265605	0.793841221276
5.2	0.748822880926	0.722685972465	0.781537708435	0.70638950305	0.793887184008
5.3	0.748864722575	0.722692938956	0.781563323606	0.706411152872	0.79393403922
5.4	0.748907361208	0.722700038141	0.781589426685	0.706433215072	0.793981786913
5.5	0.748950796825	0.722707270022	0.781616017672	0.706455689649	0.794030427086
5.6	0.748995029425	0.722714634597	0.781643096567	0.706478576605	0.794079959739
5.7	0.74904005901	0.722722131868	0.78167066337	0.706501875937	0.794130384872
5.8	0.749085885578	0.722729761834	0.781698718081	0.706525587647	0.794181702485
5.9	0.74913250913	0.722737524494	0.7817272607	0.706549711735	0.794233912579
6.0	0.749179929666	0.72274541985	0.781756291227	0.7065742482	0.794287015153
6.1	0.749228147185	0.722753447901	0.781785809662	0.706599197043	0.794341010207
6.2	0.749277161688	0.722761608647	0.781815816005	0.706624558264	0.794395897741
6.3	0.749326973176	0.722769902088	0.781846310256	0.706650331862	0.794451677756
6.4	0.749377581646	0.722778328224	0.781877292415	0.706676517837	0.794508350251
6.5	0.749428987101	0.722786887055	0.781908762482	0.70670311619	0.794565915226
6.6	0.74948118954	0.722795578581	0.781940720457	0.706730126921	0.794624372681
6.7	0.749534188962	0.722804402802	0.78197316634	0.70675755003	0.794683722616
6.8	0.749587985368	0.722813359718	0.782006100131	0.706785385515	0.794743965032
6.9	0.749642578758	0.72282244933	0.78204008761	0.706813633379	0.794805099928
7.0	0.749697969132	0.722831671636	0.782131749612	0.70684229362	0.794867127304
7.1	0.749777572644	0.722841026637	0.782224730492	0.706871366238	0.794930047161
7.2	0.74992555784	0.722850514334	0.782319030249	0.706900851235	0.794993859497
7.3	0.75007561276	0.722860134725	0.782414648885	0.706930748608	0.795058564314
7.4	0.750227737402	0.722869887812	0.782511586398	0.706961058359	0.795124161611
7.5	0.750381931768	0.722879773594	0.782609842788	0.706991780488	0.795190651389
7.6	0.750538195856	0.72288979207	0.782709418057	0.707022914995	0.795258033646
7.7	0.750696529668	0.722899943242	0.782810312203	0.707054461879	0.795326308384
7.8	0.750856933202	0.722910227109	0.782912525227	0.70708642114	0.795395475602
7.9	0.75101940646	0.722920643671	0.783016057129	0.707118792779	0.795465535301
8.0	0.75118394944	0.722958871384	0.783120907908	0.707151576796	0.795536487479
8.1	0.751350562144	0.723008530663	0.783227077565	0.70718477319	0.795608332138
8.2	0.751519244571	0.723058806826	0.7833345661	0.707218381962	0.795681069277
8.3	0.75168999672	0.723109699875	0.783443373513	0.707252403112	0.795754698896
8.4	0.751862818593	0.72316120981	0.783553499803	0.707286836638	0.795829220996
8.5	0.752037710189	0.72321333663	0.783664944971	0.707321682543	0.795904635575
8.6	0.752214671508	0.723266080335	0.783777709017	0.707356940825	0.795980936977
8.7	0.752393702549	0.723319440926	0.78389179194	0.707392611485	0.796057992915
8.8	0.752574803314	0.723373418402	0.784007193741	0.707428694522	0.796135939672
8.9	0.752757973802	0.723428012764	0.78412391442	0.707471089899	0.79621477725
9.0	0.752943214013	0.723483224011	0.784241953977	0.707537490593	0.796294505647
9.1	0.753130523947	0.723539052144	0.784361312412	0.707604633194	0.796375124865
9.2	0.753319903604	0.723595497162	0.784481989724	0.707672517702	0.796456634903
9.3	0.753511352984	0.723652559065	0.784603985914	0.707741144117	0.79653903576
9.4	0.753704872087	0.723710237854	0.784727300981	0.707810512439	0.796622327438
9.5	0.753900460913	0.723768533529	0.784851934926	0.707880622669	0.796706509936
9.6	0.754098119462	0.723827446089	0.78497788775	0.707951474806	0.796791583254
9.7	0.754297847734	0.723886975534	0.78510515945	0.70802306885	0.796877547392
9.8	0.754499645729	0.723947121865	0.785255556901	0.708095404801	0.796964402351
9.9	0.754703513447	0.724007885081	0.785436171954	0.708168482659	0.797052148129
10.0	0.754909450888	0.724069265182	0.785618620663	0.708242302425	0.797140784728
10.1	0.755199143936	0.724131262169	0.785802903026	0.708316864097	0.797230312146
10.2	0.755495320732	0.724193876042	0.785989019046	0.708392167677	0.797320730385
10.3	0.755794415525	0.7242571068	0.78617696872	0.708468213164	0.797412039443
10.4	0.756096428317	0.724320954443	0.78636675205	0.708545000559	0.797504239322
10.5	0.756401359107	0.724385418972	0.786558369035	0.70862252986	0.797597330021
10.6	0.756709207894	0.724450500386	0.786751819676	0.708700801069	0.79769131154
10.7	0.75701997468	0.724516198686	0.786947103972	0.708779814185	0.797786183879
10.8	0.757333659464	0.724582513871	0.787144221923	0.708859569208	0.797881947038
10.9	0.757650262245	0.724649445942	0.78734317353	0.708940066138	0.797978601017
11.0	0.757969783025	0.724716994898	0.787543958792	0.709021304975	0.798076145816
11.1	0.758292221803	0.724785160739	0.787746577709	0.70910328572	0.798174581436
11.2	0.758617578578	0.724853943466	0.787951030282	0.709186008372	0.798273907875
11.3	0.758945853352	0.724958642992	0.78815731651	0.709269472931	0.798374125135
11.4	0.759277046124	0.725069199691	0.788365436394	0.709353679397	0.798475233214
11.5	0.759611156893	0.725180730459	0.788575389933	0.70943862777	0.798577232114
11.6	0.759948185661	0.725293235294	0.788787177127	0.709524318051	0.798680121834
11.7	0.760288132426	0.725406714197	0.789000797976	0.709610750239	0.798783902374
11.8	0.76063099719	0.725521167168	0.789216252481	0.709697924334	0.798888573734
11.9	0.760976779951	0.725636594207	0.789433540642	0.709785840336	0.798994135914
12.0	0.761325480711	0.725752995314	0.789662995564	0.709874498245	0.799100588914
12.1	0.761677099468	0.725870370488	0.789904517371	0.709963898062	0.799207932734
12.2	0.762031636224	0.725988719731	0.790148043507	0.710054039785	0.799405563415
12.3	0.762441604135	0.726108043041	0.790393573974	0.710144923416	0.799722031348
12.4	0.762913419587	0.726228340419	0.790641108772	0.710236548954	0.800041082693
12.5	0.763389055407	0.726349611865	0.7908906479	0.7103289164	0.800362717449
12.6	0.763868511595	0.726471857378	0.791142191358	0.710426464761	0.800686935617
12.7	0.764351788151	0.72659507696	0.791395739146	0.710530949458	0.801013737197
12.8	0.764838885075	0.726719270609	0.791651291265	0.710636260121	0.801343122188
12.9	0.765329802367	0.726844438327	0.791908847714	0.710742396749	0.801675090591
13.0	0.765824540028	0.726970580112	0.792168408493	0.710849359344	0.802009642406
13.1	0.766323098056	0.727097695964	0.792429973603	0.710957147904	0.802346777633
13.2	0.766825476452	0.727225785885	0.792693543043	0.711065762431	0.802686496271
13.3	0.767331675216	0.727354849874	0.792959116814	0.711175202923	0.803028798321
13.4	0.767841694349	0.72748488793	0.793226694915	0.711285469382	0.803373683782
13.5	0.768355533849	0.727615900054	0.793496277346	0.711396561806	0.803721152656
13.6	0.768873193718	0.727747886247	0.793767864107	0.711508480197	0.804071204941
13.7	0.769394673954	0.727880846506	0.794041455199	0.711621224553	0.804423840637
13.8	0.769919974559	0.727986238581	0.794317207446	0.711734794876	0.804779059746
13.9	0.770449095531	0.728078864745	0.794602782383	0.711849191164	0.805136862266
14.0	0.770982036872	0.72817215969	0.794890419233	0.711964413419	0.805497248198
14.1	0.77151879858	0.728266123417	0.795180117996	0.712080461639	0.805860217541
14.2	0.77202780465	0.728360755924	0.795471878672	0.712197335825	0.806225770296
14.3	0.772511065616	0.728456057212	0.79576570126	0.712315035978	0.806593906463
14.4	0.772997717887	0.728552027281	0.796061585762	0.712433562096	0.806964626042
14.5	0.773487761464	0.728648666132	0.796359532177	0.71255291418	0.807337929032
14.6	0.773981196345	0.728745973763	0.796659540504	0.71267309223	0.807713815434
14.7	0.774478022532	0.728843950175	0.796961610744	0.712794096247	0.808092285248
14.8	0.774978240024	0.728942595368	0.797265742898	0.712915926229	0.808473338473
14.9	0.77548184882	0.729041909342	0.797571936964	0.713038582177	0.808850447253
15.0	0.775988848922	0.729141892097	0.797880192943	0.713162064091	0.809178313543
15.1	0.776499240328	0.729242543633	0.798190510835	0.713286371972	0.809508372919
15.2	0.77701302304	0.72934386395	0.79850289064	0.713411505818	0.80984062538
15.3	0.777530197057	0.729445853048	0.798817332358	0.71353746563	0.810175070926
15.4	0.778050762378	0.729548510927	0.799133835988	0.713652528224	0.810511709558
15.5	0.778574719005	0.729651837587	0.799377851348	0.713720190383	0.810850541276
15.6	0.779102066937	0.729755833028	0.799596255604	0.713788290484	0.811191566079
15.7	0.779632806174	0.729860497249	0.799816064389	0.713856828528	0.811534783968
15.8	0.780166936716	0.729965830252	0.800037277704	0.713925804515	0.811880194942
15.9	0.780672785949	0.730035959895	0.800259895547	0.713995218445	0.812227799002
16.0	0.781174836601	0.73005989763	0.800483917919	0.714065070317	0.812577596147
16.1	0.781680034906	0.730083985446	0.80070934482	0.714135360133	0.812929586378
16.2	0.782188380864	0.730108223341	0.800936176251	0.714206087891	0.813283769694
16.3	0.782699874475	0.730132611316	0.80116441221	0.714277253592	0.813640146096
16.4	0.78321451574	0.730157149371	0.801394052698	0.714348857235	0.813998715584
16.5	0.783732304657	0.730181837506	0.801625097715	0.714420898822	0.814359478157
16.6	0.784253241227	0.730206675721	0.801857547261	0.714493378351	0.814722433816
16.7	0.78477732545	0.730231664016	0.802091401336	0.714566295823	0.81508758256
16.8	0.785304557326	0.73025680239	0.80232665994	0.714639651238	0.81545492439
16.9	0.785834936855	0.730282090845	0.802562030714	0.714713444595	0.815824459305
17.0	0.786368464037	0.730307529379	0.802661910608	0.714787675895	0.816196187306
17.1	0.786905138872	0.730333117993	0.802762379763	0.714862345139	0.816570108392
17.2	0.78744496136	0.730358856687	0.80286343818	0.714937452324	0.816911647066
17.3	0.787987931502	0.73038474546	0.80296508586	0.715012997453	0.81685243889
17.4	0.788396382117	0.730410784314	0.803067322801	0.715088980524	0.816792887478
17.5	0.788754061025	0.730436973247	0.803170149004	0.715165401538	0.81673299283
17.6	0.789113789668	0.73046331226	0.803273564469	0.715242260495	0.816672754947
17.7	0.789475568048	0.730489801353	0.803377569196	0.715319557395	0.816612173827
17.8	0.789839396163	0.730442154131	0.803482163185	0.715330454079	0.816551249472
17.9	0.790205274014	0.730365204455	0.803587346435	0.715242037255	0.816489981882
18.0	0.790573201601	0.730287823688	0.803693118948	0.715153125098	0.816428371055
18.1	0.790943178923	0.73021001183	0.803799480722	0.715063717609	0.816366416992
18.2	0.791315205982	0.730131768882	0.803906431759	0.714973814788	0.816304119694
18.3	0.791689282777	0.730053094843	0.803912636194	0.714883416635	0.81624147916
18.4	0.792065409307	0.729973989713	0.803803953533	0.714792523149	0.81617849539
18.5	0.792443585573	0.729894453493	0.803694678596	0.714701134331	0.816115168385
18.6	0.792823811575	0.729814486182	0.803584811383	0.71460925018	0.816051498143
18.7	0.793206087313	0.729734087781	0.803474351893	0.714516870697	0.815987484666
18.8	0.793399058974	0.729653258289	0.803363300128	0.714423995882	0.815923127953
18.9	0.793556107878	0.729571997706	0.803251656086	0.714330625734	0.815858428004
19.0	0.793713989934	0.729490306033	0.803139419768	0.714236760254	0.815793384819
19.1	0.793872705139	0.729408183269	0.803026591175	0.714142399442	0.815727998399
19.2	0.794032253496	0.729325629415	0.802913170305	0.714047543298	0.815662268743
19.3	0.794192635003	0.72924264447	0.802799157159	0.713952191821	0.81559619585
19.4	0.794353849661	0.729159228434	0.802684551737	0.713856345011	0.815529779723
19.5	0.79451589747	0.728932005029	0.802569354039	0.71376000287	0.815463020359
19.6	0.794678778429	0.728667453464	0.802232746958	0.713663165396	0.815395917759
19.7	0.794842492539	0.728401548694	0.801860293019	0.713565832589	0.815328471924
19.8	0.795007039799	0.72813429072	0.801485943641	0.71346800445	0.815260682853
19.9	0.795172420211	0.72786567954	0.801109698822	0.713266573133	0.815192550546
20.0	0.795338633773	0.727595715156	0.800731558564	0.712932724778	0.815124075003
20.1	0.795216182141	0.727324397566	0.800351522865	0.712597202999	0.815055256225
20.2	0.795066487688	0.727051726772	0.799969591727	0.712260007793	0.814986094211
20.3	0.794916050335	0.726777702773	0.799585765149	0.711921139163	0.81491658896
20.4	0.794764870081	0.726502325568	0.799200043131	0.711580597107	0.814846740475
20.5	0.794612946927	0.726225595159	0.798812425673	0.711238381626	0.814776548753
20.6	0.794460280872	0.725947511545	0.798422912776	0.710894492719	0.814706013795
20.7	0.794306871917	0.725668074726	0.798022935314	0.710548930388	0.814635135602
20.8	0.794152720061	0.725387284702	0.797339463084	0.71020169463	0.814563914173
20.9	0.793997825305	0.725105141473	0.796652697011	0.709852785448	0.814492349508
21.0	0.793842187648	0.724778553129	0.795962637096	0.70950220284	0.814420441607
21.1	0.793685807091	0.724312832257	0.795269283339	0.709149946807	0.813931765183
21.2	0.793528683633	0.723844898934	0.794572635739	0.708796017348	0.812911611497
21.3	0.793139256729	0.723374753161	0.793872694298	0.708440414465	0.811886634389
21.4	0.792682079109	0.722902394936	0.793169459015	0.708083138155	0.810856833859
21.5	0.792222760143	0.722427824261	0.79246292989	0.707724188421	0.809822209908
21.6	0.791761299829	0.721951041136	0.791753106922	0.707363565261	0.808782762535
21.7	0.791297698168	0.72147204556	0.791039990113	0.707001268676	0.80773849174
21.8	0.790831955159	0.720990837533	0.790323579461	0.706509980197	0.806689397523
21.9	0.790364070804	0.720507417055	0.789330458344	0.705882941026	0.805635479885
22.0	0.789894045101	0.720021784126	0.788278265838	0.705253032111	0.804576738825
22.1	0.789421878051	0.719533938747	0.787221279745	0.704620253451	0.803513174343
22.2	0.788947569655	0.719043880918	0.786159500064	0.703984605047	0.80244478644
22.3	0.78847111991	0.718551610637	0.785092926795	0.703346086899	0.801371575115
22.4	0.787903187446	0.718057127906	0.784021559938	0.702704699006	0.800293540369
22.5	0.78712301583	0.717393981057	0.782945399494	0.702060441368	0.7992106822
22.6	0.786339369062	0.716674039991	0.781864445462	0.701413313986	0.79812300061
22.7	0.785552247142	0.715950906282	0.780778697842	0.70076331686	0.797030495599
22.8	0.78476165007	0.715224579929	0.779688156634	0.700110449989	0.795933167165
22.9	0.783967577846	0.714495060933	0.778533190486	0.699454713373	0.79483101531
23.0	0.78317003047	0.713762349294	0.777110973442	0.698796107013	0.793724040033
23.1	0.782369007942	0.713026445011	0.775682559374	0.698134630909	0.792612241335
23.2	0.781564510263	0.712287348085	0.774247948281	0.69747028506	0.791495619215
23.3	0.780756537431	0.711545058516	0.772807140165	0.696803069466	0.790374173673
23.4	0.779945089447	0.710799576303	0.771360135024	0.696132984128	0.78924790471
23.5	0.779012506946	0.710050901447	0.769906932859	0.695440844921	0.788116812324
23.6	0.777884099699	0.709299033948	0.76844753367	0.694449733168	0.786980896518
23.7	0.776750900913	0.708543973806	0.766981937457	0.693454412872	0.785840157289
23.8	0.775612910589	0.707749830803	0.765510144219	0.692454884033	0.784694594639
23.9	0.774470128727	0.706753739162	0.764028856447	0.691451146652	0.783544208567
24.0	0.773322555327	0.705753471037	0.762248924955	0.690443200728	0.782388999073
24.1	0.772170190388	0.704749026427	0.7604615616	0.689431046262	0.781228966158
24.2	0.771013033912	0.703740405332	0.75866676638	0.688414683254	0.780064109821
24.3	0.769851085897	0.702727607753	0.756864539296	0.687394111703	0.778894430062
24.4	0.768684346344	0.701710633688	0.755054880348	0.686369331609	0.776755606421
24.5	0.767512815253	0.700689483139	0.753237789535	0.685340342973	0.774460254227
24.6	0.766026234122	0.699664156104	0.751413266859	0.684307145795	0.77215551409
24.7	0.764516573215	0.698634652585	0.749581312317	0.683269740074	0.769841386009
24.8	0.763000787923	0.697600972581	0.747741925912	0.68222812581	0.767517869985
24.9	0.761478878245	0.696563116092	0.74580861567	0.681182303004	0.765184966017
25.0	0.759950844183	0.695521083118	0.743611019249	0.680132271656	0.762842674105
25.1	0.758416685735	0.694395281805	0.741404614827	0.679078031765	0.76049099425
25.2	0.756876402903	0.693067432326	0.739189402402	0.677770746564	0.758129926452
25.3	0.755329995686	0.691734303128	0.736965381977	0.676410640244	0.75575947071
25.4	0.753777464083	0.69039589421	0.734732553549	0.675045147364	0.753379627024
25.5	0.752218808096	0.689052205572	0.73249091712	0.673674267925	0.750990395395
25.6	0.750448304299	0.687703237215	0.730240472689	0.672298001925	0.748591775823
25.7	0.748658151139	0.686348989138	0.727981220256	0.670916349366	0.746183768307
25.8	0.746861018825	0.684989461342	0.725713159822	0.669529310247	0.743766372847
25.9	0.745056907356	0.683624653826	0.723192201387	0.668136884569	0.741339589444
26.0	0.743245816733	0.682254566591	0.720622523915	0.666739072331	0.738903418097
26.1	0.741427746955	0.680879199636	0.718042944026	0.665335873533	0.736457858807
26.2	0.739602698022	0.679498552961	0.715453461718	0.663927288176	0.734002911573
26.3	0.737770669935	0.67809819728	0.712854076993	0.662513316259	0.731538576395
26.4	0.735931662693	0.67642130003	0.710244789849	0.661093957782	0.729064853275
26.5	0.733992992196	0.674738038844	0.707625600288	0.659669212745	0.72658174221
26.6	0.731843817858	0.673048413722	0.704996508308	0.658239081149	0.724089243202
26.7	0.729686548702	0.671352424663	0.702357513911	0.656600080615	0.721587356251
26.8	0.727521184727	0.669650071668	0.699467852219	0.654821380847	0.719076081356
26.9	0.725347725934	0.667941354737	0.696507974937	0.653036031733	0.716555418517
27.0	0.723166172322	0.666226273869	0.693537073903	0.651244033275	0.714025367735
27.1	0.720976523891	0.664504829064	0.690555149118	0.649445385472	0.71148592901
27.2	0.718778780642	0.662777020323	0.687562200581	0.647640088323	0.708754793429
27.3	0.716572942574	0.661042847646	0.684558228293	0.64582814183	0.705118480086
27.4	0.714351648654	0.659302311032	0.681543232253	0.644009545992	0.701468822474
27.5	0.711817487146	0.657436026691	0.678517212461	0.642184300809	0.697805820592
27.6	0.70927409372	0.655348759288	0.675467553507	0.640352406281	0.694129474442
27.7	0.706721468376	0.653253915597	0.672099291048	0.638513862409	0.690439784022
27.8	0.704159611114	0.651151495617	0.668718846809	0.636668669191	0.686736749334
27.9	0.701588521934	0.649041499349	0.665326220788	0.634816826628	0.683020370376
28.0	0.699008200836	0.646923926793	0.661921412987	0.632958334721	0.679290647149
28.1	0.69641864782	0.644798777949	0.658504423404	0.631017774775	0.675547579653
28.2	0.693819862886	0.642666052817	0.65507525204	0.628756735859	0.671791167888
28.3	0.691190061489	0.640525751396	0.651633898896	0.626487664834	0.668021411853
28.4	0.688004742541	0.638377873688	0.64818036397	0.624210561698	0.66423831155
28.5	0.6848081879	0.636222419691	0.644714647263	0.621925426452	0.660441866977
28.6	0.681600397566	0.634004139802	0.641236748775	0.619632259097	0.656632078135
28.7	0.67838137154	0.631448748377	0.637746668506	0.617331059632	0.652808945024
28.8	0.67515110982	0.628884437611	0.634244406456	0.615021828057	0.648972467644
28.9	0.671909612407	0.626311207502	0.630729962625	0.612704564372	0.645122645995
29.0	0.668656879302	0.623729058052	0.627203337013	0.610379268578	0.641259480076
29.1	0.665392910503	0.62113798926	0.62366452962	0.608045940673	0.637382969889
29.2	0.662117706011	0.618538001127	0.620113540446	0.605704580659	0.633493115432
29.3	0.658831265827	0.615929093651	0.61642921932	0.603355188535	0.629589916706
29.4	0.65553358995	0.613311266834	0.612448677876	0.600997764301	0.625673373711
29.5	0.652224678379	0.610684520675	0.60845457411	0.598424161684	0.621743486447
29.6	0.648904531116	0.608048855174	0.604446908023	0.595623379926	0.617800254913
29.7	0.64557314816	0.605261632844	0.600425679613	0.592813120057	0.613843679111
29.8	0.642230529511	0.60220322447	0.596390888882	0.589993382076	0.609694129148
29.9	0.638876675169	0.599134535732	0.59234253583	0.587164165985	0.604909334441
30.0	0.635511585134	0.596055566629	0.588280620455	0.584325471783	0.60010851027
30.1	0.631357552701	0.592966317162	0.584205142759	0.581477299471	0.595291656637
30.2	0.627077311647	0.58986678733	0.580116102741	0.578619649047	0.59045877354
30.3	0.622782874105	0.586756977135	0.576013500401	0.575752520512	0.58560986098
30.4	0.618474240076	0.583636886575	0.571897335739	0.572875913867	0.580744918958
30.5	0.614151409558	0.580506515651	0.567767608755	0.569989829111	0.575863947472
30.6	0.609814382553	0.577365864362	0.56362431945	0.567094266244	0.570966946524
30.7	0.605463159061	0.57421493271	0.559467467823	0.564189225266	0.566053916112
30.8	0.60109773908	0.570631435568	0.555297053874	0.561077933943	0.561124856237
30.9	0.596718122612	0.567009890652	0.550991261859	0.557651627568	0.5561797669
31.0	0.592324309656	0.563376606531	0.546532117157	0.554214214851	0.551218648099
31.1	0.587916300212	0.559731583204	0.542058564879	0.550765695793	0.546241499835
31.2	0.583494094281	0.556074820672	0.537570605025	0.547306070393	0.541248322109
31.3	0.579057691861	0.552406318934	0.533068237595	0.543835338652	0.536239114919
31.4	0.574607092955	0.548726077991	0.528551462589	0.540353500569	0.531213878267
31.5	0.57014229756	0.545034097842	0.524020280008	0.536860556144	0.526172612151
31.6	0.565663305677	0.541330378487	0.519474689851	0.533356505378	0.521115316572
31.7	0.560581207148	0.537614919927	0.514914692118	0.529841348271	0.51604199153
31.8	0.555150308292	0.533340153286	0.510340286809	0.526315084821	0.510952637026
31.9	0.549702304243	0.528970770037	0.505751473925	0.522777715031	0.505847253058
32.0	0.544237195	0.52458766816	0.501148253465	0.519229238898	0.500725839627
32.1	0.538754980565	0.520190847654	0.496530625429	0.515264141363	0.495588396734
32.2	0.533255660936	0.515780308519	0.491898589817	0.511204714491	0.490335155606
32.3	0.527739236114	0.511356050755	0.487252146629	0.507132661098	0.484892314699
32.4	0.522205706099	0.506918074363	0.482509772649	0.503047981182	0.479432596767
32.5	0.51665507089	0.502466379342	0.477634071265	0.498950674744	0.473956001808
32.6	0.511087330488	0.498000965692	0.472743344608	0.494840741784	0.468462529824
32.7	0.505502484893	0.493521833414	0.467837592677	0.490718182302	0.462952180813
32.8	0.499900534105	0.489028982506	0.462916815472	0.486582996298	0.457424954776
32.9	0.494281478123	0.48452241297	0.457981012993	0.482435183772	0.451880851713
33.0	0.488645316948	0.480002124806	0.453030185241	0.478274744723	0.446319871624
33.1	0.48299205058	0.475468118012	0.448064332214	0.474101679152	0.440742014509
33.2	0.477186262368	0.47092039259	0.443083453913	0.46991598706	0.435147280368
33.3	0.470814095185	0.466358948539	0.438087550339	0.465379815519	0.429535669201
33.4	0.464422763589	0.46178378586	0.433076621491	0.460714830538	0.423907181008
33.5	0.458012267581	0.457194904551	0.428050667368	0.456035857596	0.418261815788
33.6	0.45158260716	0.452592304614	0.423009687972	0.451342896693	0.412599573543
33.7	0.445133782327	0.447600934057	0.417953683302	0.446635947829	0.406920454272
33.8	0.438665793081	0.442377903158	0.41288132421	0.441915011004	0.401224457974
33.9	0.432178639422	0.437139396612	0.407724313081	0.437180086218	0.395511584651
34.0	0.425672321351	0.431885414419	0.40255206706	0.432431173472	0.389781834301
34.1	0.419146838867	0.426615956579	0.397364586146	0.427668272764	0.384035206925
34.2	0.412602191971	0.421331023092	0.39216187034	0.422891384095	0.378271702523
34.3	0.406038380662	0.416030613958	0.386943919641	0.418100507465	0.372491321096
34.4	0.39945540494	0.410714729177	0.38171073405	0.413278440062	0.366768914451
34.5	0.392853264806	0.405383368748	0.376462313566	0.408255672415	0.361427676848
34.6	0.386231960259	0.400036532673	0.371198658189	0.403218324891	0.356070934926
34.7	0.379574551756	0.39467422095	0.36591976792	0.39816639749	0.350698688686
34.8	0.372876708712	0.38929643358	0.360625642758	0.393099890212	0.345310938128
34.9	0.366159591299	0.383903170563	0.355316282704	0.388018803056	0.339907683251
35.0	0.359423199518	0.378494431899	0.349991687757	0.382923136024	0.334488924057
35.1	0.352667533369	0.373070217588	0.344651857918	0.377812889115	0.329054660544
35.2	0.345892592851	0.36763052763	0.339312323758	0.372688062328	0.323604892713
35.3	0.339098377964	0.362175362025	0.334013397623	0.367548655665	0.318139620564
35.4	0.332284888709	0.356704720772	0.328699439073	0.362394669124	0.312658844097
35.5	0.325452125086	0.351250703887	0.323370448109	0.357226102706	0.307162563312
35.6	0.318600087094	0.345822361804	0.31802642473	0.351972038602	0.301650778209
35.7	0.311728774734	0.340378750123	0.312667368937	0.346686057278	0.296123488787
35.8	0.304838188005	0.334919868844	0.307293280729	0.341385248517	0.290580695047
35.9	0.297928326907	0.329445717967	0.301904160107	0.336069612318	0.285022396989
36.0	0.290999191442	0.323956297492	0.296500007069	0.330739148683	0.279448594613
36.1	0.284272326585	0.318451607419	0.291080821618	0.325393857611	0.273859287919
36.2	0.278061235763	0.312931647748	0.285646603752	0.320033739101	0.268254476907
36.3	0.2718329635	0.307396418479	0.280197353471	0.314658793154	0.262634161576
36.4	0.265587509797	0.301845919612	0.274733070775	0.309269019771	0.256998341928
36.5	0.259324874653	0.296280151147	0.269253755666	0.30386441895	0.251622437054
36.6	0.253045058068	0.290699113084	0.264120833856	0.298444990692	0.246872045562
36.7	0.246748060042	0.285102805423	0.258997569703	0.29319487842	0.242108657103
36.8	0.240433880576	0.279491228164	0.253860326657	0.287957027396	0.237332271678
36.9	0.234102519669	0.273864381307	0.248709104718	0.282704923716	0.232542889285
37.0	0.227753977321	0.268222264852	0.243543903887	0.277438567381	0.227740509924
37.1	0.221388253532	0.262564878799	0.238364724163	0.272157958389	0.222925133597
37.2	0.215005348303	0.256976775076	0.233171565547	0.266863096742	0.218096760303
37.3	0.208605261633	0.251923624364	0.227964428038	0.261553982438	0.213255390041
37.4	0.202187993523	0.246856908146	0.222743311636	0.256230615479	0.208401022813
37.5	0.196648033009	0.241776626423	0.217508216342	0.250892995864	0.203533658617
37.6	0.191520588431	0.236682779194	0.212259142155	0.245541123593	0.198653297454
37.7	0.186379488873	0.231575366461	0.206996089075	0.240307491276	0.193759939324
37.8	0.181224734336	0.226454388222	0.201810821626	0.235438652429	0.188853584226
37.9	0.176056324821	0.221319844478	0.197252170251	0.230556915995	0.183934232162
38.0	0.170874260326	0.216171735228	0.192681474883	0.225662281975	0.17900188313
38.1	0.165678540853	0.211010060473	0.188098735521	0.220754750369	0.174056537132
38.2	0.1604691664	0.205834820213	0.183503952167	0.215834321176	0.169098194166
38.3	0.155246136969	0.200646014448	0.178897124819	0.210900994397	0.164126854233
38.4	0.150009452559	0.195443643178	0.174278253479	0.205954770032	0.159142517333
38.5	0.14475911317	0.190227706402	0.169647338145	0.20099564808	0.15492374373
38.6	0.139495118802	0.184998204121	0.165004378819	0.196023628542	0.151273577858
38.7	0.134217469455	0.179755136334	0.160349375499	0.191038711418	0.147613943332
38.8	0.129741071907	0.174498503043	0.155682328186	0.186691764545	0.143944840153
38.9	0.125951287404	0.170031869538	0.15100323688	0.182378257393	0.140266268321
39.0	0.122151747986	0.166094607051	0.146312101581	0.178053647262	0.136578227835
39.1	0.118342453652	0.16214723606	0.142445789122	0.173717934152	0.132880718696
39.2	0.114523404404	0.158189756564	0.13887498574	0.169371118064	0.129173740904
39.3	0.110694600241	0.154222168564	0.135295061533	0.165013198998	0.125457294458
39.4	0.106856041162	0.150244472059	0.131706016499	0.160644176953	0.121731379359
39.5	0.103007727168	0.14625666705	0.12810785064	0.156264051929	0.117995995606
39.6	0.0991496582597	0.142258753536	0.124500563954	0.151872823927	0.114251143201
39.7	0.095281834436	0.138250731518	0.120884156443	0.147470492946	0.110496822141
39.8	0.0914042556972	0.134232600995	0.117258628105	0.14371487228	0.106733032429
39.9	0.0875169220433	0.130204361968	0.113623978941	0.140039123271	0.102959774063
40.0	0.0836198334744	0.126166014437	0.109980208952	0.1363541503	0.0991770470434
40.1	0.0808083474267	0.122117558401	0.106327318136	0.132659953366	0.0953848513707
40.2	0.0782114627045	0.11805899386	0.102665306494	0.12895653247	0.0915831870446
40.3	0.0756081100254	0.113990320815	0.0994990608249	0.125243887612	0.0877720540652
40.4	0.0729982893893	0.109911539266	0.096519726873	0.121522018791	0.085176943203
40.5	0.0703820007963	0.106763564369	0.0935330091939	0.117790926008	0.0828629163368
40.6	0.0677592442462	0.10394158563	0.0905389077875	0.114050609262	0.0805431687615
40.7	0.0651300197393	0.101112647633	0.0875374226538	0.11035572987	0.078217700477
40.8	0.0624943272753	0.0982767503795	0.0845285537929	0.107339742865	0.0758865114833
40.9	0.0598521668544	0.0954338938687	0.0815123012047	0.104316354665	0.0735496017805
41.0	0.0572035384765	0.0925840781009	0.0784886648892	0.10128556527	0.0712069713684
41.1	0.0545484421416	0.089727303076	0.0754576448464	0.0982473746801	0.0688586202472
41.2	0.0518868778498	0.086863568794	0.0724192410764	0.095201782895	0.0665045484167
41.3	0.0497137536893	0.083992875255	0.0693734535792	0.0921487899147	0.0641447558771
41.4	0.0479998454846	0.0811152224589	0.0663773998135	0.0890883957393	0.0617792426283
41.5	0.046281792399	0.0782306104057	0.0642827380476	0.0860206003688	0.0594080086703
41.6	0.0445595944327	0.0753390390955	0.0621830228153	0.0829454038032	0.0570310540031
41.7	0.0428332515856	0.0724405085282	0.0600782541168	0.0802165607706	0.0546483786267
41.8	0.0411027638577	0.0695350187039	0.0579684319521	0.0778387030433	0.0522599825412
41.9	0.039368131249	0.0666225696224	0.0558535563211	0.0754551498484	0.0498658657464
42.0	0.0376293537596	0.0642197516487	0.0537336272238	0.0730659011859	0.0474660282425
42.1	0.0358864313893	0.0623762481618	0.0516086446602	0.0706709570558	0.0450604700294
42.2	0.0341393641383	0.0605283606	0.0494786086304	0.0682703174581	0.0439078572101
42.3	0.0323881520065	0.0586760889633	0.0473435191344	0.0658639823928	0.0429211874134
42.4	0.0306327949939	0.0568194332518	0.045203376172	0.0634519518599	0.0419321823035
42.5	0.0292632110991	0.0549583934653	0.0430581797434	0.0610342258593	0.0409408418805
42.6	0.0282000904204	0.053092969604	0.0414338228661	0.0586981881824	0.0399471661444
42.7	0.0271344712207	0.0512231616678	0.0400142141468	0.0569083754538	0.0389511550952
42.8	0.0260663535001	0.0493489696568	0.0385912769194	0.0551143662124	0.0379528087328
42.9	0.0249957372584	0.0474703935708	0.0371650111839	0.0533161604581	0.0369521270573
43.0	0.0239226224958	0.04558743341	0.0357354169402	0.051513758191	0.0359491100687
43.1	0.0228470092122	0.0437000891743	0.0343024941885	0.049707159411	0.034943757767
43.2	0.0217688974076	0.0418083608637	0.0328662429285	0.0478963641182	0.0339360701521
43.3	0.0206882870821	0.0399122484782	0.0314266631605	0.0460813723125	0.0329260472241
43.4	0.0196051782355	0.0380117520178	0.0299837548843	0.044262183994	0.031913688983
43.5	0.018519570868	0.0366708239439	0.0285375180999	0.0424387991627	0.0308989954287
43.6	0.0174314649794	0.0355116421494	0.0270879528075	0.0410796613835	0.0298819665613
43.7	0.0167550495995	0.0343497986288	0.0259837340272	0.0397282107297	0.0288626023808
43.8	0.0161097790011	0.0331852933818	0.0250504023703	0.038373663969	0.0278409028872
43.9	0.0154630334984	0.0320181264085	0.0241149373838	0.0370160211014	0.0268168680804
44.0	0.0148148130915	0.030848297709	0.0231773390679	0.0356552821269	0.0257904979605
44.1	0.0141651177804	0.0296758072832	0.0222376074225	0.0342914470456	0.0247617925275
44.2	0.013513947565	0.0285006551311	0.0212957424476	0.0329245158574	0.0237307517813
44.3	0.0128613024455	0.0273228412527	0.0203517441432	0.0315544885623	0.022697375722
44.4	0.0122071824217	0.0261423656481	0.0194056125093	0.0301841672845	0.0216616643496
44.5	0.0115515874936	0.0249592283172	0.0184573475459	0.0292091056307	0.0206236176641
44.6	0.0108945176614	0.02377342926	0.0175069492529	0.0282318503625	0.0195832356654
44.7	0.0102359729249	0.0225849684765	0.0165544176305	0.0272524014797	0.0185405183536
44.8	0.00974134793951	0.0213938459667	0.0159164019014	0.0262707589824	0.0174954657287
44.9	0.00935671553902	0.0204680531545	0.0153150051767	0.0252869228706	0.0164480777906
45.0	0.00897122554121	0.0197959003289	0.0147122675451	0.0243008931443	0.0153983545394
45.1	0.00858487794607	0.0191222521688	0.0141081890066	0.0233126698034	0.0143462959751
45.2	0.0081976727536	0.0184471086743	0.0135027695613	0.022322252848	0.0132919020977
45.3	0.00780960996381	0.0177704698453	0.0128960092091	0.0213825123383	0.0122351729071
45.4	0.0074206895767	0.017092335682	0.0122879079501	0.0206348662058	0.0111761084034
45.5	0.00703091159226	0.0164127061842	0.0116784657842	0.01988557146	0.0102288243796
45.6	0.00664027601049	0.015731581352	0.0110676827115	0.019134628101	0.00997822550911
45.7	0.0062487828314	0.0150489611853	0.0104555587319	0.0183820361286	0.0097270764764
45.8	0.00585643205498	0.0143648456843	0.00992876648026	0.0176277955429	0.00947537728152
45.9	0.00555517487886	0.0136792348488	0.00954777949004	0.0168719063439	0.00922312792446
46.0	0.00532862375749	0.0129921286788	0.00916596155763	0.0161143685316	0.00897032840523
46.1	0.00510157959778	0.0123035271745	0.00878331268305	0.0153551821061	0.00871697872383
46.2	0.00487404239972	0.0116134303357	0.00839983286628	0.0147299035596	0.00846307888025
46.3	0.00464601216331	0.0111395259776	0.00801552210734	0.0141979893069	0.0082086288745
46.4	0.00441748888855	0.0107539709809	0.00763038040621	0.0136649249694	0.00795362870657
46.5	0.00418847257544	0.0103675841503	0.0072444077629	0.013130710547	0.00769807837647
46.6	0.00395896322398	0.00998036548591	0.00685760417741	0.0125953460397	0.00744197788419
46.7	0.00372896083418	0.00959231498762	0.00646996964974	0.0120588314475	0.00718532722974
46.8	0.00349846540602	0.00920343265546	0.00609446555861	0.0115211667705	0.00692812641311
46.9	0.00326747693952	0.00881371848944	0.00585577502137	0.0109823520086	0.00667037543431
47.0	0.00311181764496	0.00842317248955	0.00561657500594	0.0104641900474	0.00641207429333
47.1	0.0029796252638	0.00803179465579	0.0053768655123	0.0101020477711	0.00615322299018
47.2	0.00284715192116	0.00763958498817	0.00513664654046	0.00973913579813	0.00589382152486
47.3	0.00271439761702	0.00724654348668	0.00489591809042	0.00937545412853	0.00563386989736
47.4	0.00258136235139	0.00685267015133	0.00465468016218	0.00901100276228	0.00537336810768
47.5	0.00244804612427	0.00645796498211	0.00441293275573	0.00864578169937	0.00511231615583
47.6	0.00231444893566	0.0061173340812	0.00417067587109	0.00827979093981	0.00485071404181
47.7	0.00218057078556	0.00590026207005	0.00392790950824	0.00791303048359	0.00458856176561
47.8	0.00204641167398	0.00568273450378	0.00368676624284	0.00754550033071	0.00432585932724
47.9	0.0019119716009	0.00546475138241	0.00353851336592	0.00725685949358	0.00406260672669
48.0	0.0017898538589	0.00524631270592	0.00338995066063	0.00698694454104	0.00379880396397
48.1	0.00171346542396	0.00502741847432	0.00324107812696	0.00671646667932	0.00353445103907
48.2	0.00163691801205	0.0048080686876	0.00309189576492	0.00644542590842	0.003269547952
48.3	0.00156021162317	0.00458826334578	0.0029424035745	0.00617382222834	0.00300409470276
48.4	0.00148334625732	0.00436800244884	0.00279260155571	0.00590165563908	0.00273809129133
48.5	0.00140632191449	0.00414728599679	0.00264248970855	0.00562892614064	0.00247153771774
48.6	0.0013291385947	0.00392611398963	0.00249206803302	0.00535563373301	0.00220443398197
48.7	0.00125179629793	0.00370448642735	0.0023413365291	0.00510435681064	0.00209230558347
48.8	0.00117429502419	0.00348240330996	0.0022002337738	0.00486583564737	0.00203614784939
48.9	0.00109663477347	0.00328760027087	0.00210878878789	0.00462682520992	0.00197987491996
49.0	0.00101881554579	0.00316687984942	0.00201715660652	0.00438732549829	0.00192348679518
49.1	0.000971411375484	0.00304591280811	0.00192533722968	0.00414733651248	0.00186698347505
49.2	0.000927456669668	0.00292469914694	0.00183333065737	0.00390685825249	0.00181036495956
49.3	0.000883412534135	0.00280323886592	0.0017411368896	0.00368311046271	0.00175363124872
49.4	0.000839278968886	0.00268153196503	0.00164875592635	0.00353347447535	0.00169678234253
49.5	0.000795055973919	0.00255957844428	0.00155618776764	0.00338353527425	0.00163981824099
49.6	0.000750743549236	0.00243737830368	0.00146343241346	0.00323329285938	0.0015827389441
49.7	0.000706341694836	0.00231493154321	0.00137048986382	0.00308274723077	0.00152554445185
49.8	0.00066185041072	0.00219223816288	0.00129613737234	0.0029318983884	0.00146823476425
49.9	0.000617269696886	0.00206929816269	0.00124005302161	0.00278074633228	0.0014108098813
50.0	0.000572599553336	0.00194611154265	0.00118385616467	0.0026612390259	0.001353269803
50.1	0.000543407277525	0.00182267830274	0.0011275468015	0.0025481061839	0.00129561452935
50.2	0.000518302250665	0.00173197850492	0.00107112493211	0.00243474730226	0.00123784406034
50.3	0.00049314716393	0.00166548044179	0.00101459055651	0.00232116238098	0.00117995839599
50.4	0.000467942017322	0.0015988500442	0.000957943674681	0.00220735142005	0.00112195753628
50.5	0.00044268681084	0.00153208731216	0.000901184286634	0.00209331441948	0.00106384148122
50.6	0.000417381544483	0.00146519224566	0.000844312392368	0.00199513249989	0.0010056102308
50.7	0.000392026218253	0.00139816484471	0.000787972630928	0.00190995327003	0.000947263785037
50.8	0.000366620832148	0.0013310051093	0.000753806923029	0.00182460586794	0.00088880214392
50.9	0.00034116538617	0.00126371303944	0.000719573893538	0.00173909029364	0.00083022530745
51.0	0.000315659880317	0.00119628863513	0.000685273542455	0.00165340654712	0.000771533275629
51.1	0.000300101281931	0.00112873189636	0.00065090586978	0.00156755462837	0.000712726048456
51.2	0.000285828448715	0.00106104282314	0.000616470875513	0.00148922891169	0.000653803625931
51.3	0.000271527711622	0.000993221415464	0.000581968559654	0.00142521691088	0.000594766008054
51.4	0.000257199070651	0.000931381803156	0.000547398922203	0.00136108000861	0.000535613194825
51.5	0.000242842525803	0.000895101150432	0.000512761963161	0.00129681820487	0.000476345186244
51.6	0.000228458077078	0.000858749981376	0.000478057682526	0.00123243149967	0.000428232676506
51.7	0.000214045724476	0.000822328295988	0.000453470925043	0.00116791989301	0.000416181883517
51.8	0.000199605467997	0.000785836094269	0.000432701024299	0.00110695491762	0.000404107758887
51.9	0.00018513730764	0.000749273376217	0.000411890988481	0.00105893032672	0.000392010302614
52.0	0.000171714495747	0.000712640141834	0.000391040817589	0.00101081311364	0.0003798895147
52.1	0.000163648304806	0.000675936391119	0.000370150511623	0.00096260327841	0.000367745395144
52.2	0.000155566616861	0.000639162124072	0.000349220070583	0.000914300821015	0.000355577943947
52.3	0.00014746943191	0.000602317340693	0.000328249494469	0.000865905741457	0.000343387161107
52.4	0.000139356749955	0.000565402040982	0.000307238783281	0.000819476626095	0.000331173046626
52.5	0.000131228570995	0.00052841622494	0.00028618793702	0.000783500237902	0.000318935600503
52.6	0.000123084895031	0.000493124647921	0.000270120291355	0.000747455257929	0.000306674822738
52.7	0.000114925722062	0.000473451766994	0.000257562497093	0.000711341686178	0.000294390713332
52.8	0.000106751052088	0.000453741520671	0.00024498085137	0.000675159522647	0.000282083272283
52.9	9.85608851096e-05	0.000433993908952	0.000232375354187	0.000638908767337	0.000269752499593
53.0	9.26541000537e-05	0.000414208931838	0.000219746005542	0.000604260678267	0.000257398395261
53.1	8.81029694989e-05	0.000394386589327	0.000207092805436	0.000577346066028	0.000245020959287
53.2	8.35432599988e-05	0.00037452688142	0.000194415753869	0.000550380719365	0.000232620191671
53.3	7.89749715531e-05	0.000354629808118	0.00018171485084	0.000523364638277	0.000220196092414
53.4	7.43981041621e-05	0.00033469536942	0.000168990096351	0.000496297822764	0.000207748661515
53.5	6.98126578256e-05	0.000314723565326	0.000159383185138	0.000469180272826	0.000195277898974
53.6	6.52186325436e-05	0.000294714395836	0.000151813657229	0.000443833908543	0.000182783804791
53.7	6.06160283162e-05	0.00027466786095	0.000144229993881	0.000423723034359	0.000170266378966
53.8	5.60048451434e-05	0.000257260041884	0.000136632195093	0.000403574674856	0.0001577256215
53.9	5.19177501246e-05	0.00024664684832	0.000129020260865	0.000383388830033	0.000145161532392
54.0	4.93628496977e-05	0.000236013945947	0.000121394191198	0.00036316549989	0.000132574111642
54.1	4.68032135889e-05	0.000225361334766	0.000113753986091	0.000342904684426	0.00011996335925
54.2	4.42388417982e-05	0.000214689014775	0.000106099645544	0.00032474079253	0.000107329275216
54.3	4.16697343254e-05	0.000203996985976	9.84311695584e-05	0.000309730327666	9.46718595409e-05
54.4	3.90958911707e-05	0.000193285248368	9.31709264782e-05	0.000294692193742	8.54304478086e-05
54.5	3.6517312334e-05	0.000182553801951	8.86204974449e-05	0.000279626390759	8.28864359213e-05
54.6	3.39339978153e-05	0.000171802646725	8.40617113334e-05	0.000264532918716	8.03377518359e-05


==> anc/figures/figure4c.txt <==
# text version of the displayed data
# radius,  spincorrelation for stacked honeycomb $U/t=6,\ t/t'=6$, stacked honeycomb $U/t=4,\ t/t'=4$, stacked square $U/t=6,\ t/t'=6$, coupled 1D chains $U/t=2.98,\ t/t'=4.21$, isotropic cubic $U/t=8$
0.0	0.0668655001415	0.0682233946958	0.0470928009095	0.0965663504257	0.0315957004828
0.1	0.0668654861614	0.0682232828915	0.0470927611826	0.0965661930803	0.0315956600787
0.2	0.066865444221	0.0682229474786	0.0470926420022	0.0965657210442	0.0315955388663
0.3	0.0668653743204	0.068222388457	0.047092443368	0.0965649343172	0.0315953368456
0.4	0.0668652764596	0.0682216058268	0.0470921652802	0.0965638328995	0.0315950540167
0.5	0.0668651506385	0.0682205995879	0.0470918077388	0.096562416791	0.0315946903795
0.6	0.0668649968571	0.0682193697404	0.0470913707437	0.0965606859917	0.031594245934
0.7	0.0668648151155	0.0682179162843	0.0470908542949	0.0965586405017	0.0315937206803
0.8	0.0668646054136	0.0682162392195	0.0470902583925	0.0965562803209	0.0315931146183
0.9	0.0668643677516	0.0682143385461	0.0470895830365	0.0965536054493	0.031592427748
1.0	0.0668641021292	0.0682122142641	0.0470888282267	0.0965506158869	0.0315916600695
1.1	0.0668638085466	0.0682098663734	0.0470879939634	0.0965473116338	0.0315908115827
1.2	0.0668634870038	0.0682072948741	0.0470870802463	0.0965436926899	0.0315898822876
1.3	0.0668631375007	0.0682044997662	0.0470860870757	0.0965397590552	0.0315888721843
1.4	0.0668627600374	0.0682014810496	0.0470850144513	0.0965355107297	0.0315877812727
1.5	0.0668623546138	0.0681982387244	0.0470838623733	0.0965309477135	0.0315866095528
1.6	0.06686192123	0.0681947727905	0.0470826308417	0.0965260700064	0.0315853570246
1.7	0.0668614598859	0.0681910832481	0.0470813198564	0.0965208776086	0.0315840236882
1.8	0.0668609705816	0.0681871700969	0.0470799294174	0.0965153705201	0.0315826095436
1.9	0.066860453317	0.0681830333372	0.0470784595248	0.0965095487407	0.0315811145906
2.0	0.0668599080922	0.0681786729688	0.0470769101786	0.0965034122706	0.0315795388294
2.1	0.0668593349072	0.0681740889918	0.0470752813786	0.0964969611097	0.0315778822599
2.2	0.0668587337619	0.0681692814061	0.0470735731251	0.096490195258	0.0315761448822
2.3	0.0668581046563	0.0681642502118	0.0470717854178	0.0964831147156	0.0315743266962
2.4	0.0668574475905	0.0681589954089	0.047069918257	0.0964757194823	0.0315724277019
2.5	0.0668567625645	0.0681535169973	0.0470679716424	0.0964680095583	0.0315704478994
2.6	0.0668560495782	0.0681478149771	0.0470659455742	0.0964599849436	0.0315683872886
2.7	0.0668553086317	0.0681418893483	0.0470638400524	0.096451645638	0.0315662458695
2.8	0.0668545397249	0.0681357401108	0.0470616550769	0.0964429916417	0.0315640236422
2.9	0.0668537428579	0.0681293672647	0.0470593906477	0.0964340229546	0.0315617206065
3.0	0.0668529180306	0.06812277081	0.0470570467649	0.0964247395767	0.0315593367627
3.1	0.0668520652431	0.0681159507466	0.0470546234285	0.0964151415081	0.0315568721105
3.2	0.0668511844953	0.0681089070746	0.0470521206384	0.0964052287486	0.0315543266501
3.3	0.0668502757873	0.068101639794	0.0470495383946	0.0963950012984	0.0315517003814
3.4	0.0668493391191	0.0680941489047	0.0470468766972	0.0963844591574	0.0315489933045
3.5	0.0668483744906	0.0680864344068	0.0470441355461	0.0963736023257	0.0315462054193
3.6	0.0668473819018	0.0680784963002	0.0470413149413	0.0963624308032	0.0315433367258
3.7	0.0668463613528	0.0680703345851	0.047038414883	0.0963509445898	0.0315403872241
3.8	0.0668453128436	0.0680619492612	0.0470354353709	0.0963391436858	0.031537356914
3.9	0.0668442363741	0.0680533403288	0.0470323764052	0.0963270280909	0.0315342457958
4.0	0.0668431319443	0.0680445077877	0.0470292379859	0.0963145978053	0.0315310538692
4.1	0.0668419995543	0.068035451638	0.0470260201128	0.0963018528289	0.0315277811344
4.2	0.0668408392041	0.0680261718796	0.0470227227862	0.0962887931617	0.0315244275913
4.3	0.0668396508936	0.0680166685126	0.0470193460059	0.0962754188037	0.03152099324
4.4	0.0668384346229	0.068006941537	0.0470158897719	0.096261729755	0.0315174780804
4.5	0.066837190392	0.0679969909527	0.0470123540843	0.0962477260155	0.0315138821125
4.6	0.0668359182007	0.0679868167598	0.047008738943	0.0962334075852	0.0315102053363
4.7	0.0668346180493	0.0679764189583	0.0470050443481	0.0962187744641	0.0315064477519
4.8	0.0668332899376	0.0679657975481	0.0470012702995	0.0962038266523	0.0315026093592
4.9	0.0668319338656	0.0679549525293	0.0469974167972	0.0961885641497	0.0314986901583
5.0	0.0668305498334	0.0679438839018	0.0469934838413	0.0961729869563	0.0314946901491
5.1	0.066829137841	0.0679325916658	0.0469894714318	0.0961570950721	0.0314906093316
5.2	0.0668276978883	0.0679210758211	0.0469853795686	0.0961408884972	0.0314864477058
5.3	0.0668262299753	0.0679093363677	0.0469812082517	0.0961243672315	0.0314822052718
5.4	0.0668247341021	0.0678973733057	0.0469769574812	0.096107531275	0.0314778820295
5.5	0.0668232102687	0.0678851866351	0.046972627257	0.0960903806277	0.031473477979
5.6	0.066821658475	0.0678727763558	0.0469682175792	0.0960729152897	0.0314689931202
5.7	0.0668200787211	0.067860142468	0.0469637284477	0.0960551352608	0.0314644274531
5.8	0.0668184710069	0.0678472849714	0.0469591598626	0.0960370405412	0.0314597809777
5.9	0.0668168353325	0.0678342038663	0.0469545118238	0.0960186311309	0.0314550536941
6.0	0.0668151716978	0.0678208991525	0.0469497843314	0.0959999070297	0.0314502456022
6.1	0.0668134801029	0.0678073708301	0.0469449773853	0.0959808682378	0.0314453567021
6.2	0.0668117605478	0.067793618899	0.0469400909855	0.0959615147551	0.0314403869937
6.3	0.0668100130323	0.0677796433593	0.0469351251321	0.0959418465816	0.031435336477
6.4	0.0668082375567	0.067765444211	0.046930079825	0.0959218637174	0.031430205152
6.5	0.0668064341208	0.067751021454	0.0469249550643	0.0959015661624	0.0314249930188
6.6	0.0668046027246	0.0677363750884	0.0469197508499	0.0958809539166	0.0314197000773
6.7	0.0668027433683	0.0677215051141	0.0469144671819	0.09586002698	0.0314143263275
6.8	0.0668008560516	0.0677064115313	0.0469091040602	0.0958387853527	0.0314088717695
6.9	0.0667989407747	0.0676910943397	0.0469034784699	0.0958172290345	0.0314033364032
7.0	0.0667969975376	0.0676755535396	0.0468792750297	0.0957953580256	0.0313977202287
7.1	0.0667856859164	0.0676597891308	0.0468547233386	0.095773172326	0.0313920232459
7.2	0.0667473876071	0.0676438011134	0.0468298233965	0.0957506719355	0.0313862454548
7.3	0.0667085536572	0.0676275894873	0.0468045752035	0.0957278568543	0.0313803868554
7.4	0.0666691840665	0.0676111542527	0.0467789787596	0.0957047270823	0.0313744474478
7.5	0.0666292788352	0.0675944954093	0.0467530340647	0.0956812826195	0.0313684272319
7.6	0.0665888379632	0.0675776129574	0.0467267411189	0.0956575234659	0.0313623262077
7.7	0.0665478614505	0.0675605068968	0.0467000999221	0.0956334496216	0.0313561443753
7.8	0.0665063492971	0.0675431772276	0.0466731104745	0.0956090610865	0.0313498817346
7.9	0.066464301503	0.0675256239497	0.0466457727758	0.0955843578606	0.0313435382857
8.0	0.0664217180682	0.0674883365959	0.0466180868263	0.095559339944	0.0313371140284
8.1	0.0663785989927	0.0674428610919	0.0465900526258	0.0955340073365	0.0313306089629
8.2	0.0663349442766	0.0673968206748	0.0465616701743	0.0955083600383	0.0313240230892
8.3	0.0662907539198	0.0673502153446	0.0465329394719	0.0954823980494	0.0313173564072
8.4	0.0662460279222	0.0673030451013	0.0465038605186	0.0954561213696	0.0313106089169
8.5	0.066200766284	0.0672553099449	0.0464744333144	0.0954295299991	0.0313037806183
8.6	0.0661549690051	0.0672070098754	0.0464446578592	0.0954026239378	0.0312964345719
8.7	0.0661086360855	0.0671581448928	0.046414534153	0.0953754031857	0.0312783546121
8.8	0.0660617675252	0.0671087149972	0.046384062196	0.0953478677428	0.0312600656353
8.9	0.0660143633242	0.0670587201884	0.0463532419879	0.0953089571019	0.0312415676417
9.0	0.0659664234826	0.0670081604666	0.046322073529	0.0952255026984	0.0312228606313
9.1	0.0659179480002	0.0669570358316	0.0462905568191	0.0951411158434	0.0312039446039
9.2	0.0658689368772	0.0669053462836	0.0462586918583	0.095055796537	0.0311848195597
9.3	0.0658193901134	0.0668530918225	0.0462264786465	0.0949695447792	0.0311654854986
9.4	0.065769307709	0.0668002724482	0.0461939171838	0.0948823605699	0.0311459424206
9.5	0.0657186896639	0.0667468881609	0.0461610074702	0.0947942439092	0.0311261903257
9.6	0.0656675359781	0.0666929389605	0.0461277495056	0.0947051947971	0.031106229214
9.7	0.0656158466516	0.066638424847	0.0460941432901	0.0946152132335	0.0310860590854
9.8	0.0655636216844	0.0665833458204	0.046054747972	0.0945242992185	0.0310656799399
9.9	0.0655108610766	0.0665277018807	0.0460077941222	0.094432452752	0.0310450917775
10.0	0.065457564828	0.0664714930279	0.0459603635836	0.0943396738341	0.0310242945983
10.1	0.065396119735	0.066414719262	0.0459124563561	0.0942459624648	0.0310032884021
10.2	0.0653337276098	0.0663573805831	0.0458640724398	0.0941513186441	0.0309820731891
10.3	0.0652707207839	0.066299476991	0.0458152118346	0.0940557423719	0.0309606489593
10.4	0.0652070992572	0.0662410084858	0.0457658745407	0.0939592336482	0.0309390157125
10.5	0.0651428630298	0.0661819750676	0.0457160605579	0.0938617924732	0.0309171734489
10.6	0.0650780121017	0.0661223767363	0.0456657698862	0.0937634188467	0.0308951221684
10.7	0.0650125464728	0.0660622134918	0.0456150025258	0.0936641127687	0.030872861871
10.8	0.0649464661432	0.0660014853343	0.0455637584765	0.0935638742394	0.0308503925567
10.9	0.0648797711128	0.0659401922637	0.0455120377384	0.0934627032586	0.0308277142256
11.0	0.0648124613817	0.0658783342799	0.0454598403114	0.0933605998263	0.0308048268776
11.1	0.0647445369499	0.0658159113831	0.0454071661956	0.0932575639426	0.0307817305127
11.2	0.0646759978173	0.0657529235732	0.045354015391	0.0931535956075	0.0307584251309
11.3	0.064606843984	0.0656619071098	0.0453003878976	0.093048694821	0.0307349107323
11.4	0.0645370754499	0.0655662487281	0.0452462837153	0.092942861583	0.0307111873168
11.5	0.0644666922151	0.0654697475413	0.0451917028442	0.0928360958935	0.0306872548844
11.6	0.0643956942795	0.0653724035494	0.0451366452843	0.0927283977527	0.0306631134351
11.7	0.0643240816432	0.0652742167523	0.0450811110355	0.0926197671604	0.0306387629689
11.8	0.0642518543062	0.0651751871501	0.0450251000979	0.0925102041167	0.0306142034859
11.9	0.0641790122684	0.0650753147428	0.0449686124715	0.0923997086215	0.030589434986
12.0	0.0641055555299	0.0649745995304	0.0448996784277	0.0922882806749	0.0305644574692
12.1	0.0640314840907	0.0648730415128	0.0448184136644	0.0921759202768	0.0305392709356
12.2	0.0639567979507	0.0647706406902	0.0447364745047	0.0920626274274	0.0304960526546
12.3	0.063866938658	0.0646673970624	0.0446538609487	0.0919484021265	0.0304291105854
12.4	0.0637601273698	0.0645633106294	0.0445705729963	0.0918332443741	0.0303616220504
12.5	0.0636524512129	0.0644583813914	0.0444866106475	0.0917171541703	0.0302935870494
12.6	0.0635439101873	0.0643526093482	0.0444019739023	0.0915702079353	0.0302250055827
12.7	0.0634345042929	0.0642459944999	0.0443166627608	0.0913805723086	0.03015587765
12.8	0.0633242335298	0.0641385368465	0.0442306772228	0.0911894375861	0.0300862032515
12.9	0.063213097898	0.0640302363879	0.0441440172885	0.0909968037677	0.0300159823871
13.0	0.0631010973975	0.0639210931243	0.0440566829579	0.0908026708535	0.0299452150568
13.1	0.0629882320282	0.0638111070555	0.0439686742308	0.0906070388433	0.0298739012606
13.2	0.0628745017902	0.0637002781815	0.0438799911074	0.0904099077374	0.0298020409986
13.3	0.0627599066834	0.0635886065025	0.0437906335876	0.0902112775355	0.0297296342707
13.4	0.062644446708	0.0634760920183	0.0437006016714	0.0900111482378	0.029656681077
13.5	0.0625281218638	0.063362734729	0.0436098953589	0.0898095198442	0.0295831814173
13.6	0.0624109321508	0.0632485346346	0.0435185146499	0.0896063923548	0.0295091352918
13.7	0.0622928775692	0.063133491735	0.0434264595446	0.0894017657695	0.0294345427005
13.8	0.0621739581188	0.0629809594477	0.0433334922165	0.0891956400884	0.0293594036432
13.9	0.0620541737997	0.0628099430282	0.0432279938141	0.0889880153113	0.0292837181201
14.0	0.0619335246118	0.0626376918332	0.0431217336904	0.0887788914385	0.0292074861311
14.1	0.0618120105552	0.0624642058626	0.0430147118453	0.0885682684697	0.0291307076763
14.2	0.0616665730483	0.0622894851163	0.0429069282789	0.0883561464051	0.0290533827555
14.3	0.061498680298	0.0621135295945	0.0427983829913	0.0881425252446	0.0289755113689
14.4	0.0613296093529	0.0619363392971	0.0426890759822	0.0879274049883	0.0288970935165
14.5	0.061159360213	0.0617579142241	0.0425790072519	0.0877107856361	0.0288181291981
14.6	0.0609879328784	0.0615782543755	0.0424681768003	0.087492667188	0.0287386184139
14.7	0.0608153273491	0.0613973597513	0.0423565846273	0.0872730496441	0.0286585611638
14.8	0.0606415436251	0.0612152303516	0.042244230733	0.0870519330043	0.0285779574479
14.9	0.0604665817063	0.0610318661762	0.0421311151174	0.0868293172687	0.0284966692954
15.0	0.0602904415927	0.0608472672253	0.0420172377805	0.0866052024372	0.0284137393013
15.1	0.0601131232844	0.0606614334987	0.0419025987223	0.0863795885098	0.0283302545915
15.2	0.0599346267814	0.0604743649966	0.0417871979428	0.0861524754866	0.028246215166
15.3	0.0597549520837	0.0602860617188	0.0416710354419	0.0859238633675	0.0281616210249
15.4	0.0595740991912	0.0600965236655	0.0415541112197	0.0856796132549	0.0280764721681
15.5	0.0593920681039	0.0599057508366	0.0414139971213	0.0853756999717	0.0279907685956
15.6	0.059208858822	0.0597137432321	0.0412647959742	0.0850698196122	0.0279045103074
15.7	0.0590244713452	0.059520500852	0.0411146353342	0.0847619721764	0.0278176973035
15.8	0.0588389056738	0.0593260236963	0.0409635152014	0.0844521576644	0.027730329584
15.9	0.0586299938265	0.0591189596778	0.0408114355756	0.0841403760761	0.0276424071488
16.0	0.0584148715111	0.0588958313644	0.0406583964569	0.0838266274115	0.0275539299979
16.1	0.0581984004664	0.0586713041274	0.0405043978453	0.0835109116707	0.0274648981313
16.2	0.0579805806925	0.0584453779668	0.0403494397407	0.0831932288536	0.0273753115491
16.3	0.0577614121893	0.0582180528826	0.0401935221433	0.0828735789602	0.0272851702511
16.4	0.0575408949568	0.0579893288748	0.040036645053	0.0825519619906	0.0271944742375
16.5	0.0573190289951	0.0577592059434	0.0398788084698	0.0822283779447	0.0271032235082
16.6	0.0570958143042	0.0575276840884	0.0397200123936	0.0819028268225	0.0270114180632
16.7	0.056871250884	0.0572947633099	0.0395602568246	0.0815753086241	0.0269190579026
16.8	0.0566453387345	0.0570604436077	0.0393995417626	0.0812458233494	0.0268261430262
16.9	0.0564180778558	0.0568247249819	0.0392376758318	0.0809143709984	0.0267326734342
17.0	0.0561894682479	0.0565876074326	0.0390545785844	0.0805809515712	0.0266386491265
17.1	0.0559595099107	0.0563490909596	0.0388704011171	0.0802455650677	0.0265440701032
17.2	0.0557282028443	0.056109175563	0.0386851434302	0.079908211488	0.0264453259481
17.3	0.0554955470486	0.0558678612429	0.0384988055234	0.0795688908319	0.0263039515947
17.4	0.0552195618863	0.0556251479992	0.038311387397	0.0792276030996	0.0261617576799
17.5	0.054925785665	0.0553810358318	0.0381228890507	0.0788843482911	0.0260187442036
17.6	0.0546303259124	0.0551355247409	0.0379333104848	0.0785391264062	0.0258749111658
17.7	0.0543331826284	0.0548886147264	0.037742651699	0.0781919374451	0.0257302585666
17.8	0.054034355813	0.0546081662192	0.0375509126936	0.0778185321424	0.0255847864059
17.9	0.0537338454663	0.054313576324	0.0373580934684	0.0774069693679	0.0254384946837
18.0	0.0534316515882	0.0540173360652	0.0371641940234	0.0769931009196	0.0252913834001
18.1	0.0531277741788	0.0537194454429	0.0369692143587	0.0765769267975	0.0251434525549
18.2	0.052822213238	0.053419904457	0.0367731544742	0.0761584470016	0.0249947021484
18.3	0.0525149687659	0.0531187131076	0.036575902472	0.0757376615319	0.0248451321803
18.4	0.0522060407624	0.0528158713946	0.0363774427376	0.0753145703884	0.0246947426508
18.5	0.0518954292276	0.052511379318	0.0361779014788	0.0748891735711	0.0245435335598
18.6	0.0515831341614	0.0522052368779	0.0359772786956	0.0744614710799	0.0243915049073
18.7	0.0512691555639	0.0518974440743	0.0357755743879	0.074031462915	0.0242386566934
18.8	0.0509687323058	0.051588000907	0.0355727885558	0.0735991490763	0.024084988918
18.9	0.0506696495371	0.0512769073763	0.0353689211992	0.0731645295637	0.0239305015811
19.0	0.0503689801225	0.0509641634819	0.0351639723182	0.0727276043774	0.0237751946828
19.1	0.0500667240618	0.050649769224	0.0349579419128	0.0722883735172	0.023619068223
19.2	0.0497628813552	0.0503337246026	0.0347508299829	0.0718468369832	0.0234621222017
19.3	0.0494574520026	0.0500160296175	0.0345426365286	0.0714029947755	0.023304356619
19.4	0.049150436004	0.049696684269	0.0343333615499	0.0709568468939	0.0231457714748
19.5	0.0488418333594	0.0493650494048	0.0341230050467	0.0705083933385	0.0229863667691
19.6	0.0485316440688	0.0490290262518	0.0338949228773	0.0700576341093	0.022826142502
19.7	0.0482198681323	0.0486912843103	0.033663101861	0.0696045692063	0.0226650986733
19.8	0.0479065055497	0.0483518235804	0.0334301010939	0.0691491986295	0.0225032352833
19.9	0.0475915563212	0.0480106440619	0.0331959205762	0.0686741886925	0.0223405523317
20.0	0.0472750204467	0.0476677457549	0.0329605603077	0.0681746954344	0.0221770498187
20.1	0.046916439215	0.0473231286594	0.0327240202885	0.0676726984507	0.0220127277442
20.2	0.0465523475926	0.0469767927754	0.0324863005186	0.0671681977414	0.0218475861082
20.3	0.0461864490639	0.0466287381029	0.032247400998	0.0666611933065	0.0216816249108
20.4	0.0458187436289	0.0462789646419	0.0320073217266	0.066151685146	0.0215148441519
20.5	0.0454492312875	0.0459274723923	0.0317660627046	0.0656396732599	0.0213472438315
20.6	0.0450779120399	0.0455742613543	0.0315236239318	0.0651251576482	0.0211788239497
20.7	0.0447047858859	0.0452193315278	0.0312802080233	0.0646081383109	0.0210095845064
20.8	0.0443298528256	0.0448626829127	0.0310422707166	0.064088615248	0.0208395255016
20.9	0.043953112859	0.0445043155092	0.0308031867241	0.0635665884594	0.0206686469354
21.0	0.0435745659861	0.044142451304	0.0305629560458	0.0630420579453	0.0204969488077
21.1	0.0431942122068	0.0437731834049	0.0303215786817	0.0625150237056	0.0203300157027
21.2	0.0428120515213	0.0434021612639	0.0300790546317	0.0619854857402	0.020169385953
21.3	0.0424030257708	0.0430293848811	0.0298353838959	0.0614534440493	0.0200079967245
21.4	0.0419849419112	0.0426548542565	0.0295905664744	0.0609188986327	0.0198458480174
21.5	0.0415648998135	0.0422785693901	0.029344602367	0.0603818494906	0.0196829398315
21.6	0.0411428994775	0.0419005302819	0.0290974915738	0.0598422966228	0.0195192721669
21.7	0.0407189409033	0.041520736932	0.0288492340947	0.0593002400294	0.0193548450236
21.8	0.0402930240909	0.0411391893402	0.0285998299299	0.0587611098313	0.0191896584016
21.9	0.0398651490402	0.0407558875066	0.0283513918582	0.0582251942906	0.0190237123008
22.0	0.0394353157514	0.0403708314312	0.0281022381118	0.0576868260471	0.0188570067214
22.1	0.0390035242243	0.039984021114	0.0278519492686	0.057146005101	0.0186895416632
22.2	0.038569774459	0.039595456555	0.0276005253287	0.0566027314521	0.0185213171262
22.3	0.0381340664555	0.0392051377542	0.0273479662919	0.0560570051005	0.0183523331106
22.4	0.0377006763713	0.0388130647116	0.0270942721584	0.0555088260463	0.0181825896162
22.5	0.0372753839868	0.0384231385318	0.0268394429281	0.0549581942893	0.0180120866432
22.6	0.0368481972042	0.0380327373355	0.0265834786009	0.0544051098296	0.0178408241913
22.7	0.0364191160234	0.0376406048701	0.026326379177	0.0538495726672	0.0176688022608
22.8	0.0359881404444	0.0372467411355	0.0260681446563	0.0532915828022	0.0174960208516
22.9	0.0355552704674	0.0368511461317	0.0258100536512	0.0527311402344	0.0173224799636
23.0	0.0351205060921	0.0364538198587	0.0255564551454	0.0521682449639	0.0171481795969
23.1	0.0346838473187	0.0360547623166	0.0253017516353	0.0516028969907	0.0169731197515
23.2	0.0342452941472	0.0356539735054	0.0250459431207	0.0510350963148	0.0167973004273
23.3	0.0338048465775	0.0352514534249	0.0247890296018	0.0504648429362	0.0166207216245
23.4	0.0333625046097	0.0348472020753	0.0245310110785	0.0498921368549	0.0164433833429
23.5	0.0329337608884	0.0344412194566	0.0242718875508	0.0493175566125	0.0162652855826
23.6	0.0325284501528	0.0340335055687	0.0240116590188	0.0487494533326	0.0160864283435
23.7	0.0321214183525	0.0336240604116	0.0237503254823	0.0481789377246	0.0159068116258
23.8	0.0317126654875	0.033214518501	0.0234878869415	0.0476060097884	0.0157264354293
23.9	0.0313021915578	0.0328122970853	0.023224349847	0.0470306695241	0.0155452997541
24.0	0.0308899965635	0.0324083892067	0.0229602798414	0.0464529169316	0.0153634046002
24.1	0.0304760805044	0.0320027948651	0.022695107247	0.045872752011	0.0151807499676
24.2	0.0300604433806	0.0315955140605	0.0224288320639	0.0452901747622	0.0149973358562
24.3	0.0296430851922	0.031186546793	0.0221614542921	0.0447051851852	0.0148131622661
24.4	0.029224005939	0.0307758930626	0.0218929739315	0.0441177832801	0.0146552619044
24.5	0.0288032056212	0.0303635528692	0.0216233909822	0.0435279690469	0.0145008547999
24.6	0.028365720909	0.0299495262128	0.0213527054441	0.0429357424855	0.0143458161736
24.7	0.0279256331162	0.0295338130934	0.0210809173172	0.0423411035959	0.0141901460253
24.8	0.0274837599773	0.0291164135111	0.0208080266016	0.0417440523782	0.0140338443552
24.9	0.0270401014925	0.0286973274659	0.0205382236748	0.0411445888324	0.0138769111631
25.0	0.0265946576616	0.0282765549577	0.0202797622796	0.0405427129584	0.0137193464492
25.1	0.0261474284847	0.0278619190417	0.0200202649671	0.0399384247562	0.0135611502133
25.2	0.0256984139618	0.0274650453999	0.0197597317372	0.0393861839705	0.0134023224556
25.3	0.0252476140929	0.0270665937318	0.0194981625898	0.0388421700744	0.0132428631759
25.4	0.0247950288779	0.0266665640372	0.019235557525	0.0382960016677	0.0130827723744
25.5	0.024340658317	0.0262649563162	0.0189719165428	0.0377476787506	0.012922050051
25.6	0.0239228713225	0.0258617705688	0.0187072396432	0.0371972013231	0.0127606962056
25.7	0.0235058214886	0.025457006795	0.0184415268262	0.036644569385	0.0125987108384
25.8	0.0230871457295	0.0250506649948	0.0181747780917	0.0360897829364	0.0124360939492
25.9	0.022666844045	0.0246427451682	0.0179285100206	0.0355328419774	0.0122728455382
26.0	0.0222449164353	0.0242332473152	0.0176847241975	0.0349737465079	0.0121089656052
26.1	0.0218213629003	0.0238221714357	0.01743999893	0.0344124965279	0.0119444541504
26.2	0.02139618344	0.0234095175299	0.0171943342181	0.0338490920375	0.0117793111736
26.3	0.0209693780545	0.0229973703025	0.0169477300618	0.0332835330365	0.011613536675
26.4	0.0205409467436	0.0226228362369	0.0167001864611	0.0327158195251	0.0114471306545
26.5	0.0201232108128	0.0222468807897	0.0164517034159	0.0321459515032	0.011280093112
26.6	0.0197309052666	0.0218695039608	0.0162022809264	0.0315739289708	0.0111124240477
26.7	0.0193371221101	0.0214907057502	0.0159519189925	0.0310342418119	0.0109441234614
26.8	0.0189418613433	0.021110486158	0.015700934772	0.0305151658906	0.0107751913533
26.9	0.0185451229661	0.0207288451841	0.0154490905573	0.0299941494985	0.0106056277233
27.0	0.0181469069786	0.0203457828286	0.0151963083752	0.0294711926357	0.0104354325713
27.1	0.0177472133808	0.0199612990914	0.0149425882259	0.0289462953022	0.0102646058975
27.2	0.0173460421726	0.0195753939726	0.0146879301093	0.0284194574979	0.0100951696286
27.3	0.016943393354	0.0191880674721	0.0144323340254	0.0278906792229	0.00993503674181
27.4	0.0165407142132	0.0187993195899	0.0141757999743	0.0273599604772	0.00977431621137
27.5	0.0161964802949	0.0184295857003	0.0139183279558	0.0268273012607	0.00961300803731
27.6	0.0158509923369	0.0180951675947	0.0136614492389	0.0262927015735	0.00945111221963
27.7	0.0155042503391	0.0177595356304	0.0134409668319	0.0257561614156	0.00928862875832
27.8	0.0151562543015	0.0174226898071	0.0132196870201	0.0252176807869	0.0091255576534
27.9	0.0148070042242	0.0170846301251	0.0129976098037	0.0246772596875	0.00896189890485
28.0	0.0144565001071	0.0167453565843	0.0127747351824	0.0241348981174	0.00879765251268
28.1	0.0141047419502	0.0164048691846	0.0125510631565	0.0236085891142	0.00863281847689
28.2	0.0137517297535	0.0160631679261	0.0123265937258	0.023155211639	0.00846739679748
28.3	0.0133997587156	0.0157202528088	0.0121013268905	0.0227002235866	0.00830138747445
28.4	0.0131040897645	0.0153761238326	0.0118752626503	0.022243624957	0.00813479050779
28.5	0.0128073778894	0.0150307809977	0.0116484010055	0.0217854157503	0.00796760589752
28.6	0.0125096230904	0.0146894985837	0.0114207419559	0.0213255959664	0.00779983364362
28.7	0.0122108253673	0.0143784606564	0.0111922855016	0.0208641656053	0.00763147374611
28.8	0.0119109847203	0.0140663370818	0.0109630316426	0.020401124667	0.00746252620497
28.9	0.0116101011493	0.01375312786	0.0107329803789	0.0199364731516	0.00729299102021
29.0	0.0113081746542	0.013438832991	0.0105021317104	0.019470211059	0.00712286819182
29.1	0.0110052052352	0.0131234524748	0.0102704856372	0.0190023383892	0.00695215771982
29.2	0.0107011928922	0.0128069863114	0.0100380421592	0.0185328551422	0.0067808596042
29.3	0.0103961376252	0.0124894345007	0.0098160928148	0.0180617613181	0.00660897384495
29.4	0.0100900394343	0.0121707970429	0.0096198192598	0.0175890569167	0.00643650044208
29.5	0.0097828983193	0.0118510739378	0.00942287697036	0.0171571315816	0.00626343939559
29.6	0.00947471428035	0.0115302651855	0.0092252659465	0.0167682256519	0.00608979070548
29.7	0.0091654873174	0.0112292007465	0.00902698618821	0.0163780036277	0.00591555437175
29.8	0.00885521743046	0.0109653505853	0.00882803769549	0.0159864655089	0.00575386671444
29.9	0.00854390461954	0.0107006135329	0.00862842046834	0.0155936112957	0.00563707094721
30.0	0.00823154888462	0.0104349895891	0.00842813450676	0.0151994409879	0.00551988390438
30.1	0.00800276696018	0.0101684787541	0.00822717981076	0.0148039545856	0.00540230558594
30.2	0.00778545149828	0.00990108102773	0.00802555638032	0.0144071520888	0.00528433599191
30.3	0.0075674152554	0.00963279641008	0.00782326421545	0.0140090334975	0.00516597512227
30.4	0.00734865823156	0.00936362490114	0.00762030331616	0.0136095988116	0.00504722297703
30.5	0.00712918042675	0.0090935665009	0.00741667368243	0.0132088480313	0.00492807955619
30.6	0.00690898184097	0.00882262120935	0.00721237531428	0.0128067811564	0.00480854485974
30.7	0.00668806247422	0.00855078902652	0.00700740821169	0.012403398187	0.0046886188877
30.8	0.00646642232651	0.00832411230988	0.00680177237468	0.0120365579961	0.00456830164005
30.9	0.00624406139782	0.00809957622274	0.00661782921956	0.0117271868554	0.0044475931168
31.0	0.00602097968817	0.00787431230388	0.00645887830341	0.011416812891	0.00432649331794
31.1	0.00579717719755	0.00764832055328	0.00629941381403	0.0111054361028	0.00420500224349
31.2	0.00557265392596	0.00742160097097	0.00613943575141	0.0107930564908	0.00408311989343
31.3	0.00534740987341	0.00719415355693	0.00597894411556	0.0104796740549	0.00396084626777
31.4	0.00512144503988	0.00696597831116	0.00581793890647	0.0101652887953	0.00383818136651
31.5	0.00489475942539	0.00673707523367	0.00565642012415	0.00984990071192	0.00371512518965
31.6	0.00466735302993	0.00650744432446	0.00549438776859	0.00953350980472	0.00359167773718
31.7	0.00449392497337	0.00627708558352	0.0053318418398	0.00921611607373	0.00346783900912
31.8	0.00435085479051	0.0061072934226	0.00516878233777	0.00889771951894	0.00334360900545
31.9	0.00420733399291	0.00594605065852	0.00500520926251	0.00857832014036	0.00321898772618
32.0	0.00406336258055	0.00578430163774	0.00484112261402	0.00825791793798	0.0030939751713
32.1	0.00391894055344	0.00562204636024	0.00467652239229	0.00800201945883	0.00296857134083
32.2	0.00377406791159	0.00545928482602	0.00451140859732	0.00775856192529	0.00286187390059
32.3	0.00362874465498	0.00529601703508	0.00434578122912	0.00751434713659	0.00278800988879
32.4	0.00348297078363	0.00513224298743	0.00419759095437	0.00726937509273	0.0027139168413
32.5	0.00333674629753	0.00496796268306	0.00407507216431	0.00702364579372	0.00263959475811
32.6	0.00319007119668	0.00480317612198	0.00395217581249	0.00677715923954	0.00256504363923
32.7	0.00304294548107	0.00463788330418	0.00382890189891	0.00652991543021	0.00249026348465
32.8	0.00289536915072	0.00447208422967	0.00370525042358	0.00628191436572	0.00241525429437
32.9	0.00274734220563	0.00430577889844	0.00358122138649	0.00603315604607	0.00234001606841
33.0	0.00259886464578	0.00413896731049	0.00345681478765	0.00578364047126	0.00226454880674
33.1	0.00244993647118	0.00397164946583	0.00333203062704	0.00553336764129	0.00218885250938
33.2	0.0023133354005	0.00380382536445	0.00320686890468	0.00528233755616	0.00211292717632
33.3	0.00222811239167	0.00363549500635	0.00308132962057	0.00509048786907	0.00203677280757
33.4	0.00214263307305	0.00346665839154	0.00295541277469	0.00491849336119	0.00196038940312
33.5	0.00205689744462	0.00329731552001	0.00282911836706	0.00474598312764	0.00188377696298
33.6	0.0019709055064	0.00312746639177	0.00270244639767	0.00457295716844	0.00180693548714
33.7	0.00188465725837	0.00300526121698	0.00257539686653	0.00439941548357	0.00172986497561
33.8	0.00179815270054	0.00291052974421	0.00244884428968	0.00422535807304	0.00165256542838
33.9	0.00171139183292	0.00281551758558	0.00236772524946	0.00405078493685	0.00157503684546
34.0	0.00162437465549	0.00272022474112	0.00228636656658	0.003875696075	0.00149727922684
34.1	0.00153710116825	0.00262465121081	0.00220476824104	0.00370009148749	0.00141929257252
34.2	0.00144957137122	0.00252879699465	0.00212293027285	0.00352397117431	0.00134107688251
34.3	0.00136178526439	0.00243266209265	0.00204085266199	0.00334733513548	0.0012626321568
34.4	0.00127374284776	0.0023362465048	0.00195853540847	0.00317536387921	0.00119073781045
34.5	0.00118544412132	0.00223955023111	0.0018759785123	0.00305910401249	0.0011546659215
34.6	0.00109688908509	0.00214257327158	0.00179318197346	0.00294250667155	0.0011184893246
34.7	0.00102813582378	0.00204531562619	0.00171014579197	0.00282557185641	0.00108220801975
34.8	0.000984312175113	0.00194777729497	0.00162686996782	0.00270829956704	0.00104582200694
34.9	0.000940362415227	0.00184995827789	0.001543354501	0.00259068980347	0.00100933128619
35.0	0.000896286544122	0.00175185857498	0.00145959939153	0.00247274256568	0.000972735857484
35.1	0.000852084561797	0.00165347818621	0.0013756046394	0.00235445785367	0.000936035720829
35.2	0.000807756468254	0.0015548171116	0.00129876033881	0.00223583566745	0.000899230876223
35.3	0.000763302263491	0.00145587535115	0.0012482487855	0.00211687600702	0.000862321323667
35.4	0.000718721947508	0.00135665290485	0.00119759393699	0.00199757887237	0.000825307063161
35.5	0.000674015520307	0.00128028338505	0.0011467957933	0.00187794426351	0.000788188094704
35.6	0.000629182981887	0.00123328919607	0.00109585435442	0.00179362928335	0.000750964418296
35.7	0.000584224332247	0.00118616281529	0.00104476962036	0.00171769395388	0.000713636033938
35.8	0.000539139571388	0.00113890424269	0.000993541591111	0.00164154562208	0.00067620294163
35.9	0.00049392869931	0.00109151347828	0.000942170266674	0.00156518428796	0.000638665141371
36.0	0.000448591716013	0.00104399052206	0.00089065564705	0.00148860995151	0.000601022633161
36.1	0.000410791634239	0.000996335374022	0.000838997732239	0.00141182261273	0.000563275417001
36.2	0.000391372214778	0.000948548034178	0.000787196522242	0.00133482227162	0.00052542349289
36.3	0.000371899076315	0.000900628502522	0.000735252017058	0.00125760892819	0.000487466860829
36.4	0.000352372218849	0.000852576779055	0.000683164216687	0.00118018258243	0.000449405520818
36.5	0.00033279164238	0.000804392863776	0.00063093312113	0.00110254323435	0.000418196368919
36.6	0.000313157346909	0.000756076756686	0.000601801124092	0.00102469088394	0.000403074173487
36.7	0.000293469332435	0.000707628457784	0.000574113589267	0.00097557340552	0.000387910604059
36.8	0.000273727598958	0.000659047967071	0.000546350508644	0.000930501343774	0.000372705660635
36.9	0.000253932146479	0.000610335284546	0.000518511882223	0.000885306636962	0.000357459343215
37.0	0.000234082974997	0.00056149041021	0.000490597710005	0.000839989285084	0.0003421716518
37.1	0.000214180084512	0.000512513344063	0.000462607991989	0.00079454928814	0.000326842586389
37.2	0.000194223475025	0.000467426558365	0.000434542728175	0.000748986646131	0.000311472146982
37.3	0.000174213146535	0.000448383863696	0.000406401918564	0.000703301359055	0.00029606033358
37.4	0.000154149099043	0.0004292900477	0.000378185563155	0.000657493426913	0.000280607146182
37.5	0.000142480639118	0.000410145110375	0.000349893661949	0.000611562849705	0.000265112584788
37.6	0.000134817363877	0.000390949051722	0.000321526214945	0.000565509627431	0.000249576649399
37.7	0.000127133680447	0.000371701871741	0.000293083222143	0.000524673478117	0.000233999340013
37.8	0.000119429588827	0.000352403570433	0.000266513486262	0.000498991003241	0.000218380656632
37.9	0.000111705089017	0.000333054147796	0.000253472516636	0.000473240495318	0.000202720599256
38.0	0.000103960181017	0.000313653603831	0.000240397092664	0.00044742195435	0.000187019167883
38.1	9.61948648277e-05	0.000294201938539	0.000227287214348	0.000421535380336	0.000171276362515
38.2	8.84091404486e-05	0.000274699151918	0.000214142881686	0.000395580773275	0.000155492183152
38.3	8.06030078798e-05	0.00025514524397	0.00020096409468	0.000369558133169	0.000139666629792
38.4	7.27764671213e-05	0.000235540214693	0.000187750853328	0.000343467460016	0.000123799702437
38.5	6.4929518173e-05	0.000215884064089	0.000174503157631	0.000317308753818	0.000113526457454
38.6	5.7062161035e-05	0.000196176792156	0.000161221007589	0.000291082014573	0.000107421371638
38.7	4.91743957073e-05	0.000176418398896	0.000147904403202	0.000264787242283	0.000101300449023
38.8	4.41764979639e-05	0.000156608884307	0.00013455334447	0.000250627691132	9.51636896101e-05
38.9	4.1659058537e-05	0.000144760677783	0.000121167831392	0.000237268894569	8.90110933986e-05
39.0	3.91351392146e-05	0.000138275023961	0.00010774786397	0.000223875712428	8.28426603886e-05
39.1	3.66047399967e-05	0.000131772718909	9.78923355821e-05	0.000210448144711	7.66583905801e-05
39.2	3.40678608831e-05	0.000125253762628	8.93249655594e-05	0.000196986191418	7.04582839731e-05
39.3	3.15245018741e-05	0.000118718155117	8.07357120884e-05	0.000183489852547	6.42423405677e-05
39.4	2.89746629694e-05	0.000112165896377	7.2124575169e-05	0.0001699591281	5.80105603637e-05
39.5	2.64183441692e-05	0.000105596986408	6.34915548014e-05	0.000156394018076	5.17629433613e-05
39.6	2.38555454734e-05	9.90114252096e-05	5.48366509853e-05	0.000142794522475	4.54994895604e-05
39.7	2.12862668821e-05	9.24092127818e-05	4.6159863721e-05	0.000129160641298	3.9220198961e-05
39.8	1.87105083951e-05	8.57903491246e-05	3.74611930083e-05	0.000121535502975	3.29250715631e-05
39.9	1.61282700127e-05	7.91548342381e-05	2.87406388473e-05	0.000114711735078	2.66141073667e-05
40.0	1.35395517346e-05	7.25026681223e-05	1.99982012379e-05	0.000107870843549	2.02873063719e-05
40.1	1.22311232536e-05	6.58338507772e-05	1.12338801802e-05	0.000101012828386	1.39446685785e-05
40.2	1.11797770724e-05	5.91483822027e-05	2.44767567422e-06	9.41376895891e-05	7.58619398671e-06
40.3	1.01258123453e-05	5.24462623989e-05	0.0	8.72454271593e-05	1.2118825964e-06
40.4	9.06922907225e-06	4.57274913658e-05	0.0	8.03360410961e-05	0.0
40.5	8.01002725333e-06	4.23903801989e-05	0.0	7.34095313996e-05	0.0
40.6	6.94820688851e-06	4.02505298028e-05	0.0	6.64658980697e-05	0.0
40.7	5.88376797779e-06	3.81054023403e-05	0.0	5.97727584985e-05	0.0
40.8	4.81671052115e-06	3.59549978115e-05	0.0	5.64314574583e-05	0.0
40.9	3.74703451862e-06	3.37993162164e-05	0.0	5.30819569064e-05	0.0
41.0	2.67473997017e-06	3.1638357555e-05	0.0	4.97242568427e-05	0.0
41.1	1.59982687582e-06	2.94721218272e-05	0.0	4.63583572673e-05	0.0
41.2	5.22295235568e-07	2.73006090331e-05	0.0	4.29842581801e-05	0.0
41.3	0.0	2.51238191727e-05	0.0	3.96019595812e-05	0.0
41.4	0.0	2.29417522459e-05	0.0	3.62114614705e-05	0.0
41.5	0.0	2.07544082528e-05	0.0	3.28127638481e-05	0.0
41.6	0.0	1.85617871934e-05	0.0	2.94058667139e-05	0.0
41.7	0.0	1.63638890677e-05	0.0	2.68451840778e-05	0.0
41.8	0.0	1.41607138756e-05	0.0	2.51419029315e-05	0.0
41.9	0.0	1.19522616172e-05	0.0	2.343454207e-05	0.0
42.0	0.0	1.05406613664e-05	0.0	2.17231014932e-05	0.0
42.1	0.0	1.00030583538e-05	0.0	2.0007581201e-05	0.0
42.2	0.0	9.4641768561e-06	0.0	1.82879811935e-05	0.0
42.3	0.0	8.92401687321e-06	0.0	1.65643014707e-05	0.0
42.4	0.0	8.38257840515e-06	0.0	1.48365420326e-05	0.0
42.5	0.0	7.83986145192e-06	0.0	1.31047028791e-05	0.0
42.6	0.0	7.29586601353e-06	0.0	1.15138436313e-05	0.0
42.7	0.0	6.75059208997e-06	0.0	1.08351085225e-05	0.0
42.8	0.0	6.20403968124e-06	0.0	1.01547820067e-05	0.0
42.9	0.0	5.65620878735e-06	0.0	9.47286408375e-06	0.0
43.0	0.0	5.10709940829e-06	0.0	8.78935475378e-06	0.0
43.1	0.0	4.55671154407e-06	0.0	8.10425401676e-06	0.0
43.2	0.0	4.00504519467e-06	0.0	7.41756187268e-06	0.0
43.3	0.0	3.45210036011e-06	0.0	6.72927832155e-06	0.0
43.4	0.0	2.89787704039e-06	0.0	6.03940336336e-06	0.0
43.5	0.0	2.61716729094e-06	0.0	5.34793699811e-06	0.0
43.6	0.0	2.42587312399e-06	0.0	4.99560338995e-06	0.0
43.7	0.0	2.23413970522e-06	0.0	4.65032198303e-06	0.0
43.8	0.0	2.04196703463e-06	0.0	4.30424955342e-06	0.0
43.9	0.0	1.84935511222e-06	0.0	3.95738610112e-06	0.0
44.0	0.0	1.65630393799e-06	0.0	3.60973162611e-06	0.0
44.1	0.0	1.46281351195e-06	0.0	3.26128612841e-06	0.0
44.2	0.0	1.26888383408e-06	0.0	2.91204960802e-06	0.0
44.3	0.0	1.0745149044e-06	0.0	2.56202206493e-06	0.0
44.4	0.0	8.79706722899e-07	0.0	2.21263768586e-06	0.0
44.5	0.0	6.84459289579e-07	0.0	2.06634921202e-06	0.0
44.6	0.0	4.88772604441e-07	0.0	1.91973163026e-06	0.0
44.7	0.0	2.92646667484e-07	0.0	1.77278494057e-06	0.0
44.8	0.0	9.60814787093e-08	0.0	1.62550914295e-06	0.0
44.9	0.0	0.0	0.0	1.47790423741e-06	0.0
45.0	0.0	0.0	0.0	1.32997022393e-06	0.0
45.1	0.0	0.0	0.0	1.18170710253e-06	0.0
45.2	0.0	0.0	0.0	1.03311487321e-06	0.0
45.3	0.0	0.0	0.0	9.04769025736e-07	0.0
45.4	0.0	0.0	0.0	8.51705306324e-07	0.0
45.5	0.0	0.0	0.0	7.98524577608e-07	0.0
45.6	0.0	0.0	0.0	7.45226839587e-07	0.0
45.7	0.0	0.0	0.0	6.91812092262e-07	0.0
45.8	0.0	0.0	0.0	6.38280335634e-07	0.0
45.9	0.0	0.0	0.0	5.84631569701e-07	0.0
46.0	0.0	0.0	0.0	5.30865794464e-07	0.0
46.1	0.0	0.0	0.0	4.76983009923e-07	0.0
46.2	0.0	0.0	0.0	4.34515733827e-07	0.0
46.3	0.0	0.0	0.0	4.00014705951e-07	0.0
46.4	0.0	0.0	0.0	3.65439081259e-07	0.0
46.5	0.0	0.0	0.0	3.30788859749e-07	0.0
46.6	0.0	0.0	0.0	2.96064041423e-07	0.0
46.7	0.0	0.0	0.0	2.6126462628e-07	0.0
46.8	0.0	0.0	0.0	2.26390614319e-07	0.0
46.9	0.0	0.0	0.0	1.91442005542e-07	0.0
47.0	0.0	0.0	0.0	1.59246083022e-07	0.0
47.1	0.0	0.0	0.0	1.47356509613e-07	0.0
47.2	0.0	0.0	0.0	1.35441666123e-07	0.0
47.3	0.0	0.0	0.0	1.2350155255e-07	0.0
47.4	0.0	0.0	0.0	1.11536168897e-07	0.0
47.5	0.0	0.0	0.0	9.9545515161e-08	0.0
47.6	0.0	0.0	0.0	8.75295913439e-08	0.0
47.7	0.0	0.0	0.0	7.54883974452e-08	0.0
47.8	0.0	0.0	0.0	6.34219334648e-08	0.0
47.9	0.0	0.0	0.0	5.81860196316e-08	0.0
48.0	0.0	0.0	0.0	5.46027149214e-08	0.0
48.1	0.0	0.0	0.0	5.10119372087e-08	0.0
48.2	0.0	0.0	0.0	4.74136864935e-08	0.0
48.3	0.0	0.0	0.0	4.38079627758e-08	0.0
48.4	0.0	0.0	0.0	4.01947660555e-08	0.0
48.5	0.0	0.0	0.0	3.65740963327e-08	0.0
48.6	0.0	0.0	0.0	3.29459536074e-08	0.0
48.7	0.0	0.0	0.0	2.85295662242e-08	0.0
48.8	0.0	0.0	0.0	2.36451399325e-08	0.0
48.9	0.0	0.0	0.0	1.87506943048e-08	0.0
49.0	0.0	0.0	0.0	1.38462293411e-08	0.0
49.1	0.0	0.0	0.0	8.93174504149e-09	0.0
49.2	0.0	0.0	0.0	4.00724140584e-09	0.0
49.3	0.0	0.0	0.0	0.0	0.0
49.4	0.0	0.0	0.0	0.0	0.0
49.5	0.0	0.0	0.0	0.0	0.0
49.6	0.0	0.0	0.0	0.0	0.0
49.7	0.0	0.0	0.0	0.0	0.0
49.8	0.0	0.0	0.0	0.0	0.0
49.9	0.0	0.0	0.0	0.0	0.0
50.0	0.0	0.0	0.0	0.0	0.0
50.1	0.0	0.0	0.0	0.0	0.0
50.2	0.0	0.0	0.0	0.0	0.0
50.3	0.0	0.0	0.0	0.0	0.0
50.4	0.0	0.0	0.0	0.0	0.0
50.5	0.0	0.0	0.0	0.0	0.0
50.6	0.0	0.0	0.0	0.0	0.0
50.7	0.0	0.0	0.0	0.0	0.0
50.8	0.0	0.0	0.0	0.0	0.0
50.9	0.0	0.0	0.0	0.0	0.0
51.0	0.0	0.0	0.0	0.0	0.0
51.1	0.0	0.0	0.0	0.0	0.0
51.2	0.0	0.0	0.0	0.0	0.0
51.3	0.0	0.0	0.0	0.0	0.0
51.4	0.0	0.0	0.0	0.0	0.0
51.5	0.0	0.0	0.0	0.0	0.0
51.6	0.0	0.0	0.0	0.0	0.0
51.7	0.0	0.0	0.0	0.0	0.0
51.8	0.0	0.0	0.0	0.0	0.0
51.9	0.0	0.0	0.0	0.0	0.0
52.0	0.0	0.0	0.0	0.0	0.0
52.1	0.0	0.0	0.0	0.0	0.0
52.2	0.0	0.0	0.0	0.0	0.0
52.3	0.0	0.0	0.0	0.0	0.0
52.4	0.0	0.0	0.0	0.0	0.0
52.5	0.0	0.0	0.0	0.0	0.0
52.6	0.0	0.0	0.0	0.0	0.0
52.7	0.0	0.0	0.0	0.0	0.0
52.8	0.0	0.0	0.0	0.0	0.0
52.9	0.0	0.0	0.0	0.0	0.0
53.0	0.0	0.0	0.0	0.0	0.0
53.1	0.0	0.0	0.0	0.0	0.0
53.2	0.0	0.0	0.0	0.0	0.0
53.3	0.0	0.0	0.0	0.0	0.0
53.4	0.0	0.0	0.0	0.0	0.0
53.5	0.0	0.0	0.0	0.0	0.0
53.6	0.0	0.0	0.0	0.0	0.0
53.7	0.0	0.0	0.0	0.0	0.0
53.8	0.0	0.0	0.0	0.0	0.0
53.9	0.0	0.0	0.0	0.0	0.0
54.0	0.0	0.0	0.0	0.0	0.0
54.1	0.0	0.0	0.0	0.0	0.0
54.2	0.0	0.0	0.0	0.0	0.0
54.3	0.0	0.0	0.0	0.0	0.0
54.4	0.0	0.0	0.0	0.0	0.0
54.5	0.0	0.0	0.0	0.0	0.0
54.6	0.0	0.0	0.0	0.0	0.0


==> anc/figures/figure5a.txt <==
# text version of the displayed data
# U/t,  T/t for t/t' = 1, 2, 4, 8
8.0	0.738841796392	0.711594398737	0.736250871864	0.745124898385
6.0	0.704857961289	0.656032318939	0.675367058538	0.679844272271
4.0	0.720073305945	0.663775199153	0.668771868744	0.670467447992
3.0	0.73275860752	0.678962478833	0.681958490052	0.682955329219
2.0	0.743674655486	0.692967337401	0.696738190959	0.698252946332
1.0	0.750655280867	0.703311891345	0.707734255896	0.709759173066
0.0	0.752985955532	0.706933379439	0.711346373782	0.7137383761


==> anc/figures/figure5b.txt <==
# text version of the displayed data
# U/t,  T/t for t/t' = 1, 2, 4, 8
8.0	0.742147952121	0.703212201795	0.727079476457	0.745468709577
6.0	0.744956907945	0.660253094824	0.669175328424	0.675908835538
4.0	0.782554016944	0.675570621003	0.655572987093	0.651721570123
3.0	0.801379006681	0.689532997794	0.662464832809	0.655804793124
2.0	0.815713674815	0.70296450761	0.670716155291	0.662427739336
1.0	0.823940245222	0.711575258467	0.677114551546	0.667639298501
0.0	0.826957552976	0.714394042367	0.679304939753	0.669709857627


==> anc/figures/figure7.txt <==
####################################################################################################
# PM data based on susceptibility measurement
# L, beta_crit*t & error, cluster
12  2.98540063004  0.00215703705223  (0,0,4),(2,-1,0),(-1,2,0)
54  3.16816893955  0.00313319318138  (0,0,6),(3,0,0),(0,3,0)
96  3.26174003464  0.00378272237471  (0,0,8),(4,-2,0),(-2,4,0)
extrapolation: T_crit/t = 0.29205550827 +/- 0.00416107067393

####################################################################################################
# AFM data based on staggered magnetization measurement with doubled unit cell in vertical direction
# 2*L, beta_crit*t & error, cluster
12  2.9  0.1  (0,0,2),(2,-1,0),(-1,2,0)
36  3.1  0.1  (0,0,2),(3,0,0),(0,3,0)
54  3.1  0.1  (0,0,3),(3,0,0),(0,3,0)
72  3.15 0.05 (0,0,3),(4,-2,0),(-2,4,0)
extrapolation: T_crit/t = 0.297269942097 +/- 0.0123927272775

